Comment on "Feasibility of the Phobos 1 Hypothesis for Dark Comet 1998 KY26"

Hibberd et al. (2026a) proposed that the 11 m near-Earth object 1998 KY$_{26}$ is the Soviet spacecraft Phobos 1, and Hibberd et al. (2026b) fitted a Lambertian spacecraft model to the shapes of its light curves, with each segment's zero point free. I test that model, with its published geometry and brightness ratios, against the calibrated photometry of Santana-Ros et al. (2025). For an upper bound I scale the ratios until the brightest surface is a perfect Lambertian reflector, apply no shadowing, add all 33 spheres at the bus brightness and include all orders of reflection; the model must reach the observed rotation-averaged brightness on every night. At the authors' spin axis it falls short by at least a factor of 6.3 on the nights they fitted if the photometry is on the $V$ scale, and 4.8 in a conservative variant based on the observed $r'$ and $R$ bands. Even a generous estimate for mirror-like surfaces leaves a shortfall of about 2 there. At any spin axis the published ratios fall short by about 2 with Lambertian surfaces in the conservative variant, which also drops nights with possible panel glints; read as albedos, they fall short by about 2.4 in $r$ in an approximate energy budget for scattering roughly symmetric about the Sun. Between two nights with one instrument and filter, at 5$^\circ$ and 101$^\circ$ phase, the object fades 13.8 times; at the authors' axis their fitted model fades less than 1.4 times and the bound about 2.2. As published, the Phobos 1 model cannot reach the calibrated brightness of 1998 KY$_{26}$. Some models remain open: strongly mirror-like or idealized white Lambertian surfaces at some other spin axes and, in $r$, non-Lambertian white surfaces with white panel backs at any axis. None has yet been fitted to the light curves, and the released code can be adapted to test one. The test does not address the orbital evidence or other artificial origins.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Stefano Ivan Stinga

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==
# Ancillary code

Analysis scripts and results for this paper, which tests the Phobos 1 model of Hibberd, Crowl & Loeb (arXiv:2609.24283) against the calibrated photometry of 1998 KY26 published by Santana-Ros et al. (2025).

## Requirements
Python 3.9 or later, numpy 2.0 or later (for `numpy.trapezoid`), scipy 1.13 or later (the first release for numpy 2), matplotlib. `test_note.py` also needs sbpy; `checks/specular/` needs astropy. The outputs were made with Python 3.13, numpy 2.5, scipy 1.18 and matplotlib 3.11. All random numbers come from fixed seeds with numpy's default generator (PCG64), so with these versions the commands below should reproduce the output files apart from run times and the creation dates of the figure PDFs (some scripts reuse the rows already in their output files; see below); other versions can change the last digits.

## Data
Download the Source Data of Santana-Ros et al. 2025 (Nature Communications 16, 8275, doi:10.1038/s41467-025-63697-4), file `41467_2025_63697_MOESM3_ESM.txt` (DAMIT lc format; MD5 03a51ee5ec5e02602a4415436be2433c), and save it as `MOESM3.txt` in this folder. On arXiv, download the full source package to get `anc/` with its subfolders.

## Run
In this order, from this folder; later scripts read the outputs of earlier ones from `out/`. Times are rough, on one core.
```
python3 test_note.py         MOESM3.txt          # unit tests
python3 ky26_note.py         MOESM3.txt out      # nights, H, energy integral, silhouettes, direct-light bounds (~4 min)
python3 ky26_ms.py           MOESM3.txt out      # case-C spin axis for Fig. 1 (~1 h)
python3 ky26_robust.py       MOESM3.txt out 10   # values at the authors' axis, energy bound for the adopted positions (~1.5 h per span)
python3 ky26_robust.py       MOESM3.txt out 12
python3 ky26_hybrid.py       MOESM3.txt out 10   # minima over spin axes (~2 h per span)
python3 ky26_hybrid.py       MOESM3.txt out 12
python3 hires_edge.py        MOESM3.txt out      # guard: recheck of minima on a glint-cut cone edge (finds nothing to do)
python3 ky26_specular.py     MOESM3.txt out      # mirror-like surfaces at the authors' axis
python3 ky26_spheres_spec.py MOESM3.txt out 10   # minima over spin axes with mirror-like spheres (~8 min per span)
python3 ky26_spheres_spec.py MOESM3.txt out 12
python3 ky26_reach.py        MOESM3.txt out 10   # closest axis to (151, +11) that reaches the observed brightness (~12 min per span)
python3 ky26_reach.py        MOESM3.txt out 12
python3 ky26_barrel.py       MOESM3.txt out 10   # glints from the bus barrel (~12 min per span)
python3 ky26_barrel.py       MOESM3.txt out 12
python3 checks/authors_hires.py MOESM3.txt . 10  # authors'-axis values at high resolution, read by table2.py (~5 min per span)
python3 checks/authors_hires.py MOESM3.txt . 12
python3 checks/bounds_free.py  MOESM3.txt . 10,12  # energy and projected-area bounds over 80 placements, read by text_numbers.py (~3 h; one process per span)
python3 checks/walk_refl.py   MOESM3.txt . 10 authors,table2,reach,fractions   # path-traced reflections, read by table2.py (~45 min per span)
python3 checks/walk_refl.py   MOESM3.txt . 12 authors,table2,reach,fractions
python3 table2.py            MOESM3.txt out      # Table 2 and related numbers in the text
python3 text_numbers.py      MOESM3.txt out      # most other numbers quoted in the text (~6 min; also reads checks/fidelity/out/shadowed_shortfall.json, included, from the fidelity checks below)
python3 figures.py           MOESM3.txt out      # Figures 1 and 2, written to out/ (~3 min)
```
`ky26_barrel.py`, `ky26_reach.py`, `ky26_spheres_spec.py` and `checks/pole_box.py` read the reflection grids `out/hybrid_xm_{10,12}m.json` written by `ky26_hybrid.py`. The grids are included, so these scripts can be run without the two-hour search. `ky26_hybrid.py` itself reuses these files if present; to recompute the grids, move them away first. Likewise, `checks/bounds_free.py`, `checks/placements.py`, `checks/energy_white.py` and `checks/walk_refl.py` reuse the rows already in their output files, which are included (`out/bounds_free.json`, `out/placements_cases_{10,12}m.json`, `out/energy_white_{10,12}m.json`, `out/walk_refl_{10,12}m.json`); move these files away for a fresh run, and always after changing the code. `text_numbers.py` reads `bounds_free.json` from the output folder and `shadowed_shortfall.json` from `../checks/fidelity/out/` relative to that folder, so give it `out` as above.

Checks (see `checks/`):
```
python3 checks/pole_box.py MOESM3.txt . 10                                   # the 68% region of the authors' pole (~10 s per span)
python3 checks/pole_box.py MOESM3.txt . 12
python3 checks/fidelity/run_mapping.py MOESM3.txt . checks/fidelity/out      # unshadowed model = their Eq. 15 / 8 (~1 min)
python3 checks/fidelity/run_fit.py     MOESM3.txt . checks/fidelity/out      # their light-curve fit, with shadowing (~5 min)
python3 checks/fidelity/run_sens.py    MOESM3.txt checks/fidelity/out         # positions the paper does not give (~20 min)
python3 checks/fidelity/shadowed_shortfall.py MOESM3.txt checks/fidelity/out  # their model as fitted, at their axis, and the light shadowing removes (after run_fit.py)
python3 checks/fidelity/sphere_fit.py  MOESM3.txt . checks/fidelity/out      # spheres added to their fit; normalization of their Eq. 15 (~2 min)
python3 checks/energy_selftest.py      MOESM3.txt .                          # symmetry assumption of the energy bound (~1 min)
python3 checks/placements.py           MOESM3.txt . 10                       # Table 2 values for other placements (~1 h per span; after table2.py)
python3 checks/placements.py           MOESM3.txt . 12
python3 checks/walk_refl.py           MOESM3.txt . 10 placements            # the same placements for C and C2, path-traced (~25 min per span; after table2.py)
python3 checks/walk_refl.py           MOESM3.txt . 12 placements
python3 checks/bottom_lit.py          MOESM3.txt .                          # cases A and B with the bus bottom lit, direct light and path-traced (~12 min; after table2.py)
python3 checks/white_spheres.py        MOESM3.txt . 10                       # case A with white spheres: authors' axis and minima over spin axes (~10 min per span)
python3 checks/white_spheres.py        MOESM3.txt . 12
python3 checks/energy_white.py         MOESM3.txt . 10                       # energy bound with white spheres (~1 h per span; after bounds_free.py)
python3 checks/energy_white.py         MOESM3.txt . 12
python3 checks/worstnight_mc.py        MOESM3.txt . 10                       # bias of the worst-night statistic under zero-point errors (~10 s per span)
python3 checks/worstnight_mc.py        MOESM3.txt . 12
```
`checks/specular/` has its own README; it holds the estimates for mirror-like surfaces quoted in Sect. 4.

## Outputs (`out/`)
- `results.json`: the 2024 nights (Table 1), H from these nights and the offset of each light curve from the published phase curve (Sect. 2), the energy integral p A q (Sect. 5.3), the largest silhouettes (Sects. 1, 5.3), and direct-light bounds on a 2-deg grid of spin axes (case-A axis of Fig. 1). It also holds least-squares fits of one overall scale to the 24 light curves, the 1998 curves included, and a cruder bound on reflections; neither is used in the paper.
- `results_ms.json`: spin-axis search with reflections on the three low-phase nights, used only for the case-C axis of Fig. 1. Its energy entries come from an earlier, coarser version of that calculation and are not used; the energy bound of the paper is in `bounds_free.json` and `text_numbers.json`.
- `results_robust_{10,12}m.json`: per-night shortfall at the authors' axis for every case (Table 2), the reflection fractions there (Sect. 5.2), the Sun-Earth bisectors (to 0.1 deg) and the energy bound for the adopted positions. The minima over spin axes in these files come from a coarse grid and are superseded by `results_hybrid_*`.
- `results_hybrid_{10,12}m.json`: minima over spin axes for every case and variant, with all candidates, interpolation errors and high-resolution rechecks (Table 2; Sects. 4 and 5). Axes and values are stored to 1e-6. The high-resolution rechecks agree with the exact values to 0.5%; `table2.py` takes the lowest of these two and the path-traced values of `walk_refl_*`.
- `hybrid_xm_{10,12}m.json`: reflections on the 12-deg grid of spin axes, per case and night (case -> 2-D list, grid point by night).
- `results_specular_their_pole.json`: mirror-like spheres, barrel and flat surfaces at the authors' axis (Table 2, Sect. 4).
- `results_spheres_spec_{10,12}m.json`: minima over spin axes with 61% specular spheres (Table 2, Sect. 4).
- `results_reach_{10,12}m.json`: for every case and variant, the spin axis closest to (151, +11) or its opposite at which the model reaches the observed brightness, without and with a 15-deg barrel cut (Sect. 4).
- `results_barrel_{10,12}m.json`: cases A and B with barrel cuts of 5 and 15 deg. The paper uses only the share of each night's light that a barrel glint would have to supply (Sect. 3); the minima are not used as bounds, because with a suitable lobe a mirror-like bus is not excluded near the ecliptic poles. Lobe widths in these files are meaningless where no glint light is needed.
- `table2_values.json`: Table 2 and related numbers in the text, rounded down, including the nominal values at the authors' axis without 2024-11-07 (`nominal_fitted_nights`; Table 2, note a, and Sect. 4). For each minimum over spin axes, `method` gives the calculation that yielded the lowest value (standard, high resolution or path-traced).
- `walk_refl_{10,12}m.json` (`checks/walk_refl.py`): reflections between components, path-traced, following every ray from its actual hit point (Sect. 5.2); 128 paths per surface sample, with standard errors `se` from four chunks. `authors`: the authors' axis, every case; `table2`: every candidate axis of the search for the variants of Table 2 and Sect. 4, every case, with the lowest value (`min`); for C and C2 only: `reach`: the closest axes reaching the observed brightness, with points 0.25 deg apart along the great circle to the published axis (`walk_crossing_angle`; with the glint cut the limit is the edge of a glint cone, `at_glint_cone_edge`: in the conservative variant that of November 1, 55.0 deg, where the shortfall drops from 1.2-1.3 to 0.82-0.91, and in r with all nights that of November 7, 55.5 deg, where it drops from 1.31-1.41 to 0.81-0.91); `fractions`: reflected over direct light on the low-phase nights where the 12-deg grid gives the largest and smallest values, and the drop in the worst-night shortfall of case C quoted in the caption of Fig. 2; `placements`: the thirteen placements of `placements_cases_*`, with `summary` (adopted, lowest and highest value). For C and C2 the paper quotes these values; `placements_cases_*`, `results_reach_*` and the reflection grids remain the values of the grid method. The path-traced values are reproducible (fixed seeds); their statistical error, typically 0.05-0.1% of a shortfall (at most 0.25%), is given as `se`. With four chunks, `se` is itself uncertain by about 40%, and at the two placements with the bus bottom at 0.27 m, where a few paths stay trapped between white surfaces for hundreds of reflections, runs with other seeds scatter by up to about twice `se` (about 0.3%). Each candidate axis has its own seed, so the lowest value over the candidates (`min`) tends to be low by about one `se`, and a value close to a rounding step can come out 0.01 higher with other seeds (Sect. 5.2). Paths are followed for at most 200 reflections. Only at those two placements do some last longer (up to about 600); the light they would add lowers those shortfalls by about 0.1%, which changes no value quoted in the paper.
- `bottom_lit.json` (`checks/bottom_lit.py`): cases A and B with the bus bottom at the bus brightness instead of dark (Sect. 3): whether it is ever sunlit and seen at the authors' axis or in its 68% region, the minima over spin axes with it dark and lit in direct light, and, path-traced, the values at the authors' axis and the minima with it lit (`with_reflections`).
- `text_numbers.json`: the Sun-Earth bisectors of Table 1, rotation means (Fourier fits), statistical errors and coverage per night, frame extremes, the flash argument, the one-scale fit at the authors' axis, phase ratios between 2024 November 1 and June 12 (of the bound for every case, with and without reflections at the authors' axis, and of their model as fitted, without the added spheres, at their axis and over all axes) and, away from opposition, between May 21 and June 12 (`observed_phase_ratio_may21_jun12`, `phase_ratio_may21_jun12`; their model as fitted, with shadowing, in `phase_ratio_published_shadowed_authors_axis`, from `checks/fidelity/out/shadowed_shortfall.json`; Sect. 4), the p A q from the nightly values and the energy shortfalls of Sect. 5.3 (`energy`; needs `bounds_free.json`), the glint offsets of the double bounce between panels and bus, the barrel offsets at the authors' axis, the nights and shortfalls at the closest idealized reach with a mirror-like bus (Sects. 2-4), and the comparison with the Keck photometry of Bolin et al. (2025), whose published magnitude and geometry are written in the script (`keck_bolin2025`, with the fading for both pairs of nights if June is too faint; Sects. 5.4 and 6).
- `pole_box_{10,12}m.json`: minima over the 68% region of the authors' pole, cases A and B.
- `bounds_free.json`: the energy bounds (published ratios read as albedos; idealized materials; silhouette) and the projected-area bound at the authors' axis (Sect. 5.3), for the adopted positions and, under `placements`, their extremes over 80 placements of the parts that Table 7 does not position (`placements_scan`: every placement at low resolution; `placements_full`: for each quantity, the placements that the scan ranks first (five for the energy and silhouette maxima, two for the others), at full resolution; `placements_area_full`: the projected-area bound at full resolution for the 16 placements with the bus bottom at 0.27 m, where the underside of the bus just clears the torus and the all-white reflections are largest). The extremes in `placements` are those of the adopted placement, of `placements_full` and, for the projected-area bound, of `placements_area_full`; `low_phase_area_range` and the `caseA_*_range` entries come from the scan itself. The scan's `with_reflections_*` values serve only for the ranking; for the placements also computed at full resolution they agree with the full-resolution values to about 1%. `projected_area_best_C2_axis` holds the area presented to the Earth at the best C2 axis (Sect. 4). The `shortfall_*` entries use p A q = 35.4 m^2, the lowest of the three phase curves in `results.json` (`energy_bound`; the reference curve gives 35.6 m^2); the paper uses the lower value from the nightly interpolation, in `text_numbers.json` (`energy`).
- `placements_cases_{10,12}m.json`: every case at the authors' axis, and each case at its four best axes from the grid method (the poles of `best` in `results_hybrid_*`; where Table 2 takes a path-traced value, for C, C2 and 12 m B, its axis in `table2_values.json` can be another candidate), recomputed with exact reflections (h = 0.12 m, 96 rays, 12 rotation phases) for the adopted placement and twelve others: the eight corners of the grid of `checks/bounds_free.py` with the antenna high, two with the bus at +0.3 m and two with the bus bottom at 0.27 m (Sects. 3 and 4). The adopted values differ from Table 2 by up to 0.9%, because of the resolution and, for C and C2, because Table 2 takes the path-traced values. `summary` gives the adopted, lowest and highest value of each. These files were computed before Table 2 included the path-traced values: their `table2` entries are the grid-method values at those axes, and `checks/placements.py` reads its axes from `table2_values.json`, so a fresh run would now use the current Table 2 axes for C, C2 and 12 m B.
- `authors_hires_{10,12}m.json`: values at the authors' axis with the high-resolution reflection setting; Table 2 takes the lower of these and `results_robust_*`. The per-night `V` arrays (in the order of Table 1) hold the values at 5-11 deg and 101 deg and the spring-only values of Sect. 4.
- `white_spheres_{10,12}m.json`: case A with the 33 spheres white (R = 1) instead of at the bus brightness (Sect. 4, "Brightness of the spheres"): the share of the spheres in the direct light at the authors' axis, the shortfalls there (the lower of the two reflection settings, as in Table 2), and the minima over spin axes in the conservative variant and in V with and without the glint cut. Case A itself is run the same way as a control and reproduces `results_hybrid_*`.
- `energy_white_{10,12}m.json`: the energy bound of Sect. 5.3 with the spheres white and the other albedos the published ratios (Sect. 4): maxima at full resolution for the adopted placement, for the placements in `placements_full` of `bounds_free.json` and for the two placements that a low-resolution scan of all 80 ranks first, and the shortfalls for p A q = 34.2 m^2 (V) and 26.9 m^2 (r), also with the 9% allowance (the paper quotes the r value with the allowance). `complete` is true once the run has finished; the script reuses rows already in its output file.
- `worstnight_mc_{10,12}m.json`: bias of the worst-night shortfall under independent errors of 0.05, 0.10 and 0.16 mag in the nightly zero points (case A, direct light; Sect. 5.4).

`checks/fidelity/out/` holds `mapping.json`, `fit.json`, `sens.json` and `shadowed_shortfall.json` (Sect. 5.1), and `sphere_fit.json`: the chi2 of their fit with the 33 spheres added as shadowed Lambertian reflectors, at a scan of brightnesses and with their coefficients refitted, and with the bus, antenna and radiators scaled together relative to the panels (Sects. 4 and 5.1). `run_fit.py` also writes rotation templates and fit residuals (`*.npy`, `*.npz`; not included) that `shadowed_shortfall.py` reads. `checks/fidelity/lcmodel.py` is the library with their flux; `checks/energy_selftest.py` and the scripts in `checks/specular/` print their results.

## Numbers in the text without a key of their own
- Sect. 3, other placements: A changes by less than 1% and B by about 2% (`placements_cases_*`, `summary`: at most 0.5% and 2.4%); C and C2 are up to about 8% lower at the authors' axis and 23% lower at other axes (`walk_refl_*`, `placements`, `summary`, `min_over_adopted`: 0.917 and 0.769; 0.811 for C2, the 19% in Sect. 4).
- Fig. 2 caption: reflections lower the worst-night shortfall by 2-3% in case A and 14-20% in case C over the 12-deg grid (10 m). For C: `walk_refl_10m.json`, `fractions`, `fig2_drop_C` (grid 14.3-19.3%, path-traced 14.9-19.7%); for A, the same calculation with `hybrid_xm_10m.json` and the direct light of case A (2.1-3.1%; not stored).
- Sect. 4, "69-84 deg": the angles of the C and C2 axes in `table2_values.json` from (151, +11) or its opposite, whichever is closer (69.45-83.81 deg).
- Sect. 4, spheres added to their fit (`checks/fidelity/out/sphere_fit.json`): chi2 928.1 (`baseline`), 1152 at the bus brightness and 1284 white (`scan_fixed_published`, 3.1203 and 8.0), 923 with q_bus, q_ant and eta_board refitted (`refit_all_with_spheres`), 1077 with white spheres and the other coefficients refitted (`refit_spheres_white`).
- Sect. 5.1 (`checks/fidelity/out/`): chi2 928.1 and rms 0.138 mag (`fit.json`, `shadowed_fixed_coefficients`, `h0.08_psi72`, the 72-phase setting of `sphere_fit.py`; with 360 phases, as in `run_sens.py`, the baseline is 927.7); their 934.2 (`published`); 918-944, the range over the cases of `sens.json` that move parts whose positions the paper does not give (antenna 0.30, 1.00 and 1.50 m above the bus top, radiators at the bus mid-height and top, inclined radiator center, stripe gap off center, bus centered on the panel plane, ADU and torus clocks); 948 (`bus shadowed and occulted too`); 1506.42 (`flat_panels_chi2`); 1232.0 (`control_panels_plus_bus`); 968 (`sphere_fit.json`, `normalization_scan`, 2.0); q_bus 2.36, q_ant 0.27 and chi2 923.0 (`fit.json`, `shadowed_refit_coefficients`).
- Sect. 5.2: reflections of about 3% (A) and 8% (B) of the direct light at the authors' axis (`results_robust_*`, case, `their_pole`, `None`, `ms_frac`, per night in the order of Table 1); up to about 30% in case A at 101 deg over spin axes (reflected over direct light on the 12-deg grid, from `hybrid_xm_*` and the direct light; not stored); 12-25% for C and C2 (`walk_refl_*`, `fractions`, `walk_range_at_extremes`); interpolated and exact values within 0.1% and agreement with the higher resolution to 0.5% (`results_hybrid_*`: `interp_err` of each candidate, and `hires` against `best`, `exact`); path tracing lowers the minima of C and C2 by up to about 0.5% (`walk_refl_*`, `table2`, `min`, against the lower of `best`, `exact` and `hires` in `results_hybrid_*`: up to 0.55%; A and B: within 0.08%) and by up to about 2.5% at the placements with the bus bottom at 0.27 m (`walk_refl_*`, `placements`, against `placements_cases_*`: up to 2.57%).

## Conventions
- X = p A Phi(alpha) in m^2. For Lambertian surfaces of reflectance R_j, X = sum_j R_j ∫ mu0 mu dA, averaged over rotation.
- Observed X = (pi/4)(1329 km)^2 × (mean reduced intensity).
- Body z = spin axis = panel normal, as in Eqs. 9-12 of Hibberd et al. Spin axes (lambda, beta) are ecliptic J2000.
- Geometry: Table 7 of Hibberd et al. Positions not given there are set in `geometry()`: bus from z = 0 to 2.19 m; antenna centered 0.65 m above the bus top; radiators with their inner edge at 1.375 m in the panel plane; spheres as in Table 7, with the torus and the large ADU tanks at clock 0 (not given there). In the unshadowed model they affect only the reflections between components and the silhouette; `checks/bounds_free.py` scans other choices (bus bottom at -0.75, -0.4, 0, +0.27 or +0.3 m, antenna 0.65 or 1.5 m above the bus top, radiators at -0.5, 0, +1 or +2 m, ADU tanks at clock 0 or 45 deg).
- The model is an upper bound on theirs: no shadowing or occultation, all 33 spheres at bus brightness, and reflections between components included (sunlit sources, all orders; each ray hit takes the irradiance of the nearest surface sample on the part it strikes, and the stopping test and the estimate of the remainder use sums of consecutive pairs of orders, because successive orders can alternate). Where the underside of the bus is sunlit, this mapping undercounts the light trapped between the bus bottom, the torus and the tanks for idealized materials; `checks/walk_refl.py` follows every ray from its actual hit point. Table 2 takes the lowest of the three calculations; for cases C and C2, the values for other placements, the limit of 56 deg without the glint cut and the ranges of reflected light are path-traced (Sect. 5.2). Fig. 1 and the reach with a mirror-like bus use the grid method; the path-traced values would not change them. Cases A and B keep the bus bottom dark, as Hibberd et al. do; `checks/bottom_lit.py` gives the effect of lighting it.
- Cases: A (published ratios, scaled until the stripes have R = 1; the bus bottom dark, as in Sect. A.3 of Hibberd et al.), B (no stripe enhancement, scaled until the radiators have R = 1), C (cells 0.25, every other surface 1), C2 (as C with cells on one face only; C2+ and C2- put them on the +z or -z face).
- Variants:
  - band: `V` (nominal); `r` (factor 10^(-0.4×0.26)); `filter` (FORS2 nights 2024-10-27 and 2024-11-07 take 10^(-0.4×0.45), the others the r factor).
  - nights: `all`, or `no1107` (2024-11-07 dropped; the 954 points Hibberd et al. fitted match the file without this night).
  - glint cut: for each spin axis, nights whose Sun-Earth bisector lies within 15 deg of the axis (either sign) are dropped; case A is also run with 10, 20, 25 and 30 deg.
  - Result keys read band|nights|cut: nominal is `V|all|nocut`, conservative `filter|no1107|cut15` (`noglintcut` and `glintcut` in `results_robust_*`).

## Notes
- `ky26_fine.py` and `ky26_c2.py` are used as libraries; their own `main()` functions are not needed for the paper.
- `ky26_hybrid.py` keeps candidates at least 1.5 deg apart as axis lines (|U_i · U_j|), so the antipode of a candidate is not refined separately, although the model is not symmetric under p -> -p.
- Angles to the published axis in `results_reach_*` are measured to the nearer of (151, +11) and its opposite.

## License
The code is released under the MIT License (`LICENSE`).


==> anc/checks/authors_hires.py <==
#!/usr/bin/env python3
"""
Values at the authors' axis (151, +11) with the high-resolution reflection setting (h 0.11 m, 128 rays,
12 rotation phases), for cases A, B, C and both cell faces of C2. table2.py uses the lower of these and the
standard-resolution values in results_robust_*.
Run from the package folder: python3 checks/authors_hires.py MOESM3.txt . SPAN  ->  out/authors_hires_{10,12}m.json
"""
import sys, json, numpy as np
fn, anc, span = sys.argv[1], sys.argv[2], int(sys.argv[3])
sys.path.insert(0, anc)
import ky26_note as K, ky26_ms as M, ky26_robust as RB

NI = K.nights(K.summarise(K.read_lc(fn)))
S = np.array([n['s'] for n in NI]); O = np.array([n['e'] for n in NI]); XO = np.array([n['X'] for n in NI])
dates = [n['date'] for n in NI]
filt = np.array([10 ** (-0.4 * RB.VRC) if d in ('2024-10-27', '2024-11-07') else 10 ** (-0.4 * RB.VR) for d in dates])
keep = np.array([d != '2024-11-07' for d in dates])
geo = K.geometry(float(span)); hi = M.precompute(geo, 0.11, 128)
out = {}
for case, cf in (('A', None), ('B', None), ('C', None), ('C2', 1), ('C2', -1)):
    r, ms = RB.ratios(geo, hi, case, cf, (151.0, 11.0), S, O, XO, 12)
    out['%s%s' % (case, '' if cf is None else ('+' if cf > 0 else '-'))] = dict(
        nominal=round(float(r.max()), 6), conservative=round(float((r * filt)[keep].max()), 6), V=np.round(r, 6).tolist())
    print(case, cf, out[list(out)[-1]]['nominal'], out[list(out)[-1]]['conservative'], flush=True)
json.dump(out, open('%s/out/authors_hires_%dm.json' % (anc, span), 'w'), indent=1)


==> anc/checks/bottom_lit.py <==
#!/usr/bin/env python3
"""
The bus bottom in cases A and B. Hibberd et al. give the lower end of the bus zero brightness because it is largely
obscured (their Sect. A.3), and cases A and B keep it dark (cases C and C2 light it). This check gives it the bus
brightness instead, with direct light:
1. at the authors' axis and over its 68% region (149-152 deg, +8 to +23 deg), whether the bottom is ever both sunlit
   and seen from the Earth on any night;
2. the minima over spin axes of the variants of Table 2, with the bottom dark and lit, on a global 0.5-deg grid of
   directed axes plus points 0.003 deg either side of every 15-deg glint-cone boundary, 0.05 deg apart;
3. with reflections (path-traced, checks/walk_refl.py): the values at the authors' axis with the bottom dark and lit
   (the lit bottom is never seen there, but it passes light on to the tanks and torus), and each minimum with the
   bottom lit, at the lit minimum of 2. and at the axis of Table 2, against the value of Table 2 (table2_values.json).
Usage: python3 checks/bottom_lit.py MOESM3.txt ANC_DIR  ->  ANC_DIR/out/bottom_lit.json
"""
import sys, os, json, math, numpy as np
sys.path.insert(0, sys.argv[2]); sys.path.insert(0, os.path.join(sys.argv[2], 'checks'))
import ky26_note as K, ky26_robust as RB, ky26_fine as F, walk_refl as WR

VARIANTS = (('V', 'all', 0.0), ('r', 'all', 0.0), ('V', 'all', 15.0), ('filter', 'no1107', 15.0))

def main(fn, anc):
    NI = K.nights(K.summarise(K.read_lc(fn))); dates = [n['date'] for n in NI]; XO = np.array([n['X'] for n in NI])
    S = np.array([n['s'] for n in NI]); O = np.array([n['e'] for n in NI]); H = np.array([K.unit(n['s'] + n['e']) for n in NI])
    fr, frc = 10 ** (-0.4 * RB.VR), 10 ** (-0.4 * RB.VRC)
    BAND = {'V': np.ones(8), 'r': np.full(8, fr), 'filter': np.array([frc if d in ('2024-10-27', '2024-11-07') else fr for d in dates])}
    NIGHTS = {'all': np.ones(8, bool), 'no1107': np.array([d != '2024-11-07' for d in dates])}
    A_bot = math.pi * K.R_BUS ** 2
    out = {}
    box = [(151.0, 11.0)] + [(l, b) for l in np.arange(149.0, 152.01, 0.5) for b in np.arange(8.0, 23.01, 0.5)]
    U = F.unitv(np.array([p[0] for p in box]), np.array([p[1] for p in box])); sz = U @ S.T; oz = U @ O.T
    out['authors_axis'] = dict(bottom_lit_and_seen_any_night_any_axis_in_box=bool(((sz < 0) & (oz < 0)).any()),
                               min_earth_z_in_box=round(float(oz.min()), 3), min_earth_z_at_axis=round(float(oz[0].min()), 3))
    G = np.concatenate([F.global_grid(0.5)] + [F.circle_points(sg * h, 15.0 + e) for h in H for sg in (1, -1) for e in (-0.003, 0.003)])
    U = F.unitv(G[:, 0], G[:, 1]); sz = U @ S.T; oz = U @ O.T
    bot = A_bot * np.clip(-sz, 0, None) * np.clip(-oz, 0, None)             # unit reflectance, rotation-invariant
    ANG = np.degrees(np.arccos(np.clip(np.abs(U @ H.T), 0, 1)))
    out['n_axes'] = int(len(G)); worst = 0.0
    for span in (10.0, 12.0):
        X = F.direct_all(K.geometry(span), G, S, O); res = {}
        for case in ('A', 'B'):
            Rbus = dict(zip(K.PARTS, RB.rv_for(case)[0]))['bus']
            for b, n, d in VARIANTS:
                use = NIGHTS[n][None, :] & ((ANG >= d) if d > 0 else True)
                def mins(Xc):
                    v = np.where(use, XO[None, :] / Xc * BAND[b][None, :], -np.inf).max(1); v = np.where(np.isfinite(v), v, np.inf)
                    i = int(np.argmin(v)); return float(v[i]), G[i]
                v0, p0 = mins(X[case]); v1, p1 = mins(X[case] + Rbus * bot); ch = 100 * (v1 / v0 - 1); worst = min(worst, ch)
                res['%s %s|%s|cut%d' % (case, b, n, d)] = dict(dark=round(v0, 4), dark_at=p0.round(3).tolist(), lit=round(v1, 4),
                                                              lit_at=p1.round(3).tolist(), change_pct=round(ch, 2))
        out['%dm' % span] = res
        print(json.dumps(res, indent=1), flush=True)
    out['largest_decrease_pct'] = round(-worst, 2)
    # 3. with reflections (path-traced; the same seed for the bottom dark and lit)
    T2 = json.load(open(os.path.join(anc, 'out', 'table2_values.json'))); refl = {}; worst_a, worst_m = 0.0, 0.0
    for span in (10.0, 12.0):
        geo = K.geometry(span); T = T2['%dm' % span]
        for case in ('A', 'B'):
            Rd = np.array(RB.rv_for(case)[0], float); Rl = Rd.copy(); Rl[K.PARTS.index('bottom')] = Rl[K.PARTS.index('bus')]
            def tot(pole, lit):
                sd = WR.seed_of(int(span), 'bottom', case, round(pole[0], 6), round(pole[1], 6))
                xm, se = WR.walk(geo, case + ('_lit' if lit else ''), tuple(pole), S, O, 128, sd)
                return K.parts(geo, tuple(pole), S, O) @ (Rl if lit else Rd) + xm
            r = {}
            V0, V1 = XO / tot((151.0, 11.0), False), XO / tot((151.0, 11.0), True)
            for q, f in (('nominal', lambda V: V.max()), ('nominal_fitted_nights', lambda V: V[NIGHTS['no1107']].max()),
                         ('conservative', lambda V: (V * BAND['filter'])[NIGHTS['no1107']].max())):
                ch = 100 * (f(V1) / f(V0) - 1); worst_a = min(worst_a, ch)
                r['authors %s' % q] = dict(dark=round(float(f(V0)), 4), lit=round(float(f(V1)), 4), change_pct=round(float(ch), 2))
            for b, n, d in VARIANTS:
                key = '%s|%s|%s' % (b, n, 'cut15' if d else 'nocut'); dark = T['%s any' % case][key]
                use = lambda pole: NIGHTS[n] & (np.degrees(np.arccos(np.clip(np.abs(H @ RB.u(*pole)), 0, 1))) >= d)
                vals = []
                for pole in (out['%dm' % span]['%s %s|%s|cut%d' % (case, b, n, d)]['lit_at'], dark['pole']):
                    m = use(pole); vals.append(float((XO * BAND[b] / tot(pole, True))[m].max()))
                ch = 100 * (min(vals) / dark['raw'] - 1); worst_m = min(worst_m, ch)
                r['min %s' % key] = dict(dark_table2=dark['raw'], lit=round(min(vals), 4), change_pct=round(ch, 2))
            refl['%dm %s' % (span, case)] = r
            print(span, case, json.dumps(r), flush=True)
    out['with_reflections'] = dict(values=refl, largest_decrease_authors_axis_pct=round(-worst_a, 2),
                                   largest_decrease_of_a_minimum_pct=round(-worst_m, 2))
    json.dump(out, open(os.path.join(anc, 'out', 'bottom_lit.json'), 'w'), indent=1)
    print('authors axis:', out['authors_axis'], ' largest decrease of a minimum (direct light): %.2f%%' % -worst)
    print('with reflections: authors axis %.2f%%, minima %.2f%%' % (-worst_a, -worst_m))

if __name__ == '__main__':
    main(sys.argv[1], sys.argv[2])


==> anc/checks/bounds_free.py <==
#!/usr/bin/env python3
"""
Bounds that do not use the Lambertian law of the published model (Sect. 5.3), and their dependence on the positions
that Table 7 of Hibberd et al. does not give.
1. Energy: the power that leaves the spacecraft is at most sum_i a_i * (area of part i first struck by sunlight).
   The maximum over Sun directions is compared with the p A q of the phase curve. Three sets of albedos a_i:
   the case-A reflectances (published ratios, stripes 1; bus bottom given the bus value), idealized materials
   (cells 0.25, all else 1) and all 1 (the silhouette, which is the maximum for white panel backs, C2).
2. Projected area at the authors' axis: with any Lambertian reflectances up to 1 (solar cells included), direct light
   is at most the rotation-averaged area the spacecraft presents to the Earth or the Sun (occultation included).
   Reflections between components are added as computed for an all-white, unshadowed model.
   The same area is given at the best C2 axis (V with the glint cut) on its binding night.
3. Placements: the bus height relative to the panel plane, the heights of the antenna and the radiators and the clock
   angle of the ADU tanks are not in Table 7. All combinations of GRID are scanned at low resolution; the adopted
   placement and, for each quantity, the placements that the scan ranks first (five for the energy and silhouette
   maxima, two for the others) are then recomputed at full resolution. The scan's with_reflections values serve only
   for this ranking (for the placements also computed at full resolution they agree with the full-resolution values
   to about 1%); low_phase_area_range and the caseA_*_range entries come from the scan itself. The all-white
   reflections are largest when the underside of the bus just clears the torus, so the projected-area bound is also
   computed at full resolution for every placement with the bus bottom at 0.27 m. Scan rows and full-resolution
   entries already in out/bounds_free.json are reused; delete the file for a fresh run.
Usage: python3 checks/bounds_free.py MOESM3.txt ANC_DIR [SPANS, e.g. 10,12]  ->  ANC_DIR/out/bounds_free.json
"""
import sys, os, json, math, itertools, warnings, numpy as np
warnings.filterwarnings('ignore')
sys.path.insert(0, sys.argv[2])
import ky26_note as K, ky26_ms as M

PAQ_V = 35.4                                    # p A q to 101 deg, lowest of the three phase curves (m^2)
VR, VRC = 0.26, 0.45
ADOPTED = dict(bus_z0=0.0, ant_dz=0.65, rad_z=0.0, adu_clock=0.0)
GRID = dict(bus_z0=(-0.75, -0.4, 0.0, 0.27, 0.3),  # bottom of the bus (m; panel plane and torus at z = 0; at 0.27 it just clears the torus)
            ant_dz=(0.65, 1.5),                 # antenna center above the bus top (m)
            rad_z=(-0.5, 0.0, 1.0, 2.0),        # height of the radiators' inner edge (m)
            adu_clock=(0.0, 45.0))              # clock angle of the large ADU tanks (deg); the small ones keep their 45-deg offset
HALF = 6.6                                      # half-width of the ray grid (m); the 12-m panel corners reach 6.13 m
POLE = (151.0, 11.0)

def place(span, bus_z0, ant_dz, rad_z, adu_clock):
    """Model geometry with the unpublished positions changed. Sets the bus range in ky26_note."""
    K.Z0, K.Z1 = bus_z0, bus_z0 + 2.189801
    geo = K.geometry(span)
    _, n, r = geo['ant']; geo['ant'] = ((0, 0, K.Z1 + ant_dz), n, r)
    geo['rads'] = [((c[0], c[1], c[2] + rad_z), a, b) for c, a, b in geo['rads']]
    t = math.radians(adu_clock); rot = np.array([[math.cos(t), -math.sin(t)], [math.sin(t), math.cos(t)]])
    sph = geo['sph'].copy(); sph[24:32, :2] = sph[24:32, :2] @ rot.T; geo['sph'] = sph      # 4 large and 4 small ADU tanks
    return geo

def seen(geo, u, st):
    """Area of each of K.PARTS first struck by rays along the unit vector u (m^2)."""
    e1 = K.unit(np.cross(u, [0.3, 0.5, 0.81])); e2 = np.cross(u, e1)
    g = np.arange(-HALF, HALF, st) + st / 2; X, Y = np.meshgrid(g, g)
    P = X.ravel()[:, None] * e1 + Y.ravel()[:, None] * e2 - 30 * u
    T, LAB, _, _ = K.nearest_hit(P, np.broadcast_to(u, P.shape).copy(), geo)
    return np.bincount(LAB[np.isfinite(T)], minlength=len(K.PARTS)) * st * st

def sun_dir(th, ph):
    return np.array([math.sin(th * K.D2R) * math.cos(ph * K.D2R), math.sin(th * K.D2R) * math.sin(ph * K.D2R), math.cos(th * K.D2R)])

def energy_coarse(geo, W, st):
    """Largest sum_i a_i * area_i on a 10 x 20 deg grid of Sun directions, for each albedo set in W; also the grid values."""
    dirs = [(th, ph) for th in range(0, 181, 10) for ph in range(0, 360, 20)]
    C = np.array([seen(geo, sun_dir(*d), st) for d in dirs])
    return {k: float((C @ a).max()) for k, a in W.items()}, dirs, C

def energy_max(geo, W, top=4):
    """Maximum over Sun directions, refined around the `top` best grid directions of each albedo set."""
    _, dirs, C = energy_coarse(geo, W, 0.06); cache = {}
    def val(th, ph, st, a):
        key = (th, ph, st)
        if key not in cache: cache[key] = seen(geo, sun_dir(th, ph), st)
        return float(cache[key] @ a)
    out = {}
    for k, a in W.items():
        cand = [dirs[i] for i in np.argsort(-(C @ a))[:top]]
        b1 = max((val(th + x, ph + y, 0.06, a), (th + x, ph + y)) for th, ph in cand for x in range(-9, 10, 3) for y in range(-15, 16, 5))
        th1, ph1 = b1[1]
        b2 = max((val(th1 + x, ph1 + y, 0.02, a), (th1 + x, ph1 + y)) for x in (-2, -1, 0, 1, 2) for y in (-3, 0, 3))
        out[k] = dict(max_m2=round(b2[0], 3), sun_dir=list(b2[1]))
    return out

def projected(geo, pole, vec, npsi=12, st=0.04):
    """Rotation-averaged area seen along vec (occultation included)."""
    v0 = K.frame(*pole) @ K.unit(vec); out = []
    for p in np.linspace(0, 2 * math.pi, npsi, endpoint=False):
        Rz = np.array([[math.cos(p), math.sin(p), 0], [-math.sin(p), math.cos(p), 0], [0, 0, 1]])
        out.append(seen(geo, Rz @ v0, st).sum())
    return float(np.mean(out))

def albedo_sets():
    cA = K.CASES['A']; a = cA['R'] * cA['cap']; a[K.PARTS.index('bottom')] = a[K.PARTS.index('bus')]
    c = np.ones(len(K.PARTS)); c[K.PARTS.index('panel')] = 0.25
    return dict(published=a, idealized=c, silhouette=np.ones(len(K.PARTS)))

def authors_axis(geo, NI, XO, filt, keep, st, h, nray):
    """Projected-area bound and case-A shortfall at the authors' axis for one placement."""
    S = np.array([n['s'] for n in NI]); O = np.array([n['e'] for n in NI])
    SE = np.array([projected(geo, POLE, n['e'], st=st) for n in NI]); SS = np.array([projected(geo, POLE, n['s'], st=st) for n in NI])
    pre = M.precompute(geo, h, nray); white = dict(zip(K.PARTS, [1.0] * len(K.PARTS)))
    cA = K.CASES['A']; RA = cA['R'] * cA['cap']
    dirs = [M.body_dirs(POLE, n['s'], n['e'], 12) for n in NI]
    XW = np.array([M.x_multi(pre, white, *d)[0] for d in dirs])
    XA = np.array([M.x_multi(pre, dict(zip(K.PARTS, RA)), *d)[0] for d in dirs])
    area = np.minimum(SE, SS); direct = XO / area; total = XO / (area + XW)
    kA = XO / (K.parts(geo, POLE, S, O) @ RA + XA)
    return dict(S_earth=SE, S_sun=SS, reflections_all_white=XW,
                direct_V=float(direct.max()), direct_conservative=float((direct * filt)[keep].max()),
                with_reflections_V=float(total.max()), with_reflections_V_fitted_nights=float(total[keep].max()),
                with_reflections_conservative=float((total * filt)[keep].max()),
                caseA_V=float(kA.max()), caseA_V_fitted_nights=float(kA[keep].max()), caseA_conservative=float((kA * filt)[keep].max()))

def run_span(args):
    fn, anc, span = args
    NI = K.nights(K.summarise(K.read_lc(fn))); dates = [n['date'] for n in NI]
    XO = np.array([n['X'] for n in NI]); low = [dates.index(d) for d in ('2024-10-27', '2024-11-01', '2024-11-07')]
    filt = np.array([10 ** (-0.4 * VRC) if d in ('2024-10-27', '2024-11-07') else 10 ** (-0.4 * VR) for d in dates])
    keep = np.array([d != '2024-11-07' for d in dates]); W = albedo_sets()
    hb = json.load(open(os.path.join(anc, 'out', 'results_hybrid_%dm.json' % span)))['results']['C2+ V|all|cut15']['best']
    pc = tuple(hb['pole']); j = dates.index(hb['binding'])
    paq_r = PAQ_V * 10 ** (-0.4 * VR)
    key = lambda pl: json.dumps(pl, sort_keys=True)
    try: prev = json.load(open(os.path.join(anc, 'out', 'bounds_free.json')))['%dm' % span]
    except (FileNotFoundError, KeyError): prev = {}
    done = {key(r['placement']): r for r in prev.get('placements_full', [])}
    if 'placement' in prev: done[key(prev['placement'])] = {k: v for k, v in prev.items() if not k.startswith('placements')}
    scanned = {key(r['placement']): r for r in prev.get('placements_scan', [])}

    def full(pl):
        if key(pl) in done: return done[key(pl)]
        geo = place(span, **pl); e = energy_max(geo, W); ax = authors_axis(geo, NI, XO, filt, keep, 0.04, 0.12, 96)
        r = dict(placement=pl)
        r['energy_published_ratios'] = dict(e['published'], shortfall_V=round(PAQ_V / e['published']['max_m2'], 3), shortfall_r=round(paq_r / e['published']['max_m2'], 3))
        r['energy_idealized'] = dict(e['idealized'], shortfall_V=round(PAQ_V / e['idealized']['max_m2'], 3), shortfall_r=round(paq_r / e['idealized']['max_m2'], 3))
        r['silhouette'] = e['silhouette']
        r['projected_area_authors_axis'] = dict(
            S_earth=dict(zip(dates, np.round(ax['S_earth'], 2).tolist())), S_sun=dict(zip(dates, np.round(ax['S_sun'], 2).tolist())),
            reflections_all_white=dict(zip(dates, np.round(ax['reflections_all_white'], 2).tolist())),
            **{k: round(ax[k], 3) for k in ('direct_V', 'direct_conservative', 'with_reflections_V', 'with_reflections_V_fitted_nights', 'with_reflections_conservative')})
        r['caseA_authors_axis'] = {k[6:]: round(ax[k], 3) for k in ('caseA_V', 'caseA_V_fitted_nights', 'caseA_conservative')}
        r['projected_area_best_C2_axis'] = dict(pole=list(pc), night=hb['binding'], X_obs_V=round(float(XO[j]), 2),
                                                S_earth=round(projected(geo, pc, NI[j]['e']), 2), S_sun=round(projected(geo, pc, NI[j]['s']), 2))
        return r

    res = full(ADOPTED); print(span, 'adopted', json.dumps(res), flush=True)

    # low-resolution scan of all placements
    rows = []
    for vals in itertools.product(*GRID.values()):
        pl = dict(zip(GRID, vals))
        if key(pl) in scanned: rows.append(scanned[key(pl)]); continue
        geo = place(span, **pl)
        e, _, _ = energy_coarse(geo, W, 0.10); ax = authors_axis(geo, NI, XO, filt, keep, 0.08, 0.20, 48)
        area = np.minimum(ax['S_earth'], ax['S_sun'])[low]
        rows.append(dict(placement=pl, energy_published=round(e['published'], 2), energy_idealized=round(e['idealized'], 2), silhouette=round(e['silhouette'], 2),
                         low_phase_area=[round(float(area.min()), 2), round(float(area.max()), 2)],
                         with_reflections_V=round(ax['with_reflections_V'], 3), with_reflections_conservative=round(ax['with_reflections_conservative'], 3),
                         caseA_V_fitted_nights=round(ax['caseA_V_fitted_nights'], 3), caseA_conservative=round(ax['caseA_conservative'], 3),
                         best_C2_axis_S_earth=round(projected(geo, pc, NI[j]['e'], st=0.08), 2)))
        print(span, json.dumps(rows[-1]), flush=True)

    # extremes of the scan, recomputed at full resolution
    ext = {}
    def pick(q, f, n=2): return [r['placement'] for r in sorted(rows, key=lambda r: f(r[q]))[:n]]
    for name, pls in (('energy_published', pick('energy_published', lambda x: -x, 5)), ('energy_idealized', pick('energy_idealized', lambda x: -x, 5)),
                      ('silhouette', pick('silhouette', lambda x: -x, 5)), ('area_V', pick('with_reflections_V', lambda x: x)),
                      ('area_conservative', pick('with_reflections_conservative', lambda x: x)), ('caseA', pick('caseA_conservative', lambda x: x)),
                      ('best_C2_area', pick('best_C2_axis_S_earth', lambda x: -x))):
        for pl in pls:
            if key(pl) not in ext and pl != ADOPTED: ext[key(pl)] = full(pl); print(span, 'full', name, json.dumps(ext[key(pl)]), flush=True)
    # projected-area bound at full resolution where the all-white reflections are largest (bus bottom at 0.27 m)
    area = {key(r['placement']): r for r in prev.get('placements_area_full', [])}
    wk = ('with_reflections_V', 'with_reflections_V_fitted_nights', 'with_reflections_conservative')
    for vals in itertools.product(*GRID.values()):
        pl = dict(zip(GRID, vals))
        if pl['bus_z0'] != 0.27 or key(pl) in area: continue
        ax = authors_axis(place(span, **pl), NI, XO, filt, keep, 0.04, 0.12, 96)
        area[key(pl)] = dict(placement=pl, reflections_low_phase=[round(float(ax['reflections_all_white'][i]), 2) for i in low], **{k: round(ax[k], 3) for k in wk})
        print(span, 'area', json.dumps(area[key(pl)]), flush=True)
    E = list(ext.values()) + [res]
    W = [r['projected_area_authors_axis'] for r in E] + list(area.values())
    worst = dict(
        n_placements=len(rows), grid={k: list(v) for k, v in GRID.items()},
        energy_published_ratios_max_m2=max(r['energy_published_ratios']['max_m2'] for r in E),
        energy_idealized_max_m2=max(r['energy_idealized']['max_m2'] for r in E),
        silhouette_max_m2=max(r['silhouette']['max_m2'] for r in E),
        low_phase_area_range=[min(r['low_phase_area'][0] for r in rows), max(r['low_phase_area'][1] for r in rows)],
        with_reflections_V=min(r['with_reflections_V'] for r in W),
        with_reflections_V_fitted_nights=min(r['with_reflections_V_fitted_nights'] for r in W),
        with_reflections_conservative=min(r['with_reflections_conservative'] for r in W),
        caseA_V_fitted_nights_range=[min(r['caseA_V_fitted_nights'] for r in rows), max(r['caseA_V_fitted_nights'] for r in rows)],
        caseA_conservative_range=[min(r['caseA_conservative'] for r in rows), max(r['caseA_conservative'] for r in rows)],
        caseA_authors_axis_min=dict(V_fitted_nights=min(r['caseA_authors_axis']['V_fitted_nights'] for r in E),
                                    conservative=min(r['caseA_authors_axis']['conservative'] for r in E)),
        best_C2_axis_S_earth_max=max(r['projected_area_best_C2_axis']['S_earth'] for r in E))
    m = worst['energy_published_ratios_max_m2']; worst['energy_published_shortfall'] = dict(V=round(PAQ_V / m, 3), r=round(paq_r / m, 3))
    m = worst['energy_idealized_max_m2']; worst['energy_idealized_shortfall'] = dict(V=round(PAQ_V / m, 3), r=round(paq_r / m, 3))
    res.update(placements=worst, placements_full=list(ext.values()), placements_area_full=list(area.values()), placements_scan=rows)
    K.Z0, K.Z1 = ADOPTED['bus_z0'], ADOPTED['bus_z0'] + 2.189801
    return span, res

def main(fn, anc, spans):
    from multiprocessing import Pool
    out = dict(paq_V=PAQ_V, paq_r=round(PAQ_V * 10 ** (-0.4 * VR), 2), albedos_caseA=dict(zip(K.PARTS, np.round(albedo_sets()['published'], 4).tolist())))
    with Pool(len(spans)) as pool:
        for span, res in pool.map(run_span, [(fn, anc, s) for s in spans]): out['%dm' % span] = res
    json.dump(out, open(os.path.join(anc, 'out', 'bounds_free.json'), 'w'), indent=1)

if __name__ == '__main__':
    main(sys.argv[1], sys.argv[2], [float(s) for s in (sys.argv[3] if len(sys.argv) > 3 else '10,12').split(',')])


==> anc/checks/energy_selftest.py <==
#!/usr/bin/env python3
"""
Tests the symmetry assumption of the energy bound (Sect. 5.3) on the unshadowed Lambertian model itself.
For many spin axes, the model's X at the eight 2024 geometries is turned into a phase curve (log-linear in
phase angle, flat below the lowest one) and integrated, 2 * int X sin(alpha) d alpha from 0 to 101 deg, as is
done with the observed phase curve. The result is compared with the model's true reflected power, rotation
averaged and maximized over Sun directions. Ratios above 1 mean the estimate overstates the power.
Run from the package folder: python3 checks/energy_selftest.py MOESM3.txt .
"""
import sys, math, numpy as np
fn, anc = sys.argv[1], sys.argv[2]
sys.path.insert(0, anc)
import ky26_note as K, ky26_fine as F

NI = K.nights(K.summarise(K.read_lc(fn)))
S = np.array([n['s'] for n in NI]); O = np.array([n['e'] for n in NI])
al = np.radians([n['alpha'] for n in NI]); order = np.argsort(al)

def fib(n):
    k = np.arange(n) + 0.5; z = 1 - 2 * k / n; ph = math.pi * (1 + 5 ** 0.5) * k; r = np.sqrt(1 - z * z)
    return np.stack([np.degrees(np.arctan2(r * np.sin(ph), r * np.cos(ph))) % 360, np.degrees(np.arcsin(z))], 1)

def mean_abs(tilt, th, sign=0):
    # rotation average of |n.s| (sign 0), max(n.s, 0) (sign +1) or max(-n.s, 0) (sign -1), n at `tilt` from body z
    phi = np.linspace(0, 2 * math.pi, 720, endpoint=False)
    d = math.sin(tilt) * np.sin(th)[:, None] * np.cos(phi) + math.cos(tilt) * np.cos(th)[:, None]
    return np.mean(np.abs(d) if sign == 0 else np.clip(sign * d, 0, None), 1)

def power(geo, R, th):
    # rotation-averaged power reflected by a Lambertian body, Sun at polar angle th from body z, in m^2 x solar flux
    R = dict(zip(K.PARTS, R)); c, s = np.cos(th), np.sin(th)
    P = R['panel'] * (geo['A_panel'] - geo['A_stripe']) * np.abs(c) + R['stripe'] * geo['A_stripe'] * np.abs(c)
    P += R['bus'] * 2 * K.R_BUS * (K.Z1 - K.Z0) * s + R['bus'] * math.pi * K.R_BUS ** 2 * np.clip(c, 0, None) + R['bottom'] * math.pi * K.R_BUS ** 2 * np.clip(-c, 0, None)
    P += R['board'] * 0.88 * (np.abs(c) + mean_abs(math.radians(35), th))
    P += math.pi * 0.36 * (R['ant_f'] * mean_abs(math.radians(70), th, 1) + R['ant_r'] * mean_abs(math.radians(70), th, -1))
    P += R['spheres'] * np.sum(math.pi * geo['sph'][:, 3] ** 2)
    return P

poles = fib(20000); g = np.radians(np.linspace(0, 101, 2001)); th = np.radians(np.linspace(0, 180, 361))
for span in (10.0, 12.0):
    geo = K.geometry(span); X = F.direct_all(geo, poles, S, O)
    for case in ('A', 'C'):
        R = K.CASES[case]['R'] * (K.CASES[case]['cap'] if case == 'A' else 1.0)
        lx = np.log(X[case][:, order]); E = np.array([2 * np.trapezoid(np.exp(np.interp(g, al[order], row)) * np.sin(g), g) for row in lx])
        Pmax = power(geo, R, th).max(); r = E / Pmax
        print('%2d m case %s: true max power %.2f m2; estimate / true: median %.3f, max %.3f' % (span, case, Pmax, np.median(r), r.max()))


==> anc/checks/energy_white.py <==
#!/usr/bin/env python3
"""
Energy bound of Sect. 5.3 with the 33 spheres white (albedo 1) instead of at the bus brightness, the other albedos
being the published ratios read as albedos (Sect. 4, "Brightness of the spheres"). Uses energy_max() and the
placement grid of checks/bounds_free.py:
 1. full resolution for the adopted placement and for every placement in `placements_full` of out/bounds_free.json,
    for both albedo sets (spheres at the bus brightness, which reproduces bounds_free.json, and spheres white);
 2. a low-resolution scan of all 80 placements for the white set (energy_coarse, 0.10 m rays, as in bounds_free.py);
 3. full resolution for the two placements that this scan ranks first, if not already done.
The shortfalls use the p A q of the nightly interpolation (34.2 m^2 in V, 26.9 m^2 in r; text_numbers.json, `energy`),
also with the 9% allowance of Sect. 5.3.
Progress is saved to the output file after every step (`complete` is false until the end); full-resolution rows and
scan rows already in that file are reused, as in bounds_free.py. Delete the file for a fresh run.
Usage: python3 checks/energy_white.py MOESM3.txt . SPAN   ->  out/energy_white_{SPAN}m.json (~1 h per span)
"""
import sys, os, json, itertools, time, numpy as np
FN, ANC, SPAN = sys.argv[1], sys.argv[2], float(sys.argv[3])
sys.path.insert(0, os.path.join(ANC, 'checks'))
import bounds_free as B, ky26_note as K                 # bounds_free puts ANC (sys.argv[2]) on the path

PAQ_V, PAQ_R = 34.2, 26.9
t0 = time.time()
W0 = B.albedo_sets()['published']; W1 = W0.copy(); W1[K.PARTS.index('spheres')] = 1.0
W = dict(bus=W0, white=W1)
bf = json.load(open(os.path.join(ANC, 'out', 'bounds_free.json')))['%dm' % SPAN]
key = lambda pl: json.dumps(pl, sort_keys=True)
FOUT = os.path.join(ANC, 'out', 'energy_white_%dm.json' % SPAN)
try: prev = json.load(open(FOUT))
except FileNotFoundError: prev = {}
done_full = {key(r['placement']): r for r in prev.get('full', [])}
done_scan = {key(r['placement']): r for r in prev.get('scan', [])}
full, scan = {}, []

def save(complete):
    rows = list(full.values()); out = dict(span=SPAN, paq_V=PAQ_V, paq_r=PAQ_R, complete=complete,
                                         bounds_free_published_max_m2=bf['placements']['energy_published_ratios_max_m2'])
    if rows:
        mb = max(r['bus']['max_m2'] for r in rows); mw = max(r['white']['max_m2'] for r in rows)
        out.update(max_bus_m2=mb, max_white_m2=mw, shortfall_white=dict(V=round(PAQ_V / mw, 3), r=round(PAQ_R / mw, 3),
                   V_with_9pct=round(PAQ_V / mw / 1.09, 3), r_with_9pct=round(PAQ_R / mw / 1.09, 3)))
    out.update(full=rows, scan=scan)
    os.makedirs(os.path.dirname(FOUT), exist_ok=True); json.dump(out, open(FOUT + '.tmp', 'w'), indent=1); os.replace(FOUT + '.tmp', FOUT)
    return out

def do_full(pl, why):
    k = key(pl)
    if k not in full:
        if k in done_full: full[k] = dict(done_full[k], why=[])
        else:
            e = B.energy_max(B.place(SPAN, **pl), W); full[k] = dict(placement=pl, why=[], bus=e['bus'], white=e['white'])
            print(SPAN, why, json.dumps(full[k]), '%.0f s' % (time.time() - t0), flush=True)
    if why not in full[k]['why']: full[k]['why'].append(why)
    save(False)

do_full(B.ADOPTED, 'adopted')
for r in bf.get('placements_full', []): do_full(r['placement'], 'placements_full')
for i, vals in enumerate(itertools.product(*B.GRID.values())):
    pl = dict(zip(B.GRID, vals))
    if key(pl) in done_scan: scan.append(done_scan[key(pl)])
    else:
        e, _, _ = B.energy_coarse(B.place(SPAN, **pl), dict(white=W1), 0.10)
        scan.append(dict(placement=pl, white=round(e['white'], 2)))
    if i % 10 == 9: save(False)
print(SPAN, 'scan done', '%.0f s' % (time.time() - t0), flush=True)
for r in sorted(scan, key=lambda r: -r['white'])[:2]: do_full(r['placement'], 'scan_top2')
out = save(True)
print(json.dumps({k: v for k, v in out.items() if k not in ('full', 'scan')}), flush=True)


==> anc/checks/fidelity/lcmodel.py <==
"""
Phobos 1 photometric model of Hibberd, Crowl & Loeb (arXiv:2609.24283, Appendix A, Table 7, Eqs. 7-19),
written from the text of their paper, with optional mutual shadowing and observer occultation (ray casting on
sampled surface points), plus segment zero points and group phase offsets.

Body frame: z = directed spin axis p (Eq. 9), x = k x p / |k x p|, y = p x x (Eq. 10).
Rotation: Sun and observer vectors are rotated about body z by psi = 2 pi phi (Eq. 11).
Flux (Eq. 15): F = F_panel + (eta_stripe - 1) F_stripe + q_bus (F_bus + F_ant_rear)
                   + q_ant F_ant_front + eta_board q_bus F_board   (+ eta_metal F_metal, omitted: 1.25e-7)
Every template is sum over area elements of max(0, n.s) max(0, n.o) dA, in m^2.
"""
import math
import numpy as np

D2R = math.pi / 180
P_ROT_MIN = 5.3516
COEF = dict(eta_stripe=8.0, q_bus=3.1203, q_ant=0.47222, eta_board=1.3518)   # Eqs. 21, 25

# data
def read_lc(fn):
    L = open(fn).read().splitlines()
    i = next(k for k, l in enumerate(L) if l.strip() == '24') + 1
    out = []
    while len(out) < 24:
        while not L[i].strip():
            i += 1
        n = int(L[i].split()[0]); i += 1
        out.append(np.array([[float(x) for x in L[i + k].split()] for k in range(n)])); i += n
    return out

# observing groups of the 22 fitted segments (their Fig. 4): 1998 | 27 | 30 | 61 | 82 | 101 | 10 | 5a
GROUP_OF_SEG = [0, 0, 0, 1, 2, 2, 2, 2, 2, 3, 4, 4, 4, 4, 4, 4, 5, 5, 5, 5, 6, 7]
GROUP_NAMES = ['1998 24-28', '2024 27', '2024 30', '2024 61', '2024 82', '2024 101', '2024 10', '2024 5a']

def unit(v):
    v = np.asarray(v, float)
    return v / np.linalg.norm(v, axis=-1, keepdims=True)

def load(fn, nseg=22):
    """the 954 fitted points: segments 1-22 (2024-11-07 dropped)"""
    segs = read_lc(fn)[:nseg]
    t, m, seg, sig, S, O = [], [], [], [], [], []
    for k, a in enumerate(segs):
        mm = -2.5 * np.log10(a[:, 1]); d = np.diff(mm)
        s = 1.4826 / math.sqrt(2) * np.median(np.abs(d - np.median(d)))      # Eq. 8
        s = min(max(s, 0.03), 0.20)
        t.append(a[:, 0]); m.append(mm); seg.append(np.full(len(a), k)); sig.append(np.full(len(a), s))
        S.append(unit(unit(a[:, 2:5]).mean(0))); O.append(unit(unit(a[:, 5:8]).mean(0)))   # mean directions per segment
    return dict(t=np.concatenate(t), m=np.concatenate(m), seg=np.concatenate(seg), sig=np.concatenate(sig),
                S=np.array(S), O=np.array(O), nseg=nseg, group=np.array(GROUP_OF_SEG[:nseg]))

def frame(lam, bet):
    p = np.array([math.cos(bet * D2R) * math.cos(lam * D2R), math.cos(bet * D2R) * math.sin(lam * D2R), math.sin(bet * D2R)])
    k = np.array([0, 0, 1.0]) if abs(p[2]) < 0.999 else np.array([1.0, 0, 0])
    x = unit(np.cross(k, p)); y = np.cross(p, x)
    return np.stack([x, y, p])

def rotz(v, psi):
    """Eq. 11: body-frame vector at rotation angle psi; v (3,), psi (n,) -> (n, 3)"""
    c, s = np.cos(psi), np.sin(psi)
    return np.stack([c * v[0] + s * v[1], -s * v[0] + c * v[1], np.full_like(psi, v[2])], 1)

# geometry
DEFAULT = dict(
    rin=2.40, rout=5.00, W=2.50,                       # Table 7
    stripe_depth=0.60, stripe_gap=0.75, gap_panel=-1,  # Table 7; -x stripe interrupted (A.3)
    gap_center=0.0,                                    # "central" interruption (A.3)
    R_bus=1.14, z_bus0=0.0, H_bus=2.189801,            # radius, height: Table 7; z range: our choice, as in ky26_note.geometry()
    rad_r=1.65, rad_L=1.60, rad_w=0.55,                # Table 7
    rad_clocks=(0.0, -90.0), rad_incs=(0.0, 35.0),     # Table 7 (pairing as listed)
    rad_z=0.0,                                         # our choice, as in ky26_note.geometry() (panel plane)
    ant_r=0.60, ant_cant=70.0, ant_clock=195.0,        # Table 7
    ant_dz=0.65,                                       # center height above the bus top: our choice, as in ky26_note.geometry()
    upper_tanks=(4, 1.45, 0.62, 0.30, 45.0),           # Table 7
    torus=(20, 1.13, 0.0, 0.27, 0.0),                  # Table 7; clock 0: our choice, as in ky26_note.geometry()
    adu_large=(4, 1.45, -1.65, 0.90, 0.0),             # Table 7; clock 0: our choice, as in ky26_note.geometry()
    adu_small=(4, 0.78, -1.65, 0.34, 45.0),            # Table 7 (offset 45 from the large tanks)
    engine=(0.0, 0.0, -2.25, 0.38),                    # Table 7
    sense=+1,                                          # Eqs. 7, 11: psi increases with time
    shadow_bus=False,                                  # bus integrated analytically (A.3)
)

def build(cfg):
    g = dict(DEFAULT); g.update(cfg or {})
    sph = []
    for key in ('upper_tanks', 'torus', 'adu_large', 'adu_small'):
        n, R, z, r, c0 = g[key]
        for k in range(n):
            a = (c0 + 360.0 * k / n) * D2R
            sph.append((R * math.cos(a), R * math.sin(a), z, r))
    sph.append(g['engine'])
    g['spheres'] = np.array(sph)
    half = (g['rout'] - g['rin']) / 2; cx = (g['rin'] + g['rout']) / 2
    g['panels'] = [(np.array([sg * cx, 0, 0.0]), np.array([half, 0, 0.0]), np.array([0, g['W'] / 2, 0.0])) for sg in (1, -1)]
    rads = []
    for clock, inc in zip(g['rad_clocks'], g['rad_incs']):
        t, i = clock * D2R, inc * D2R
        er = np.array([math.cos(t), math.sin(t), 0.0]); et = np.array([-math.sin(t), math.cos(t), 0.0])
        es = math.cos(i) * er - math.sin(i) * np.array([0, 0, 1.0])          # short axis, outer edge tilted down
        inner = (g['rad_r'] - g['rad_w'] / 2) * er + np.array([0, 0, g['rad_z']])
        c = inner + es * g['rad_w'] / 2
        n = math.sin(i) * er + math.cos(i) * np.array([0, 0, 1.0])
        rads.append((c, et * g['rad_L'] / 2, es * g['rad_w'] / 2, n))
    g['rads'] = rads
    ca, cl = g['ant_cant'] * D2R, g['ant_clock'] * D2R
    g['ant_n'] = np.array([math.sin(ca) * math.cos(cl), math.sin(ca) * math.sin(cl), math.cos(ca)])
    g['ant_c'] = np.array([0, 0, g['z_bus0'] + g['H_bus'] + g['ant_dz']])
    g['A_panel'] = 2 * (g['rout'] - g['rin']) * g['W']
    g['A_stripe'] = g['stripe_depth'] * g['W'] * 2 - g['stripe_depth'] * g['stripe_gap']
    return g

def is_stripe(g, x, y):
    ax = np.abs(x); st = ax < g['rin'] + g['stripe_depth']
    gap = (np.sign(x) == g['gap_panel']) & (np.abs(y - g['gap_center']) < g['stripe_gap'] / 2)
    return st & ~gap

# samples
def samples(g, h):
    """area elements: dict comp -> (P (n,3), N (n,3), A (n,), extra)"""
    out = {}
    # panels (normal +z; the lit face is chosen per segment)
    # cells with edges on the stripe edge and on the edges of the stripe gap, so that the stripe area is exact
    def cells(a, b, cuts):
        e = [a] + sorted(c for c in cuts if a < c < b) + [b]; cen, wid = [], []
        for lo, hi in zip(e[:-1], e[1:]):
            n = max(1, int(round((hi - lo) / h))); w = (hi - lo) / n; cen += list(lo + (np.arange(n) + 0.5) * w); wid += [w] * n
        return np.array(cen), np.array(wid)
    xs, wx = cells(g['rin'], g['rout'], (g['rin'] + g['stripe_depth'],))
    ys, wy = cells(-g['W'] / 2, g['W'] / 2, (g['gap_center'] - g['stripe_gap'] / 2, g['gap_center'] + g['stripe_gap'] / 2))
    X, Y = np.meshgrid(xs, ys); X, Y = X.ravel(), Y.ravel(); dA = np.outer(wy, wx).ravel()
    P = np.concatenate([np.stack([X, Y, 0 * X], 1), np.stack([-X, Y, 0 * X], 1)])
    out['panel'] = (P, np.tile([0, 0, 1.0], (len(P), 1)), np.concatenate([dA, dA]), is_stripe(g, P[:, 0], P[:, 1]))
    # radiators (two-sided)
    Ps, Ns, As = [], [], []
    for c, a, b, n in g['rads']:
        na = max(2, int(round(2 * np.linalg.norm(a) / h))); nb = max(2, int(round(2 * np.linalg.norm(b) / h)))
        u = (np.arange(na) + 0.5) / na * 2 - 1; v = (np.arange(nb) + 0.5) / nb * 2 - 1
        U, V = np.meshgrid(u, v)
        Ps.append(c + U.ravel()[:, None] * a + V.ravel()[:, None] * b); Ns.append(np.tile(n, (U.size, 1)))
        As.append(np.full(U.size, 4 * np.linalg.norm(a) * np.linalg.norm(b) / U.size))
    out['board'] = (np.concatenate(Ps), np.concatenate(Ns), np.concatenate(As), None)
    # antenna disk (front normal n; rear -n)
    n = g['ant_n']; e1 = unit(np.cross(n, [0.3, 0.5, 0.81])); e2 = np.cross(n, e1); r = g['ant_r']
    nr = max(3, int(round(r / h)))
    pts, ars = [], []
    for k in range(nr):                                           # polar raster, equal radial steps
        r0, r1 = r * k / nr, r * (k + 1) / nr; nphi = max(6, int(round(2 * math.pi * (r0 + r1) / 2 / h)))
        ph = (np.arange(nphi) + 0.5) * 2 * math.pi / nphi; rr = math.sqrt((r0 * r0 + r1 * r1) / 2)
        pts.append(np.stack([rr * np.cos(ph), rr * np.sin(ph)], 1)); ars.append(np.full(nphi, math.pi * (r1 * r1 - r0 * r0) / nphi))
    pts = np.concatenate(pts); ars = np.concatenate(ars)
    out['ant'] = (g['ant_c'] + pts[:, :1] * e1 + pts[:, 1:] * e2, np.tile(n, (len(pts), 1)), ars, None)
    # bus barrel and top (used only when the bus is shadowed)
    R, z0, H = g['R_bus'], g['z_bus0'], g['H_bus']
    nphi = max(36, int(round(2 * math.pi * R / h))); nz = max(2, int(round(H / h)))
    ph = (np.arange(nphi) + 0.5) * 2 * math.pi / nphi; zz = z0 + (np.arange(nz) + 0.5) * H / nz
    PH, ZZ = np.meshgrid(ph, zz); PH, ZZ = PH.ravel(), ZZ.ravel()
    Pb = np.stack([R * np.cos(PH), R * np.sin(PH), ZZ], 1); Nb = np.stack([np.cos(PH), np.sin(PH), 0 * PH], 1)
    Ab = np.full(len(PH), 2 * math.pi * R * H / len(PH))
    gx = np.arange(-R + h / 2, R, h); GX, GY = np.meshgrid(gx, gx); ok = GX ** 2 + GY ** 2 <= R * R
    Pt = np.stack([GX[ok], GY[ok], np.full(ok.sum(), z0 + H)], 1); At = np.full(ok.sum(), math.pi * R * R / ok.sum())
    out['bus'] = (np.concatenate([Pb, Pt]), np.concatenate([Nb, np.tile([0, 0, 1.0], (len(Pt), 1))]), np.concatenate([Ab, At]), None)
    return out

# ray casting
def blocked(g, P, U, tmin=1e-7):
    """P (m,3) origins, U (k,3) unit directions -> bool (k, m): ray P + t U (t > tmin) hits any component"""
    hit = np.zeros((len(U), len(P)), bool)
    for x, y, z, r in g['spheres']:
        d = P - np.array([x, y, z]); b = U @ d.T; c = np.sum(d * d, 1) - r * r
        disc = b * b - c[None, :]
        hit |= (disc > 0) & (-b + np.sqrt(np.clip(disc, 0, None)) > tmin)
    # bus barrel
    R, z0, z1 = g['R_bus'], g['z_bus0'], g['z_bus0'] + g['H_bus']
    A = (U[:, 0] ** 2 + U[:, 1] ** 2)[:, None]; B = U[:, :1] * P[None, :, 0] + U[:, 1:2] * P[None, :, 1]
    C = (P[:, 0] ** 2 + P[:, 1] ** 2 - R * R)[None, :]
    disc = B * B - A * C; ok = (disc > 0) & (A > 1e-12); sq = np.sqrt(np.clip(disc, 0, None)); Aq = np.where(A > 1e-12, A, 1)
    for t in ((-B - sq) / Aq, (-B + sq) / Aq):
        z = P[None, :, 2] + t * U[:, 2:3]
        hit |= ok & (t > tmin) & (z >= z0) & (z <= z1)
    # bus end caps
    uz = np.where(np.abs(U[:, 2]) > 1e-12, U[:, 2], 1e-12)[:, None]
    for zc in (z0, z1):
        t = (zc - P[None, :, 2]) / uz
        qx = P[None, :, 0] + t * U[:, :1]; qy = P[None, :, 1] + t * U[:, 1:2]
        hit |= (t > tmin) & (qx * qx + qy * qy <= R * R)
    # rectangles: panels and radiators
    rects = [(c, a, b) for c, a, b in g['panels']] + [(c, a, b) for c, a, b, n in g['rads']]
    for c, a, b in rects:
        n = unit(np.cross(a, b)); den = U @ n; den = np.where(np.abs(den) > 1e-12, den, 1e-12)[:, None]
        t = ((c - P) @ n)[None, :] / den
        Q = P[None, :, :] + t[..., None] * U[:, None, :] - c
        hit |= (t > tmin) & (np.abs(Q @ a) <= a @ a) & (np.abs(Q @ b) <= b @ b)
    # antenna disk
    n = g['ant_n']; c = g['ant_c']; den = U @ n; den = np.where(np.abs(den) > 1e-12, den, 1e-12)[:, None]
    t = ((c - P) @ n)[None, :] / den; Q = P[None, :, :] + t[..., None] * U[:, None, :] - c
    hit |= (t > tmin) & (np.sum(Q * Q, -1) <= g['ant_r'] ** 2)
    return hit

def inside_solid(g, P, eps=1e-6):
    bad = np.zeros(len(P), bool)
    for x, y, z, r in g['spheres']:
        bad |= np.linalg.norm(P - np.array([x, y, z]), axis=1) < r - eps
    rxy = np.hypot(P[:, 0], P[:, 1]); z0 = g['z_bus0']
    bad |= (rxy < g['R_bus'] - eps) & (P[:, 2] > z0 + eps) & (P[:, 2] < z0 + g['H_bus'] - eps)
    return bad

# templates
COMPS = ['panel', 'stripe', 'bus', 'ant_f', 'ant_r', 'board']

def bus_analytic(g, s, o):
    """barrel (360 azimuth samples) + upper end, s, o (k,3)"""
    ph = np.arange(360) * 2 * math.pi / 360; nb = np.stack([np.cos(ph), np.sin(ph), 0 * ph], 1)
    A_bar = 2 * math.pi * g['R_bus'] * g['H_bus']
    bar = A_bar * (np.clip(s @ nb.T, 0, None) * np.clip(o @ nb.T, 0, None)).mean(1)
    top = math.pi * g['R_bus'] ** 2 * np.clip(s[:, 2], 0, None) * np.clip(o[:, 2], 0, None)
    return bar + top

def templates_unshadowed(g, s, o):
    """Eq. 15 components without masking, analytic; s, o body-frame unit vectors (k,3) -> (k, 6)"""
    sz, oz = s[:, 2], o[:, 2]
    two = np.clip(sz * oz, 0, None)
    out = np.zeros((len(s), 6))
    out[:, 0] = g['A_panel'] * two
    out[:, 1] = g['A_stripe'] * two
    out[:, 2] = bus_analytic(g, s, o)
    A_ant = math.pi * g['ant_r'] ** 2; n = g['ant_n']
    out[:, 3] = A_ant * np.clip(s @ n, 0, None) * np.clip(o @ n, 0, None)
    out[:, 4] = A_ant * np.clip(-(s @ n), 0, None) * np.clip(-(o @ n), 0, None)
    for c, a, b, nr in g['rads']:
        out[:, 5] += g['rad_L'] * g['rad_w'] * np.clip((s @ nr) * (o @ nr), 0, None)
    return out

def flux(T, coef=COEF):
    """Eq. 15 from component templates (..., 6)"""
    c = coef
    return (T[..., 0] + (c['eta_stripe'] - 1) * T[..., 1] + c['q_bus'] * (T[..., 2] + T[..., 4])
            + c['q_ant'] * T[..., 3] + c['eta_board'] * c['q_bus'] * T[..., 5])

def _masked_sum(g, P, N, A, s, o, two_sided, sel=None):
    """sum_k A max(0,n.s) max(0,n.o) over unblocked elements; s, o (k,3) -> (k,) [or (k, nsel) with sel list]"""
    mus = s @ N.T; muo = o @ N.T
    if two_sided:
        w = np.clip(mus * muo, 0, None); sgn = np.sign(mus)
    else:
        w = np.clip(mus, 0, None) * np.clip(muo, 0, None); sgn = np.ones_like(mus)
    out = np.zeros((len(s), 1 if sel is None else len(sel)))
    active = np.where(w.max(0) > 0)[0]
    if len(active) == 0:
        return out[:, 0] if sel is None else out
    Pa = P[active]                                   # rays start on the surface; tmin handles self-hits
    blk = blocked(g, Pa, s) | blocked(g, Pa, o)
    wa = np.where(blk, 0.0, w[:, active]) * A[active][None, :]
    if sel is None:
        return wa.sum(1)
    for j, m in enumerate(sel):
        out[:, j] = wa[:, m[active]].sum(1)
    return out

def templates_shadowed(g, smp, s, o, chunk=40):
    """Eq. 15 components with shadowing and occultation; s, o (k,3) body-frame -> (k, 6)"""
    out = np.zeros((len(s), 6))
    P, N, A, st = smp['panel']; keep = ~inside_solid(g, P)
    for i0 in range(0, len(s), chunk):
        ss, oo = s[i0:i0 + chunk], o[i0:i0 + chunk]
        r = _masked_sum(g, P[keep], N[keep], A[keep], ss, oo, True, sel=[np.ones(keep.sum(), bool), st[keep]])
        out[i0:i0 + chunk, 0] = r[:, 0]; out[i0:i0 + chunk, 1] = r[:, 1]
        Pr, Nr, Ar, _ = smp['board']; kr = ~inside_solid(g, Pr)
        out[i0:i0 + chunk, 5] = _masked_sum(g, Pr[kr], Nr[kr], Ar[kr], ss, oo, True)
        Pa, Na, Aa, _ = smp['ant']
        out[i0:i0 + chunk, 3] = _masked_sum(g, Pa, Na, Aa, ss, oo, False)
        out[i0:i0 + chunk, 4] = _masked_sum(g, Pa, -Na, Aa, ss, oo, False)
        if g['shadow_bus']:
            Pb, Nb, Ab, _ = smp['bus']; kb = ~inside_solid(g, Pb + 1e-4 * Nb)
            out[i0:i0 + chunk, 2] = _masked_sum(g, Pb[kb], Nb[kb], Ab[kb], ss, oo, False)
        else:
            out[i0:i0 + chunk, 2] = bus_analytic(g, ss, oo)
    return out

def segment_templates(g, data, pole, npsi=360, shadow=True, h=0.08, smp=None):
    """templates on a psi grid for every segment: (nseg, npsi, 6)"""
    M = frame(*pole); psi = np.arange(npsi) * 2 * math.pi / npsi
    if shadow and smp is None:
        smp = samples(g, h)
    T = np.zeros((data['nseg'], npsi, 6))
    for k in range(data['nseg']):
        s = rotz(M @ data['S'][k], psi); o = rotz(M @ data['O'][k], psi)
        T[k] = templates_shadowed(g, smp, s, o) if shadow else templates_unshadowed(g, s, o)
    return T

# fitting
def interp_periodic(y, x):
    """linear periodic interpolation of y (..., n) at fractional phase x (in [0,1))"""
    n = y.shape[-1]; u = (x % 1.0) * n; i0 = np.floor(u).astype(int) % n; f = u - np.floor(u)
    return y[..., i0] * (1 - f) + y[..., (i0 + 1) % n] * f

class Fitter:
    """profiles 22 segment zero points (Eq. 17) and 8 group phase offsets (A.5) for given raw templates"""
    def __init__(self, data, sense=+1):
        self.d = data; P = P_ROT_MIN / 1440.0
        self.phi0 = sense * ((data['t'] - data['t'].min()) / P % 1.0)
        self.w = data['sig'] ** -2

    def fit(self, mraw_seg, nscan=360, refine=True):
        """returns dict with chi2, rms, per-group chi2, offsets, zero points, residuals, model mags"""
        from scipy.optimize import minimize_scalar
        d = self.d; nseg = d['nseg']; npsi = mraw_seg.shape[1]
        res_all = np.zeros(len(d['m'])); mod_all = np.zeros(len(d['m'])); offs = []; gchi = []
        Z = np.zeros(nseg)
        for gidx in range(d['group'].max() + 1):
            segs_g = np.where(d['group'] == gidx)[0]; sel = np.isin(d['seg'], segs_g)
            seg = d['seg'][sel]; ph = self.phi0[sel]; m = d['m'][sel]; w = self.w[sel]
            def chi(dp, full=False):
                u = ((ph + dp) % 1.0) * npsi; i0 = np.floor(u).astype(int) % npsi; f = u - np.floor(u)
                mr = mraw_seg[seg, i0] * (1 - f) + mraw_seg[seg, (i0 + 1) % npsi] * f
                r = m - mr; zs = {}
                for s in segs_g:
                    k = seg == s; zs[s] = np.sum(w[k] * r[k]) / np.sum(w[k])
                zz = np.array([zs[s] for s in seg]); rr = r - zz
                c = float(np.sum(w * rr * rr))
                return (c, rr, mr + zz, zs) if full else c
            grid = np.arange(nscan) / nscan; cs = np.array([chi(x) for x in grid]); j = int(np.argmin(cs))
            best = grid[j]
            if refine:
                r = minimize_scalar(chi, bounds=(best - 1.0 / nscan, best + 1.0 / nscan), method='bounded', options=dict(xatol=1e-6))
                if r.fun < cs[j]:
                    best = r.x
            c, rr, mm, zs = chi(best, True)
            res_all[sel] = rr; mod_all[sel] = mm; offs.append(float(best % 1.0)); gchi.append(c)
            for s in segs_g:
                Z[s] = zs[s]
        chi2 = float(np.sum(self.w * res_all ** 2)); rms = float(np.sqrt(np.mean(res_all ** 2)))
        return dict(chi2=chi2, rms=rms, group_chi2=gchi, offsets=offs, Z=Z, res=res_all, model=mod_all)


==> anc/checks/fidelity/out/fit.json <==
{
 "pole": [
  151.0,
  11.0
 ],
 "coefficients": {
  "eta_stripe": 8.0,
  "q_bus": 3.1203,
  "q_ant": 0.47222,
  "eta_board": 1.3518
 },
 "n_points": 954,
 "n_segments": 22,
 "n_groups": 8,
 "sigma_s": [
  0.1667,
  0.13,
  0.1667,
  0.1071,
  0.0891,
  0.1132,
  0.075,
  0.0744,
  0.0849,
  0.1258,
  0.2,
  0.2,
  0.1939,
  0.1237,
  0.2,
  0.2,
  0.2,
  0.2,
  0.2,
  0.2,
  0.0676,
  0.1132
 ],
 "flat_panels_chi2": 1506.42,
 "flat_panels_rms": 0.183,
 "shadowed_fixed_coefficients": {
  "h0.08_psi360": {
   "chi2": 927.68,
   "rms": 0.1382,
   "group_chi2": [
    257.6,
    45.1,
    144.6,
    46.6,
    97.7,
    162.3,
    139.0,
    34.7
   ],
   "offsets": [
    0.6303,
    0.332,
    0.3527,
    0.6879,
    0.1861,
    0.2295,
    0.2688,
    0.5803
   ]
  },
  "h0.04_psi720": {
   "chi2": 927.76,
   "rms": 0.1382,
   "group_chi2": [
    257.9,
    45.2,
    144.7,
    46.4,
    97.8,
    162.3,
    138.7,
    34.7
   ],
   "offsets": [
    0.6314,
    0.3326,
    0.3521,
    0.6898,
    0.1864,
    0.231,
    0.2737,
    0.5827
   ]
  },
  "h0.08_psi72": {
   "chi2": 928.09,
   "rms": 0.1383,
   "group_chi2": [
    257.4,
    45.1,
    144.6,
    46.4,
    98.2,
    162.8,
    138.9,
    34.7
   ],
   "offsets": [
    0.6301,
    0.3329,
    0.3515,
    0.6892,
    0.1856,
    0.2314,
    0.2681,
    0.5803
   ]
  }
 },
 "zero_points_baseline": [
  29.4975,
  29.5003,
  29.619,
  29.4107,
  29.4112,
  29.5074,
  29.461,
  29.4183,
  29.5412,
  30.1436,
  30.9228,
  30.9277,
  30.8857,
  30.8802,
  30.8892,
  30.9191,
  31.9867,
  31.8543,
  31.8247,
  32.0243,
  29.2878,
  29.3291
 ],
 "shadowed_refit_coefficients": {
  "q_bus": 2.363,
  "q_ant": 0.2698,
  "eta_board": 1.286,
  "chi2": 922.98,
  "rms": 0.138,
  "group_chi2": [
   256.5,
   45.9,
   145.5,
   43.1,
   102.9,
   158.9,
   135.1,
   35.0
  ],
  "offsets": [
   0.6171,
   0.3261,
   0.3464,
   0.6877,
   0.1859,
   0.2279,
   0.2681,
   0.5465
  ]
 },
 "control_panels_plus_bus": {
  "150,12": {
   "q_bus": 0.6926,
   "chi2": 1232.01,
   "rms": 0.1576,
   "group_chi2": [
    326.2,
    69.6,
    279.6,
    47.6,
    157.7,
    182.0,
    117.3,
    52.0
   ],
   "offsets": [
    0.0776,
    0.0,
    0.6132,
    0.1822,
    0.6856,
    0.2301,
    0.7226,
    0.53
   ]
  },
  "151,11": {
   "q_bus": 0.7556,
   "chi2": 1241.62,
   "rms": 0.158,
   "group_chi2": [
    326.4,
    69.6,
    288.3,
    46.5,
    157.3,
    184.1,
    117.3,
    52.1
   ],
   "offsets": [
    0.0736,
    0.0,
    0.6091,
    0.1817,
    0.6856,
    0.2273,
    0.2251,
    0.03
   ]
  }
 },
 "unshadowed_eq15_no_spheres": {
  "chi2": 1166.44,
  "rms": 0.1674,
  "group_chi2": [
   263.0,
   46.9,
   152.9,
   76.0,
   184.1,
   278.7,
   126.7,
   38.2
  ],
  "offsets": [
   0.5149,
   0.2882,
   0.3347,
   0.6962,
   0.2181,
   0.2912,
   0.4603,
   0.6532
  ]
 },
 "unshadowed_test_paper_upper_bound": {
  "chi2": 1337.83,
  "rms": 0.1747,
  "group_chi2": [
   298.7,
   59.5,
   233.7,
   76.5,
   210.6,
   282.5,
   127.7,
   48.6
  ],
  "offsets": [
   0.5165,
   0.2866,
   0.3345,
   0.7022,
   0.2186,
   0.2912,
   0.4534,
   0.6495
  ]
 },
 "unshadowed_upper_bound_refit": {
  "q_bus": 0.2934,
  "q_ant": 0.8492,
  "q_board": 2.4751,
  "chi2": 1184.18,
  "rms": 0.1675,
  "group_chi2": [
   231.1,
   44.5,
   158.6,
   79.6,
   202.1,
   281.3,
   145.9,
   41.0
  ],
  "offsets": [
   0.9488,
   0.5711,
   0.5908,
   0.766,
   0.2353,
   0.2814,
   0.6716,
   0.7463
  ]
 },
 "published": {
  "chi2": 934.2274,
  "rms": 0.138753,
  "group_chi2": [
   258.5,
   45.0,
   144.9,
   49.6,
   106.0,
   158.5,
   137.5,
   34.1
  ],
  "flat_chi2": 1506.42,
  "control_chi2": 1231.65,
  "control_pole": [
   150,
   12
  ]
 },
 "runtime_s": 412
}

==> anc/checks/fidelity/out/mapping.json <==
{
 "n_poles": 62,
 "n_geometries": 324,
 "n_psi": 72,
 "n_instantaneous": 1445778,
 "ratio_instantaneous": {
  "min": 0.12499999999995678,
  "max": 0.1250000000000511,
  "expected": 0.125,
  "max_rel_dev": 4.0878411766698264e-13
 },
 "ratio_rotation_average": {
  "min": 0.12499999999999888,
  "max": 0.12500000000000033,
  "max_rel_dev": 8.992806499463768e-15
 },
 "max_abs_component_difference_m2": {
  "panel": 5.329070518200751e-15,
  "stripe": 8.881784197001252e-16,
  "bus": 3.1086244689504383e-15,
  "ant_f": 8.881784197001252e-16,
  "ant_r": 6.661338147750939e-16,
  "board": 6.661338147750939e-16
 },
 "bottom_term_case_A": 0.0,
 "spheres_added_fraction_of_X": {
  "min": 0.20151284339461323,
  "median": 2.1640717434969474,
  "max": 106.06928152120823
 },
 "bottom_of_bus_unit_reflectance_note": "case A gives the bus bottom R = 0, as their A.3",
 "their_pole_segments": [
  {
   "seg": 1,
   "X_A_nosph": 1.6043,
   "F_eq15_over_8": 1.6043,
   "spheres_term": 4.2575
  },
  {
   "seg": 2,
   "X_A_nosph": 1.5917,
   "F_eq15_over_8": 1.5917,
   "spheres_term": 4.2454
  },
  {
   "seg": 3,
   "X_A_nosph": 1.6066,
   "F_eq15_over_8": 1.6066,
   "spheres_term": 4.1356
  },
  {
   "seg": 4,
   "X_A_nosph": 1.5339,
   "F_eq15_over_8": 1.5339,
   "spheres_term": 4.1618
  },
  {
   "seg": 5,
   "X_A_nosph": 1.4914,
   "F_eq15_over_8": 1.4914,
   "spheres_term": 4.0793
  },
  {
   "seg": 6,
   "X_A_nosph": 1.4916,
   "F_eq15_over_8": 1.4916,
   "spheres_term": 4.0785
  },
  {
   "seg": 7,
   "X_A_nosph": 1.4918,
   "F_eq15_over_8": 1.4918,
   "spheres_term": 4.0777
  },
  {
   "seg": 8,
   "X_A_nosph": 1.492,
   "F_eq15_over_8": 1.492,
   "spheres_term": 4.0769
  },
  {
   "seg": 9,
   "X_A_nosph": 1.4922,
   "F_eq15_over_8": 1.4922,
   "spheres_term": 4.0761
  },
  {
   "seg": 10,
   "X_A_nosph": 1.5812,
   "F_eq15_over_8": 1.5812,
   "spheres_term": 2.7648
  },
  {
   "seg": 11,
   "X_A_nosph": 1.6418,
   "F_eq15_over_8": 1.6418,
   "spheres_term": 1.8012
  },
  {
   "seg": 12,
   "X_A_nosph": 1.6423,
   "F_eq15_over_8": 1.6423,
   "spheres_term": 1.7995
  },
  {
   "seg": 13,
   "X_A_nosph": 1.6429,
   "F_eq15_over_8": 1.6429,
   "spheres_term": 1.7978
  },
  {
   "seg": 14,
   "X_A_nosph": 1.6433,
   "F_eq15_over_8": 1.6433,
   "spheres_term": 1.7961
  },
  {
   "seg": 15,
   "X_A_nosph": 1.6439,
   "F_eq15_over_8": 1.6439,
   "spheres_term": 1.7943
  },
  {
   "seg": 16,
   "X_A_nosph": 1.6443,
   "F_eq15_over_8": 1.6443,
   "spheres_term": 1.7928
  },
  {
   "seg": 17,
   "X_A_nosph": 1.9058,
   "F_eq15_over_8": 1.9058,
   "spheres_term": 1.0454
  },
  {
   "seg": 18,
   "X_A_nosph": 1.9061,
   "F_eq15_over_8": 1.9061,
   "spheres_term": 1.0447
  },
  {
   "seg": 19,
   "X_A_nosph": 1.9064,
   "F_eq15_over_8": 1.9064,
   "spheres_term": 1.0442
  },
  {
   "seg": 20,
   "X_A_nosph": 1.9067,
   "F_eq15_over_8": 1.9067,
   "spheres_term": 1.0436
  },
  {
   "seg": 21,
   "X_A_nosph": 2.1837,
   "F_eq15_over_8": 2.1837,
   "spheres_term": 4.5508
  },
  {
   "seg": 22,
   "X_A_nosph": 2.2135,
   "F_eq15_over_8": 2.2135,
   "spheres_term": 4.608
  },
  {
   "seg": 23,
   "X_A_nosph": 2.1819,
   "F_eq15_over_8": 2.1819,
   "spheres_term": 4.6079
  },
  {
   "seg": 24,
   "X_A_nosph": 2.1818,
   "F_eq15_over_8": 2.1818,
   "spheres_term": 4.6078
  }
 ],
 "eta_metal_term_max_m2": 5.086512505210276e-08,
 "F_min_over_segments_their_pole": 11.9312
}

==> anc/checks/fidelity/out/sens.json <==
{
 "h": 0.08,
 "npsi": 360,
 "pole": [
  151.0,
  11.0
 ],
 "cases": [
  {
   "chi2": 927.68,
   "rms": 0.1382,
   "group_chi2": [
    257.6,
    45.1,
    144.6,
    46.6,
    97.7,
    162.3,
    139.0,
    34.7
   ],
   "case": "baseline"
  },
  {
   "chi2": 988.02,
   "rms": 0.1438,
   "group_chi2": [
    249.0,
    46.7,
    184.6,
    45.9,
    136.8,
    165.4,
    118.4,
    41.3
   ],
   "case": "rotation sense reversed"
  },
  {
   "chi2": 932.26,
   "rms": 0.1372,
   "group_chi2": [
    229.5,
    46.0,
    180.1,
    44.3,
    95.2,
    162.5,
    126.5,
    48.2
   ],
   "case": "antenna clock 0"
  },
  {
   "chi2": 942.33,
   "rms": 0.1373,
   "group_chi2": [
    231.8,
    47.2,
    177.9,
    42.8,
    95.2,
    162.3,
    140.2,
    44.9
   ],
   "case": "antenna clock 15"
  },
  {
   "chi2": 990.52,
   "rms": 0.1394,
   "group_chi2": [
    245.3,
    51.6,
    190.0,
    43.1,
    96.0,
    162.1,
    158.1,
    44.3
   ],
   "case": "antenna clock 30"
  },
  {
   "chi2": 1054.6,
   "rms": 0.1425,
   "group_chi2": [
    265.0,
    58.2,
    211.4,
    44.5,
    97.9,
    162.0,
    169.4,
    46.2
   ],
   "case": "antenna clock 45"
  },
  {
   "chi2": 1118.76,
   "rms": 0.1456,
   "group_chi2": [
    284.6,
    65.4,
    235.2,
    45.6,
    100.1,
    162.5,
    175.9,
    49.5
   ],
   "case": "antenna clock 60"
  },
  {
   "chi2": 1161.29,
   "rms": 0.1479,
   "group_chi2": [
    299.1,
    70.4,
    253.6,
    46.2,
    101.2,
    163.0,
    175.5,
    52.4
   ],
   "case": "antenna clock 75"
  },
  {
   "chi2": 1171.96,
   "rms": 0.1486,
   "group_chi2": [
    304.2,
    72.4,
    259.7,
    45.9,
    100.8,
    163.2,
    172.2,
    53.6
   ],
   "case": "antenna clock 90"
  },
  {
   "chi2": 1148.86,
   "rms": 0.1475,
   "group_chi2": [
    297.2,
    71.0,
    251.1,
    44.5,
    99.6,
    163.1,
    169.3,
    53.0
   ],
   "case": "antenna clock 105"
  },
  {
   "chi2": 1097.89,
   "rms": 0.1451,
   "group_chi2": [
    281.8,
    66.4,
    227.2,
    43.0,
    98.4,
    162.8,
    168.1,
    50.1
   ],
   "case": "antenna clock 120"
  },
  {
   "chi2": 1031.84,
   "rms": 0.142,
   "group_chi2": [
    263.3,
    59.8,
    194.3,
    41.8,
    97.2,
    162.6,
    166.9,
    46.0
   ],
   "case": "antenna clock 135"
  },
  {
   "chi2": 967.03,
   "rms": 0.1392,
   "group_chi2": [
    247.9,
    53.1,
    161.7,
    42.5,
    96.8,
    162.5,
    160.8,
    41.7
   ],
   "case": "antenna clock 150"
  },
  {
   "chi2": 917.47,
   "rms": 0.1372,
   "group_chi2": [
    240.1,
    47.1,
    138.9,
    44.4,
    97.0,
    162.4,
    149.7,
    37.8
   ],
   "case": "antenna clock 165"
  },
  {
   "chi2": 900.99,
   "rms": 0.1368,
   "group_chi2": [
    242.9,
    44.1,
    132.0,
    45.9,
    97.5,
    162.3,
    140.7,
    35.6
   ],
   "case": "antenna clock 180"
  },
  {
   "chi2": 991.15,
   "rms": 0.1411,
   "group_chi2": [
    282.2,
    49.8,
    175.9,
    46.8,
    97.5,
    162.6,
    141.7,
    34.5
   ],
   "case": "antenna clock 210"
  },
  {
   "chi2": 1072.66,
   "rms": 0.1449,
   "group_chi2": [
    312.1,
    57.2,
    220.0,
    45.7,
    96.6,
    162.9,
    141.8,
    36.3
   ],
   "case": "antenna clock 225"
  },
  {
   "chi2": 1151.87,
   "rms": 0.1488,
   "group_chi2": [
    340.0,
    65.3,
    263.0,
    45.6,
    95.5,
    163.1,
    139.9,
    39.5
   ],
   "case": "antenna clock 240"
  },
  {
   "chi2": 1214.95,
   "rms": 0.1519,
   "group_chi2": [
    358.7,
    73.1,
    298.2,
    46.5,
    94.9,
    162.7,
    138.1,
    42.8
   ],
   "case": "antenna clock 255"
  },
  {
   "chi2": 1251.99,
   "rms": 0.1532,
   "group_chi2": [
    368.4,
    80.6,
    315.8,
    48.1,
    95.1,
    162.0,
    135.9,
    45.9
   ],
   "case": "antenna clock 270"
  },
  {
   "chi2": 1227.45,
   "rms": 0.1522,
   "group_chi2": [
    361.5,
    82.3,
    293.8,
    50.4,
    95.9,
    161.6,
    133.5,
    48.4
   ],
   "case": "antenna clock 285"
  },
  {
   "chi2": 1167.48,
   "rms": 0.1489,
   "group_chi2": [
    329.0,
    74.0,
    271.1,
    52.0,
    96.8,
    161.9,
    132.1,
    50.6
   ],
   "case": "antenna clock 300"
  },
  {
   "chi2": 1097.22,
   "rms": 0.1455,
   "group_chi2": [
    292.6,
    65.3,
    250.5,
    51.7,
    97.5,
    162.3,
    124.6,
    52.7
   ],
   "case": "antenna clock 315"
  },
  {
   "chi2": 1032.77,
   "rms": 0.1422,
   "group_chi2": [
    262.1,
    55.8,
    230.6,
    50.9,
    97.0,
    162.6,
    120.8,
    53.0
   ],
   "case": "antenna clock 330"
  },
  {
   "chi2": 970.64,
   "rms": 0.1391,
   "group_chi2": [
    240.4,
    48.8,
    201.4,
    47.8,
    96.0,
    162.6,
    121.0,
    52.7
   ],
   "case": "antenna clock 345"
  },
  {
   "chi2": 988.3,
   "rms": 0.1409,
   "group_chi2": [
    273.5,
    49.9,
    173.5,
    43.3,
    96.3,
    162.1,
    145.8,
    44.0
   ],
   "case": "antenna normal 20 deg from axis (cant read as from the panel plane)"
  },
  {
   "chi2": 987.41,
   "rms": 0.1404,
   "group_chi2": [
    251.1,
    50.1,
    147.1,
    93.4,
    92.9,
    161.7,
    155.3,
    35.9
   ],
   "case": "antenna front facing -z side (cant 110)"
  },
  {
   "chi2": 924.77,
   "rms": 0.1378,
   "group_chi2": [
    251.7,
    43.2,
    149.6,
    46.4,
    97.6,
    162.3,
    138.8,
    35.1
   ],
   "case": "antenna centre 0.30 m above bus top"
  },
  {
   "chi2": 924.43,
   "rms": 0.1376,
   "group_chi2": [
    258.5,
    45.1,
    144.6,
    46.6,
    97.7,
    158.2,
    139.0,
    34.7
   ],
   "case": "antenna centre 1.00 m above bus top"
  },
  {
   "chi2": 919.0,
   "rms": 0.1368,
   "group_chi2": [
    258.5,
    45.1,
    144.6,
    47.2,
    97.7,
    152.2,
    139.0,
    34.7
   ],
   "case": "antenna centre 1.50 m above bus top"
  },
  {
   "chi2": 1018.6,
   "rms": 0.1471,
   "group_chi2": [
    232.7,
    47.2,
    177.3,
    44.2,
    148.2,
    182.4,
    133.6,
    53.0
   ],
   "case": "radiator clocks (0, +90)"
  },
  {
   "chi2": 1177.04,
   "rms": 0.1557,
   "group_chi2": [
    266.4,
    66.6,
    235.8,
    68.8,
    164.4,
    189.5,
    142.7,
    42.9
   ],
   "case": "radiator clocks (90, 0)"
  },
  {
   "chi2": 965.38,
   "rms": 0.141,
   "group_chi2": [
    232.3,
    47.2,
    177.6,
    38.2,
    112.4,
    174.3,
    133.0,
    50.4
   ],
   "case": "radiator clocks (180, 90)"
  },
  {
   "chi2": 1243.77,
   "rms": 0.1573,
   "group_chi2": [
    303.1,
    81.8,
    292.7,
    55.7,
    162.0,
    176.0,
    121.3,
    51.1
   ],
   "case": "radiator clocks (-90, -180)"
  },
  {
   "chi2": 1112.34,
   "rms": 0.1492,
   "group_chi2": [
    269.2,
    66.6,
    234.9,
    51.5,
    127.3,
    176.8,
    144.1,
    42.0
   ],
   "case": "radiator inclinations swapped (35 at clock 0)"
  },
  {
   "chi2": 921.5,
   "rms": 0.1372,
   "group_chi2": [
    257.6,
    45.0,
    144.7,
    47.8,
    99.6,
    153.8,
    137.3,
    35.8
   ],
   "case": "radiators at z = 1.095 (bus mid-height)"
  },
  {
   "chi2": 917.6,
   "rms": 0.1363,
   "group_chi2": [
    259.4,
    45.0,
    145.0,
    57.2,
    79.9,
    159.5,
    135.6,
    36.1
   ],
   "case": "radiators at z = 2.19 (bus top)"
  },
  {
   "chi2": 927.94,
   "rms": 0.1381,
   "group_chi2": [
    257.9,
    45.2,
    144.7,
    47.0,
    99.3,
    160.6,
    138.5,
    34.7
   ],
   "case": "inclined radiator centre (not inner edge) at 1.65 m"
  },
  {
   "chi2": 963.58,
   "rms": 0.1426,
   "group_chi2": [
    258.8,
    45.1,
    144.6,
    44.5,
    120.0,
    174.3,
    140.7,
    35.5
   ],
   "case": "stripe gap on +x panel"
  },
  {
   "chi2": 927.69,
   "rms": 0.1378,
   "group_chi2": [
    257.7,
    45.1,
    144.6,
    51.7,
    92.4,
    162.5,
    139.4,
    34.4
   ],
   "case": "stripe gap off-centre (+0.5 m)"
  },
  {
   "chi2": 948.14,
   "rms": 0.1378,
   "group_chi2": [
    266.8,
    45.7,
    150.1,
    62.7,
    95.3,
    149.2,
    144.4,
    33.9
   ],
   "case": "bus shadowed and occulted too"
  },
  {
   "chi2": 943.74,
   "rms": 0.1409,
   "group_chi2": [
    257.4,
    45.0,
    144.5,
    45.6,
    96.5,
    181.5,
    138.6,
    34.6
   ],
   "case": "bus centred on panel plane (z -1.095..+1.095)"
  },
  {
   "chi2": 927.68,
   "rms": 0.1382,
   "group_chi2": [
    257.6,
    45.1,
    144.6,
    46.6,
    97.7,
    162.3,
    139.0,
    34.7
   ],
   "case": "large ADU clock 45, small ADU clock 90"
  },
  {
   "chi2": 927.57,
   "rms": 0.1382,
   "group_chi2": [
    257.6,
    45.1,
    144.6,
    46.7,
    97.7,
    162.2,
    139.0,
    34.7
   ],
   "case": "torus clock 9"
  },
  {
   "chi2": 1030.12,
   "rms": 0.1523,
   "group_chi2": [
    276.1,
    47.4,
    140.7,
    65.7,
    158.6,
    190.4,
    112.2,
    38.9
   ],
   "case": "all clocks +90 (clock zero on +y)"
  },
  {
   "chi2": 999.99,
   "rms": 0.1492,
   "group_chi2": [
    274.1,
    47.4,
    140.9,
    47.6,
    155.6,
    176.7,
    113.8,
    43.8
   ],
   "case": "all clocks -90"
  },
  {
   "chi2": 1030.82,
   "rms": 0.148,
   "group_chi2": [
    239.7,
    48.8,
    200.8,
    47.5,
    150.8,
    182.6,
    119.0,
    41.5
   ],
   "case": "all clocks mirrored (measured clockwise)"
  },
  {
   "chi2": 988.43,
   "rms": 0.1449,
   "group_chi2": [
    245.9,
    46.8,
    160.7,
    49.4,
    127.3,
    185.6,
    138.1,
    34.7
   ],
   "case": "all clocks mirrored, rotation sense reversed"
  }
 ],
 "pole_grid": [
  {
   "lam": 150.0,
   "beta": 10.0,
   "chi2": 927.74,
   "rms": 0.138
  },
  {
   "lam": 150.5,
   "beta": 10.0,
   "chi2": 927.74,
   "rms": 0.1381
  },
  {
   "lam": 151.0,
   "beta": 10.0,
   "chi2": 928.42,
   "rms": 0.1383
  },
  {
   "lam": 151.5,
   "beta": 10.0,
   "chi2": 930.69,
   "rms": 0.1386
  },
  {
   "lam": 152.0,
   "beta": 10.0,
   "chi2": 932.93,
   "rms": 0.1388
  },
  {
   "lam": 150.0,
   "beta": 10.5,
   "chi2": 927.54,
   "rms": 0.138
  },
  {
   "lam": 150.5,
   "beta": 10.5,
   "chi2": 927.47,
   "rms": 0.1381
  },
  {
   "lam": 151.0,
   "beta": 10.5,
   "chi2": 927.92,
   "rms": 0.1382
  },
  {
   "lam": 151.5,
   "beta": 10.5,
   "chi2": 930.31,
   "rms": 0.1386
  },
  {
   "lam": 152.0,
   "beta": 10.5,
   "chi2": 933.07,
   "rms": 0.1388
  },
  {
   "lam": 150.0,
   "beta": 11.0,
   "chi2": 926.76,
   "rms": 0.1378
  },
  {
   "lam": 150.5,
   "beta": 11.0,
   "chi2": 927.1,
   "rms": 0.138
  },
  {
   "lam": 151.0,
   "beta": 11.0,
   "chi2": 927.68,
   "rms": 0.1382
  },
  {
   "lam": 151.5,
   "beta": 11.0,
   "chi2": 929.93,
   "rms": 0.1385
  },
  {
   "lam": 152.0,
   "beta": 11.0,
   "chi2": 933.37,
   "rms": 0.1388
  },
  {
   "lam": 150.0,
   "beta": 11.5,
   "chi2": 925.99,
   "rms": 0.1377
  },
  {
   "lam": 150.5,
   "beta": 11.5,
   "chi2": 926.45,
   "rms": 0.1379
  },
  {
   "lam": 151.0,
   "beta": 11.5,
   "chi2": 927.37,
   "rms": 0.1381
  },
  {
   "lam": 151.5,
   "beta": 11.5,
   "chi2": 929.42,
   "rms": 0.1384
  },
  {
   "lam": 152.0,
   "beta": 11.5,
   "chi2": 932.6,
   "rms": 0.1387
  },
  {
   "lam": 150.0,
   "beta": 12.0,
   "chi2": 925.21,
   "rms": 0.1376
  },
  {
   "lam": 150.5,
   "beta": 12.0,
   "chi2": 925.42,
   "rms": 0.1377
  },
  {
   "lam": 151.0,
   "beta": 12.0,
   "chi2": 926.81,
   "rms": 0.138
  },
  {
   "lam": 151.5,
   "beta": 12.0,
   "chi2": 928.98,
   "rms": 0.1383
  },
  {
   "lam": 152.0,
   "beta": 12.0,
   "chi2": 932.31,
   "rms": 0.1386
  }
 ],
 "runtime_s": 2245
}

==> anc/checks/fidelity/out/shadowed_shortfall.json <==
{
 "nights": {
  "2024-05-19": {
   "X_obs": 29.13,
   "X_published_shadowed": 1.521,
   "X_upper_bound_direct": 5.696,
   "shortfall_V": 19.15,
   "shortfall_conservative": 15.07,
   "upper_over_shadowed": 3.74
  },
  "2024-05-21": {
   "X_obs": 26.9,
   "X_published_shadowed": 1.482,
   "X_upper_bound_direct": 5.57,
   "shortfall_V": 18.15,
   "shortfall_conservative": 14.29,
   "upper_over_shadowed": 3.76
  },
  "2024-05-31": {
   "X_obs": 14.06,
   "X_published_shadowed": 1.454,
   "X_upper_bound_direct": 4.346,
   "shortfall_V": 9.67,
   "shortfall_conservative": 7.61,
   "upper_over_shadowed": 2.99
  },
  "2024-06-05": {
   "X_obs": 6.84,
   "X_published_shadowed": 1.404,
   "X_upper_bound_direct": 3.44,
   "shortfall_V": 4.88,
   "shortfall_conservative": 3.84,
   "upper_over_shadowed": 2.45
  },
  "2024-06-12": {
   "X_obs": 3.19,
   "X_published_shadowed": 1.582,
   "X_upper_bound_direct": 2.951,
   "shortfall_V": 2.02,
   "shortfall_conservative": 1.59,
   "upper_over_shadowed": 1.87
  },
  "2024-10-27": {
   "X_obs": 44.89,
   "X_published_shadowed": 2.08,
   "X_upper_bound_direct": 6.734,
   "shortfall_V": 21.58,
   "shortfall_conservative": 14.26,
   "upper_over_shadowed": 3.24
  },
  "2024-11-01": {
   "X_obs": 43.9,
   "X_published_shadowed": 2.111,
   "X_upper_bound_direct": 6.822,
   "shortfall_V": 20.8,
   "shortfall_conservative": 16.37,
   "upper_over_shadowed": 3.23
  }
 },
 "worst": {
  "V": 21.58,
  "conservative": 16.37
 },
 "shadow_loss": {
  "min": 0.0066,
  "max": 0.1703,
  "per_segment": [
   0.0198,
   0.0169,
   0.0224,
   0.0084,
   0.0066,
   0.0066,
   0.0067,
   0.0067,
   0.0068,
   0.0803,
   0.1454,
   0.1455,
   0.1457,
   0.1458,
   0.1459,
   0.146,
   0.1701,
   0.1702,
   0.1702,
   0.1703,
   0.0476,
   0.0463
  ]
 }
}

==> anc/checks/fidelity/out/sphere_fit.json <==
{
 "pole": [
  151.0,
  11.0
 ],
 "npsi": 72,
 "sphere_area_kept_m2": 57.85,
 "baseline": {
  "chi2": 928.09,
  "rms": 0.1383,
  "group_chi2": [
   257.4,
   45.1,
   144.6,
   46.4,
   98.2,
   162.8,
   138.9,
   34.7
  ]
 },
 "scan_fixed_published": {
  "0.1": 931.12,
  "0.3": 943.32,
  "0.6": 971.25,
  "1.0": 1014.72,
  "1.56": 1068.11,
  "3.1203": 1152.16,
  "8.0": 1283.72
 },
 "refit_spheres_at_bus_brightness": {
  "q_bus": 12.3124,
  "q_ant": 0.0,
  "eta_board": 0.9986,
  "chi2": 1039.4,
  "rms": 0.1496,
  "group_chi2": [
   261.6,
   48.3,
   192.4,
   49.1,
   125.7,
   204.5,
   121.3,
   36.5
  ]
 },
 "refit_spheres_white": {
  "q_bus": 32.2033,
  "q_ant": 0.0,
  "eta_board": 1.0013,
  "chi2": 1077.25,
  "rms": 0.1541,
  "group_chi2": [
   261.7,
   48.3,
   191.5,
   55.4,
   137.2,
   224.4,
   122.3,
   36.6
  ]
 },
 "refit_all_with_spheres": {
  "q_bus": 2.3207,
  "q_ant": 0.2849,
  "eta_board": 1.3127,
  "ks": 0.0,
  "chi2": 922.96,
  "rms": 0.138,
  "group_chi2": [
   256.3,
   45.6,
   145.2,
   43.0,
   103.1,
   159.2,
   135.5,
   35.1
  ]
 },
 "normalization_scan": {
  "0.25": 982.18,
  "0.5": 930.75,
  "0.74": 923.25,
  "1.0": 928.09,
  "1.5": 947.43,
  "2.0": 968.35,
  "3.0": 998.25,
  "4.0": 1020.63
 },
 "runtime_s": 149
}

==> anc/checks/fidelity/run_fit.py <==
"""
Light-curve fit of the shadowed Phobos 1 model at (151, +11) with the
published coefficients, 22 segment zero points and 8 group phase offsets; convergence; coefficient refit (diagnostic);
the panels+bus control of their Table 2; the unshadowed models (Eq. 15 without masking, and the
upper-bound model of this paper with all 33 spheres at q_bus).
Usage: python3 run_fit.py MOESM3.txt ANC_DIR OUTDIR
"""
import sys, json, math, time, numpy as np
from scipy.optimize import minimize
import lcmodel as LM

fn, anc, outdir = sys.argv[1:4]
POLE = (151.0, 11.0)
d = LM.load(fn)
t0 = time.time()
out = dict(pole=POLE, coefficients=LM.COEF, n_points=int(len(d['m'])), n_segments=d['nseg'], n_groups=8,
           sigma_s=[round(float(d['sig'][d['seg'] == k][0]), 4) for k in range(d['nseg'])])

def summary(r):
    return dict(chi2=round(r['chi2'], 2), rms=round(r['rms'], 4), group_chi2=[round(x, 1) for x in r['group_chi2']],
                offsets=[round(x, 4) for x in r['offsets']])

def fit_T(T, coef=LM.COEF, sense=+1, nscan=360):
    return LM.Fitter(d, sense).fit(-2.5 * np.log10(np.clip(LM.flux(T, coef), 1e-12, None)), nscan=nscan)

# flat two-panel model (their Table 2: 1506.42)
f0 = LM.Fitter(d).fit(np.zeros((d['nseg'], 72)))
out['flat_panels_chi2'] = round(f0['chi2'], 2); out['flat_panels_rms'] = round(f0['rms'], 4)

# baseline and convergence
g = LM.build({})
runs = {}
for name, h, npsi in (('h0.08_psi360', 0.08, 360), ('h0.04_psi720', 0.04, 720), ('h0.08_psi72', 0.08, 72)):
    T = LM.segment_templates(g, d, POLE, npsi=npsi, shadow=True, h=h)
    np.save('%s/T_shadowed_%s.npy' % (outdir, name), T)
    r = fit_T(T); runs[name] = summary(r)
    print(name, runs[name], '%.0f s' % (time.time() - t0), flush=True)
    if name == 'h0.08_psi360':
        base_T, base_r = T, r
out['shadowed_fixed_coefficients'] = runs
np.savez('%s/fit_baseline.npz' % outdir, res=base_r['res'], model=base_r['model'], Z=base_r['Z'], offsets=base_r['offsets'])
out['zero_points_baseline'] = [round(float(z), 4) for z in base_r['Z']]

# coefficient refit (diagnostic; eta_stripe held at 8 as in their Eq. 21)
def obj(x, T):
    c = dict(LM.COEF); c['q_bus'], c['q_ant'], c['eta_board'] = math.exp(x[0]), math.exp(x[1]), math.exp(x[2])
    return fit_T(T, c, nscan=90)['chi2']
x0 = np.log([LM.COEF['q_bus'], LM.COEF['q_ant'], LM.COEF['eta_board']])
best = None
for start in (x0, x0 + np.array([0.5, 0.5, -0.5]), x0 + np.array([-0.5, -0.5, 0.5])):
    r = minimize(obj, start, args=(base_T,), method='Nelder-Mead', options=dict(xatol=1e-3, fatol=1e-3, maxfev=400))
    if best is None or r.fun < best.fun:
        best = r
c = dict(LM.COEF); c['q_bus'], c['q_ant'], c['eta_board'] = map(float, np.exp(best.x))
rr = fit_T(base_T, c)
out['shadowed_refit_coefficients'] = dict(q_bus=round(c['q_bus'], 4), q_ant=round(c['q_ant'], 4), eta_board=round(c['eta_board'], 4), **summary(rr))
print('refit', out['shadowed_refit_coefficients'], '%.0f s' % (time.time() - t0), flush=True)

# their Table 2 control: two panels + cylindrical bus (bus shadows/occults the panels), q_bus profiled, pole (150, +12)
g2 = LM.build({}); g2['spheres'] = np.zeros((0, 4)); g2['rads'] = []; g2['ant_r'] = 0.0
smp = LM.samples(g, 0.08)
ctrl = {}
for pole in ((150.0, 12.0), POLE):
    T2 = LM.segment_templates(g2, d, pole, npsi=360, shadow=True, smp=smp)
    def mr2(lq):                                   # panels (no stripes) + q_bus * bus only
        return -2.5 * np.log10(T2[..., 0] + math.exp(lq) * T2[..., 2])
    def chi_q(lq):
        return LM.Fitter(d).fit(mr2(lq), nscan=90)['chi2']
    qs = np.linspace(math.log(1e-3), math.log(12), 40); cs = [chi_q(q) for q in qs]; j = int(np.argmin(cs))
    from scipy.optimize import minimize_scalar
    rq = minimize_scalar(chi_q, bounds=(qs[max(j - 1, 0)], qs[min(j + 1, len(qs) - 1)]), method='bounded')
    r2 = LM.Fitter(d).fit(mr2(rq.x))
    ctrl['%g,%g' % pole] = dict(q_bus=round(math.exp(rq.x), 4), **summary(r2))
out['control_panels_plus_bus'] = ctrl
print('control', ctrl, '%.0f s' % (time.time() - t0), flush=True)

# unshadowed: Eq. 15 without masking (own code), and the upper-bound model of this paper (ky26_note.parts, case A,
# 33 spheres at q_bus), per rotation angle
sys.path.insert(0, anc)
import ky26_note as K, ky26_robust as RB
Tu = LM.segment_templates(g, d, POLE, npsi=360, shadow=False)
ru = fit_T(Tu); out['unshadowed_eq15_no_spheres'] = summary(ru)
RA, _ = RB.rv_for('A'); psi = np.arange(360) * 2 * math.pi / 360
RZ = np.array([[[math.cos(p), math.sin(p), 0], [-math.sin(p), math.cos(p), 0], [0, 0, 1]] for p in psi])
XA = np.zeros((d['nseg'], 360)); geo = K.geometry(10.0)
for j in range(360):
    K.RZ = RZ[j:j + 1]
    XA[:, j] = K.parts(geo, POLE, d['S'], d['O']) @ RA
rub = LM.Fitter(d).fit(-2.5 * np.log10(XA)); out['unshadowed_test_paper_upper_bound'] = summary(rub)
np.save('%s/X_upper_bound_psi360.npy' % outdir, XA); np.save('%s/T_unshadowed_psi360.npy' % outdir, Tu)
np.savez('%s/fit_upper_bound.npz' % outdir, res=rub['res'], model=rub['model'], Z=rub['Z'], offsets=rub['offsets'])
# the same with free coefficients (does any choice of the four ratios make the unshadowed model fit?)
def obj_u(x):
    Rv = RA.copy(); Rv[K.PARTS.index('bus')] = Rv[K.PARTS.index('ant_r')] = Rv[K.PARTS.index('spheres')] = math.exp(x[0]) / 8
    Rv[K.PARTS.index('ant_f')] = math.exp(x[1]) / 8; Rv[K.PARTS.index('board')] = math.exp(x[2]) / 8
    return None, Rv
XP = np.zeros((d['nseg'], 360, 8))
for j in range(360):
    K.RZ = RZ[j:j + 1]; XP[:, j] = K.parts(geo, POLE, d['S'], d['O'])
def chi_u(x):
    return LM.Fitter(d).fit(-2.5 * np.log10(XP @ obj_u(x)[1]), nscan=90)['chi2']
bu = min((minimize(chi_u, s0, method='Nelder-Mead', options=dict(xatol=1e-3, fatol=1e-3, maxfev=300)) for s0 in
          (np.log([3.1203, 0.47222, 4.218]), np.log([0.3, 0.1, 0.3]), np.log([10, 3, 10]))), key=lambda r: r.fun)
rbu = LM.Fitter(d).fit(-2.5 * np.log10(XP @ obj_u(bu.x)[1]))
out['unshadowed_upper_bound_refit'] = dict(q_bus=round(math.exp(bu.x[0]), 4), q_ant=round(math.exp(bu.x[1]), 4),
                                           q_board=round(math.exp(bu.x[2]), 4), **summary(rbu))
print('unshadowed', out['unshadowed_eq15_no_spheres'], out['unshadowed_test_paper_upper_bound'], out['unshadowed_upper_bound_refit'], flush=True)

# their published values for comparison
out['published'] = dict(chi2=934.2274, rms=0.138753, group_chi2=[258.5, 45.0, 144.9, 49.6, 106.0, 158.5, 137.5, 34.1],
                        flat_chi2=1506.42, control_chi2=1231.65, control_pole=[150, 12])
out['runtime_s'] = round(time.time() - t0)
json.dump(out, open('%s/fit.json' % outdir, 'w'), indent=1)
print(json.dumps(out, indent=1))


==> anc/checks/fidelity/run_mapping.py <==
"""
Checks that the unshadowed case-A direct light of ky26_note.parts (spheres excluded) equals Eq. 15 of
Hibberd et al. without shadowing, divided by 8, for single rotation angles and for rotation averages,
over many spin axes and Sun/observer geometries.
Usage: python3 run_mapping.py MOESM3.txt ANC_DIR OUTDIR
"""
import sys, json, math, numpy as np
import lcmodel as LM

fn, anc, outdir = sys.argv[1:4]
sys.path.insert(0, anc)
import ky26_note as K
import ky26_robust as RB

rng = np.random.default_rng(1)
data = LM.load(fn, 24)
g = LM.build({})                       # positions as in ky26_note (only clocks and the antenna normal matter here)

# geometries: the 24 segment means + 300 random Sun/observer pairs (phase angle 0-150 deg)
S = [data['S'][k] for k in range(24)]; O = [data['O'][k] for k in range(24)]
for _ in range(300):
    s = LM.unit(rng.normal(size=3)); a = math.radians(rng.uniform(0, 150))
    t = LM.unit(np.cross(s, rng.normal(size=3))); S.append(s); O.append(math.cos(a) * s + math.sin(a) * t)
S, O = np.array(S), np.array(O)
poles = [(151.0, 11.0), (150.0, 12.0)] + [(float(rng.uniform(0, 360)), float(math.degrees(math.asin(rng.uniform(-1, 1))))) for _ in range(60)]

RA, _ = RB.rv_for('A')                 # case A reflectances (stripes R = 1)
RA_nosph = RA.copy(); RA_nosph[K.PARTS.index('spheres')] = 0.0
RZ_full = K.RZ.copy(); psi = K.PSI.copy()

ratios, comp_err, ratios_avg, sph_frac = [], [], [], []
for pole in poles:
    M = LM.frame(*pole)
    # ky26_note frame and the frame here
    assert np.allclose(M, K.frame(*pole), atol=1e-12)
    Tk = np.zeros((len(S), len(psi), 8))
    for j in range(len(psi)):
        K.RZ = RZ_full[j:j + 1]
        Tk[:, j] = K.parts(K.geometry(10.0), pole, S, O)
    K.RZ = RZ_full
    Tavg = K.parts(K.geometry(10.0), pole, S, O)
    Tm = np.zeros((len(S), len(psi), 6))
    for i in range(len(S)):
        Tm[i] = LM.templates_unshadowed(g, LM.rotz(M @ S[i], psi), LM.rotz(M @ O[i], psi))
    F = LM.flux(Tm)
    XA = Tk @ RA_nosph
    ok = F > 1e-6
    ratios.append(XA[ok] / F[ok])
    ratios_avg.append((Tavg @ RA_nosph) / F.mean(1))
    sph_frac.append((Tavg @ RA - Tavg @ RA_nosph) / (Tavg @ RA_nosph))
    # per component: ours vs theirs (panel incl. stripe cells = panel + stripe columns)
    mp = {'panel': Tk[..., 0] + Tk[..., 1], 'stripe': Tk[..., 1], 'bus': Tk[..., 2], 'ant_f': Tk[..., 5],
          'ant_r': Tk[..., 6], 'board': Tk[..., 4]}
    comp_err.append({c: float(np.max(np.abs(mp[c] - Tm[..., k]))) for k, c in enumerate(LM.COMPS)})

r = np.concatenate([x.ravel() for x in ratios]); ra = np.concatenate(ratios_avg)
sf = np.concatenate(sph_frac)
out = dict(
    n_poles=len(poles), n_geometries=len(S), n_psi=len(psi), n_instantaneous=int(r.size),
    ratio_instantaneous=dict(min=float(r.min()), max=float(r.max()), expected=1 / 8,
                             max_rel_dev=float(np.max(np.abs(r * 8 - 1)))),
    ratio_rotation_average=dict(min=float(ra.min()), max=float(ra.max()), max_rel_dev=float(np.max(np.abs(ra * 8 - 1)))),
    max_abs_component_difference_m2={c: max(e[c] for e in comp_err) for c in LM.COMPS},
    bottom_term_case_A=float(RA[K.PARTS.index('bottom')]),
    spheres_added_fraction_of_X=dict(min=float(sf.min()), median=float(np.median(sf)), max=float(sf.max())),
    bottom_of_bus_unit_reflectance_note='case A gives the bus bottom R = 0, as their A.3',
)
# their pole, 24 segments: size of the sphere term in the rotation average
M = LM.frame(151, 11); Tavg = K.parts(K.geometry(10.0), (151, 11), data['S'], data['O'])
out['their_pole_segments'] = [dict(seg=k + 1, X_A_nosph=round(float(Tavg[k] @ RA_nosph), 4),
                                   F_eq15_over_8=round(float(LM.flux(LM.templates_unshadowed(g, LM.rotz(M @ data['S'][k], psi), LM.rotz(M @ data['O'][k], psi))).mean() / 8), 4),
                                   spheres_term=round(float(Tavg[k] @ RA - Tavg[k] @ RA_nosph), 4)) for k in range(24)]
# eta_metal term: largest normalized Blinn-Phong flux of the 4 upper spheres (m = 30), any geometry, times 1.25e-7
m = 30; n = LM.unit(rng.normal(size=(20000, 3))); best = 0.0
for i in range(200):
    s, o = S[i], O[i]; hh = LM.unit(s + o)
    f = (m + 2) / (2 * math.pi) * np.clip(n @ hh, 0, None) ** m * np.clip(n @ s, 0, None)
    best = max(best, 4 * 4 * math.pi * 0.3 ** 2 * f.mean())
out['eta_metal_term_max_m2'] = best * 1.25e-7
out['F_min_over_segments_their_pole'] = float(min(x['F_eq15_over_8'] for x in out['their_pole_segments']) * 8)
json.dump(out, open(outdir + '/mapping.json', 'w'), indent=1)
print(json.dumps({k: v for k, v in out.items() if k != 'their_pole_segments'}, indent=1))


==> anc/checks/fidelity/run_sens.py <==
"""
Sensitivity of the shadowed fit (fixed published coefficients, pole (151, +11), 22 zero points, 8 group
phases) to the choices their paper leaves open, plus a local pole grid like their first refinement stage.
Usage: python3 run_sens.py MOESM3.txt OUTDIR [h]
"""
import sys, json, time, numpy as np
import lcmodel as LM

fn, outdir = sys.argv[1:3]; h = float(sys.argv[3]) if len(sys.argv) > 3 else 0.08
d = LM.load(fn); POLE = (151.0, 11.0); t0 = time.time()

def run(cfg, pole=POLE, sense=+1):
    g = LM.build(cfg)
    T = LM.segment_templates(g, d, pole, npsi=360, shadow=True, h=h)
    r = LM.Fitter(d, sense).fit(-2.5 * np.log10(np.clip(LM.flux(T), 1e-12, None)))
    return dict(chi2=round(r['chi2'], 2), rms=round(r['rms'], 4), group_chi2=[round(x, 1) for x in r['group_chi2']])

D = LM.DEFAULT
def allclocks(dc=0.0, mirror=False):
    f = (lambda c: -c + dc) if mirror else (lambda c: c + dc)
    cfg = dict(ant_clock=f(D['ant_clock']), rad_clocks=tuple(f(c) for c in D['rad_clocks']))
    for key in ('upper_tanks', 'torus', 'adu_large', 'adu_small'):
        n, R, z, r, c0 = D[key]; cfg[key] = (n, R, z, r, f(c0))
    return cfg

cases = [('baseline', {}, +1),
         ('rotation sense reversed', {}, -1)]
cases += [('antenna clock %d' % c, dict(ant_clock=float(c)), +1) for c in range(0, 360, 15) if c != 195]
cases += [('antenna normal 20 deg from axis (cant read as from the panel plane)', dict(ant_cant=20.0), +1),
          ('antenna front facing -z side (cant 110)', dict(ant_cant=110.0), +1),
          ('antenna centre 0.30 m above bus top', dict(ant_dz=0.30), +1),
          ('antenna centre 1.00 m above bus top', dict(ant_dz=1.00), +1),
          ('antenna centre 1.50 m above bus top', dict(ant_dz=1.50), +1),
          ('radiator clocks (0, +90)', dict(rad_clocks=(0.0, 90.0)), +1),
          ('radiator clocks (90, 0)', dict(rad_clocks=(90.0, 0.0)), +1),
          ('radiator clocks (180, 90)', dict(rad_clocks=(180.0, 90.0)), +1),
          ('radiator clocks (-90, -180)', dict(rad_clocks=(-90.0, -180.0)), +1),
          ('radiator inclinations swapped (35 at clock 0)', dict(rad_incs=(35.0, 0.0)), +1),
          ('radiators at z = 1.095 (bus mid-height)', dict(rad_z=1.095), +1),
          ('radiators at z = 2.19 (bus top)', dict(rad_z=2.189801), +1),
          ('inclined radiator centre (not inner edge) at 1.65 m', dict(rad_r=1.65 + 0.275 * (1 - np.cos(np.radians(35)))), +1),
          ('stripe gap on +x panel', dict(gap_panel=+1), +1),
          ('stripe gap off-centre (+0.5 m)', dict(gap_center=0.5), +1),
          ('bus shadowed and occulted too', dict(shadow_bus=True), +1),
          ('bus centred on panel plane (z -1.095..+1.095)', dict(z_bus0=-1.094900), +1),
          ('large ADU clock 45, small ADU clock 90', dict(adu_large=(4, 1.45, -1.65, 0.90, 45.0), adu_small=(4, 0.78, -1.65, 0.34, 90.0)), +1),
          ('torus clock 9', dict(torus=(20, 1.13, 0.0, 0.27, 9.0)), +1),
          ('all clocks +90 (clock zero on +y)', allclocks(90.0), +1),
          ('all clocks -90', allclocks(-90.0), +1),
          ('all clocks mirrored (measured clockwise)', allclocks(0.0, True), +1),
          ('all clocks mirrored, rotation sense reversed', allclocks(0.0, True), -1)]

out = dict(h=h, npsi=360, pole=POLE, cases=[])
for name, cfg, sense in cases:
    r = run(cfg, sense=sense); r['case'] = name; out['cases'].append(r)
    print('%-62s chi2 %8.2f  rms %.4f   %.0f s' % (name, r['chi2'], r['rms'], time.time() - t0), flush=True)
    json.dump(out, open('%s/sens.json' % outdir, 'w'), indent=1)

# local pole grid (fixed coefficients), 0.5 deg spacing, centered on (151, +11)
out['pole_grid'] = []
for b in np.arange(10.0, 12.01, 0.5):
    for l in np.arange(150.0, 152.01, 0.5):
        r = run({}, pole=(float(l), float(b))); out['pole_grid'].append(dict(lam=float(l), beta=float(b), chi2=r['chi2'], rms=r['rms']))
        print('pole (%.1f, %.1f) chi2 %.2f rms %.4f  %.0f s' % (l, b, r['chi2'], r['rms'], time.time() - t0), flush=True)
        json.dump(out, open('%s/sens.json' % outdir, 'w'), indent=1)
out['runtime_s'] = round(time.time() - t0)
json.dump(out, open('%s/sens.json' % outdir, 'w'), indent=1)


==> anc/checks/fidelity/shadowed_shortfall.py <==
#!/usr/bin/env python3
"""
Shortfall of the model as published (Eq. 15 with shadowing, spheres folded into q_bus, no reflections), scaled so
that the stripes reflect all the light (case A), at (151, +11), on each 2024 night they fitted. Compares it with the
unshadowed upper bound of the paper (direct light, 33 spheres added), and gives the share of the light that shadowing
removes from each segment (Sect. 5.1). Needs the templates written by run_fit.py.
Usage: python3 shadowed_shortfall.py MOESM3.txt OUTDIR   ->  OUTDIR/shadowed_shortfall.json
"""
import sys, json, math, numpy as np
import lcmodel as LM

fn, outdir = sys.argv[1:3]
C1329 = math.pi / 4 * 1329e3 ** 2                                    # m^2 per unit reduced intensity
FR, FRC = 10 ** (-0.4 * 0.26), 10 ** (-0.4 * 0.45)                  # band factors r and R_C (Sect. 2)
FORS2 = ('2024-10-27', '2024-11-07')

def date(jd):
    J = int(jd + 0.5); f = J + 1401 + (((4 * J + 274277) // 146097) * 3) // 4 - 38
    e = 4 * f + 3; g = (e % 1461) // 4; h = 5 * g + 2
    return '%04d-%02d-%02d' % (e // 1461 - 4716 + (14 - ((h // 153 + 2) % 12 + 1)) // 12, (h // 153 + 2) % 12 + 1, (h % 153) // 5 + 1)

segs = LM.read_lc(fn)[:22]
Fs = LM.flux(np.load('%s/T_shadowed_h0.08_psi360.npy' % outdir)).mean(1)       # rotation-averaged, panel units
XU = np.load('%s/X_upper_bound_psi360.npy' % outdir).mean(1)                    # upper bound, case-A units
Fu = LM.flux(np.load('%s/T_unshadowed_psi360.npy' % outdir)).mean(1)              # their model without shadowing
loss = 1 - Fs / Fu                                                               # share removed by shadowing, per segment
nights = {}
for k, a in enumerate(segs):
    d = date(a[0, 0])
    if not d.startswith('2024'): continue
    n = nights.setdefault(d, dict(I=[], Xs=[], Xu=[]))
    n['I'] += list(a[:, 1]); n['Xs'] += [Fs[k] / 8] * len(a); n['Xu'] += [XU[k]] * len(a)   # point-weighted per night
out = {}
for d, n in sorted(nights.items()):
    Xo = C1329 * np.mean(n['I']); Xs = np.mean(n['Xs']); Xu = np.mean(n['Xu'])
    band = FRC if d in FORS2 else FR
    out[d] = dict(X_obs=round(float(Xo), 2), X_published_shadowed=round(float(Xs), 3), X_upper_bound_direct=round(float(Xu), 3),
                  shortfall_V=round(float(Xo / Xs), 2), shortfall_conservative=round(float(Xo * band / Xs), 2), upper_over_shadowed=round(float(Xu / Xs), 2))
worst = dict(V=max(v['shortfall_V'] for v in out.values()), conservative=max(v['shortfall_conservative'] for v in out.values()))
shadow = dict(min=round(float(loss.min()), 4), max=round(float(loss.max()), 4), per_segment=[round(float(x), 4) for x in loss])
json.dump(dict(nights=out, worst=worst, shadow_loss=shadow), open('%s/shadowed_shortfall.json' % outdir, 'w'), indent=1)
for d, v in out.items(): print(d, v)
print('worst', worst)
print('share of the light removed by shadowing, per segment: %.3f-%.3f' % (loss.min(), loss.max()))


==> anc/checks/fidelity/sphere_fit.py <==
#!/usr/bin/env python3
"""
Do the light curves allow brighter spheres? (Sect. 4, "Brightness of the spheres"; Sect. 5.1.)
The shadowed model of run_fit.py at (151, +11) with the published coefficients, plus a shadowed Lambertian template
for the 33 spheres (one-sided, masked for Sun and observer by every component; sample points buried in other solids
are dropped). The sphere coefficient ks is in panel units, so in the case-A scaling (stripes R = 1) the spheres have
R = ks / 8: ks = q_bus puts them at the bus brightness, ks = 8 makes them white.
 1. chi2 for a scan of ks with the published coefficients fixed;
 2. refits of q_bus, q_ant and eta_board with the spheres at the bus brightness and white;
 3. a refit of q_bus, q_ant, eta_board and ks together (ks >= 0);
 4. a common factor k on the bus, antenna and radiator templates relative to the panels (how well their chi2 fixes the
    relative normalization of Eq. 15).
Each fit profiles the 22 segment zero points and 8 group phase offsets, as in run_fit.py.
Usage: python3 sphere_fit.py MOESM3.txt ANC_DIR OUTDIR   ->  OUTDIR/sphere_fit.json (~2 min)
"""
import sys, json, math, time, numpy as np
from scipy.optimize import minimize
import lcmodel as LM

fn, anc, outdir = sys.argv[1:4]
t0 = time.time()
POLE = (151.0, 11.0); NPSI = 72
d = LM.load(fn); g = LM.build({})
T = LM.segment_templates(g, d, POLE, npsi=NPSI, shadow=True, h=0.08)

# sphere samples (Fibonacci points, about 0.10 m apart), without points buried in other solids
h = 0.10; P, N, A = [], [], []
for x, y, z, r in g['spheres']:
    m = max(24, int(4 * math.pi * r * r / (h * h))); k = np.arange(m) + 0.5
    th = np.arccos(1 - 2 * k / m); ph = math.pi * (1 + 5 ** 0.5) * k
    nn = np.stack([np.sin(th) * np.cos(ph), np.sin(th) * np.sin(ph), np.cos(th)], 1)
    P.append(np.array([x, y, z]) + r * nn); N.append(nn); A.append(np.full(m, 4 * math.pi * r * r / m))
P, N, A = np.concatenate(P), np.concatenate(N), np.concatenate(A)
keep = ~LM.inside_solid(g, P + 1e-4 * N, eps=1e-6); P, N, A = P[keep], N[keep], A[keep]
M = LM.frame(*POLE); psi = np.arange(NPSI) * 2 * math.pi / NPSI
Ts = np.zeros((d['nseg'], NPSI))
for kseg in range(d['nseg']):
    s = LM.rotz(M @ d['S'][kseg], psi); o = LM.rotz(M @ d['O'][kseg], psi)
    for i0 in range(0, NPSI, 24):
        Ts[kseg, i0:i0 + 24] = LM._masked_sum(g, P, N, A, s[i0:i0 + 24], o[i0:i0 + 24], False)
F = LM.Fitter(d)

def fit(coef=LM.COEF, ks=0.0, kn=1.0, nscan=360):
    TT = T.copy(); TT[..., 2:6] *= kn                      # bus, antenna front and rear, radiators
    flux = LM.flux(TT, coef) + ks * Ts
    return F.fit(-2.5 * np.log10(np.clip(flux, 1e-12, None)), nscan=nscan)
def coefs(x):
    c = dict(LM.COEF); c['q_bus'], c['q_ant'], c['eta_board'] = map(float, np.exp(x[:3])); return c
def summary(r): return dict(chi2=round(r['chi2'], 2), rms=round(r['rms'], 4), group_chi2=[round(v, 1) for v in r['group_chi2']])

out = dict(pole=POLE, npsi=NPSI, sphere_area_kept_m2=round(float(A.sum()), 2), baseline=summary(fit()))
out['scan_fixed_published'] = {str(ks): round(fit(ks=ks)['chi2'], 2) for ks in (0.1, 0.3, 0.6, 1.0, 1.56, LM.COEF['q_bus'], 8.0)}
print('baseline', out['baseline']['chi2'], 'scan', out['scan_fixed_published'], '%.0f s' % (time.time() - t0), flush=True)

def refit(ks, starts):
    best = None
    for st in starts:
        r = minimize(lambda x: fit(coefs(x), ks=ks, nscan=72)['chi2'], np.log(st), method='Nelder-Mead',
                     options=dict(xatol=2e-3, fatol=1e-2, maxfev=250))
        if best is None or r.fun < best.fun: best = r
    c = coefs(best.x); return dict(q_bus=round(c['q_bus'], 4), q_ant=round(c['q_ant'], 4), eta_board=round(c['eta_board'], 4), **summary(fit(c, ks=ks)))
for lab, ks in (('refit_spheres_at_bus_brightness', LM.COEF['q_bus']), ('refit_spheres_white', 8.0)):
    out[lab] = refit(ks, ([3.1203, 0.47222, 1.3518], [0.05, 0.05, 1.0], [10.0, 3.0, 1.3]))
    print(lab, out[lab]['chi2'], '%.0f s' % (time.time() - t0), flush=True)

best = None
for st in ([math.log(3.12), math.log(0.47), math.log(1.35), 0.3], [math.log(2.3), math.log(0.26), math.log(1.28), 1.0],
           [math.log(1.0), math.log(0.2), math.log(1.3), 1.7]):
    r = minimize(lambda x: fit(coefs(x), ks=x[3] ** 2, nscan=72)['chi2'], np.array(st), method='Nelder-Mead',
                 options=dict(xatol=2e-3, fatol=1e-2, maxfev=300))
    if best is None or r.fun < best.fun: best = r
c = coefs(best.x); ks = float(best.x[3] ** 2)
out['refit_all_with_spheres'] = dict(q_bus=round(c['q_bus'], 4), q_ant=round(c['q_ant'], 4), eta_board=round(c['eta_board'], 4),
                                     ks=round(ks, 4), **summary(fit(c, ks=ks)))
print('refit all', out['refit_all_with_spheres']['chi2'], 'ks', out['refit_all_with_spheres']['ks'], '%.0f s' % (time.time() - t0), flush=True)

out['normalization_scan'] = {str(kn): round(fit(kn=kn, nscan=180)['chi2'], 2) for kn in (0.25, 0.5, 0.74, 1.0, 1.5, 2.0, 3.0, 4.0)}
print('normalization', out['normalization_scan'], '%.0f s' % (time.time() - t0), flush=True)
out['runtime_s'] = round(time.time() - t0)
json.dump(out, open('%s/sphere_fit.json' % outdir, 'w'), indent=1)


==> anc/checks/placements.py <==
#!/usr/bin/env python3
"""
Effect of the positions that Table 7 of Hibberd et al. does not give on the shortfalls of Table 2 (through the
reflections between components; direct light does not depend on them). For the adopted placement, the corners of
the grid of checks/bounds_free.py and placements with the underside of the bus just clear of the torus, with exact
reflections (rows already in the output file are reused):
  - every case at the authors' axis (nominal, nominal without 2024-11-07, conservative);
  - every case and variant at the spin axis where the search of Table 2 found its minimum (the search itself is
    not repeated, so these are upper limits on the minima for that placement).
Usage: python3 checks/placements.py MOESM3.txt ANC_DIR SPAN  ->  ANC_DIR/out/placements_cases_{SPAN}m.json
"""
import sys, os, json, itertools, numpy as np
sys.path.insert(0, sys.argv[2]); sys.path.insert(0, os.path.join(sys.argv[2], 'checks'))
import ky26_note as K, ky26_ms as M, ky26_robust as RB, bounds_free as B

def main(fn, anc, span):
    NI = K.nights(K.summarise(K.read_lc(fn))); dates = [n['date'] for n in NI]; XO = np.array([n['X'] for n in NI])
    S = np.array([n['s'] for n in NI]); O = np.array([n['e'] for n in NI]); H = np.array([K.unit(n['s'] + n['e']) for n in NI])
    fr, frc = 10 ** (-0.4 * RB.VR), 10 ** (-0.4 * RB.VRC)
    band = {'V': np.ones(8), 'r': np.full(8, fr), 'filter': np.array([frc if d in ('2024-10-27', '2024-11-07') else fr for d in dates])}
    nights = {'all': np.ones(8, bool), 'no1107': np.array([d != '2024-11-07' for d in dates])}
    T = json.load(open(os.path.join(anc, 'out', 'table2_values.json')))['%dm' % span]
    corners = [dict(bus_z0=z, ant_dz=1.5, rad_z=r, adu_clock=c) for z, r, c in itertools.product((-0.75, 0.3), (-0.5, 2.0), (0.0, 45.0))]
    extra = [dict(bus_z0=0.3, ant_dz=0.65, rad_z=0.0, adu_clock=0.0), dict(bus_z0=0.3, ant_dz=0.65, rad_z=0.0, adu_clock=45.0),
             dict(bus_z0=0.27, ant_dz=0.65, rad_z=0.0, adu_clock=0.0), dict(bus_z0=0.27, ant_dz=1.5, rad_z=-0.5, adu_clock=0.0)]   # underside just clear of the torus
    path = os.path.join(anc, 'out', 'placements_cases_%dm.json' % span)
    try: prev = {json.dumps(r['placement'], sort_keys=True): r for r in json.load(open(path))['placements']}       # rows already computed are reused
    except FileNotFoundError: prev = {}
    cases = [('A', None), ('B', None), ('C', None), ('C2', 1), ('C2', -1)]
    name = lambda c, f: c if f is None else c + ('+' if f > 0 else '-')

    def X(geo, pre, case, face, pole, use):
        x = RB.x_direct(geo, case, face, pole, S, O).astype(float)
        for j in np.flatnonzero(use): x[j] += RB.x_multi_generic(pre, case, face, *M.body_dirs(pole, S[j], O[j], 12))
        return x

    out = []
    for pl in [B.ADOPTED] + corners + extra:
        if json.dumps(pl, sort_keys=True) in prev: out.append(prev[json.dumps(pl, sort_keys=True)]); continue
        geo = B.place(span, **pl); pre = M.precompute(geo, 0.12, 96); row = dict(placement=pl, authors_axis={}, best_axes={})
        for case, face in cases:
            k = XO / X(geo, pre, case, face, B.POLE, np.ones(8, bool))
            row['authors_axis'][name(case, face)] = dict(nominal=round(float(k.max()), 3), nominal_fitted_nights=round(float(k[nights['no1107']].max()), 3),
                                                         conservative=round(float((k * band['filter'])[nights['no1107']].max()), 3))
        for c in ('A', 'B', 'C', 'C2'):
            for key, v in T['%s any' % c].items():
                bd, nt, cut = key.split('|'); cut = 15.0 if cut == 'cut15' else 0.0
                pole = tuple(v['pole']); z = K.frame(*pole)[2]
                use = nights[nt] & (np.degrees(np.arccos(np.clip(np.abs(H @ z), 0, 1))) >= cut)
                w = v['which']; case, face = (w, None) if w in ('A', 'B', 'C') else ('C2', 1 if w.endswith('+') else -1)
                k = (XO * band[bd] / X(geo, pre, case, face, pole, use))[use]
                row['best_axes']['%s %s' % (c, key)] = dict(value=round(float(k.max()), 4), table2=v['raw'], pole=list(pole))
        out.append(row); print(span, json.dumps(row), flush=True)
    K.Z0, K.Z1 = B.ADOPTED['bus_z0'], B.ADOPTED['bus_z0'] + 2.189801
    summ = {}
    for sec in ('authors_axis', 'best_axes'):
        for k in out[0][sec]:
            for q in out[0][sec][k]:
                if q in ('table2', 'pole'): continue
                vals = [r[sec][k][q] for r in out]; summ['%s | %s | %s' % (sec, k, q)] = dict(adopted=vals[0], min=min(vals), max=max(vals))
    json.dump(dict(span=span, summary=summ, placements=out), open(path, 'w'), indent=1)

if __name__ == '__main__':
    main(sys.argv[1], sys.argv[2], float(sys.argv[3]))


==> anc/checks/pole_box.py <==
"""Shortfall over the 68% region of the published pole, (149-152, +8 to +23) deg.
Direct light on a 0.1-deg grid, reflections interpolated from the coarse grid of
ky26_hybrid.py, then exact reflections at the lowest point of each variant.
Run from the package folder: python3 checks/pole_box.py MOESM3.txt . SPAN  ->  out/pole_box_{10,12}m.json
"""
import sys, json, numpy as np, warnings; warnings.filterwarnings('ignore')
from scipy.interpolate import RBFInterpolator
fn, anc, span = sys.argv[1], sys.argv[2], int(sys.argv[3])
sys.path.insert(0, anc)
import ky26_note as K, ky26_ms as M, ky26_robust as RB, ky26_fine as F

NI = K.nights(K.summarise(K.read_lc(fn)))
S = np.array([n['s'] for n in NI]); O = np.array([n['e'] for n in NI]); XO = np.array([n['X'] for n in NI])
dates = [n['date'] for n in NI]; H = np.array([K.unit(n['s'] + n['e']) for n in NI])
fr, frc = 10 ** (-0.4 * RB.VR), 10 ** (-0.4 * RB.VRC)
BAND = {'V': np.ones(8), 'filter': np.array([frc if d in ('2024-10-27', '2024-11-07') else fr for d in dates])}
NIGHTS = {'all': np.ones(8, bool), 'no1107': np.array([d != '2024-11-07' for d in dates])}
VARS = {'nominal': ('V', 'all', 0.0), 'conservative': ('filter', 'no1107', 15.0)}

geo = K.geometry(span); pre = M.precompute(geo, 0.18, 48)
L, B = np.meshgrid(np.arange(149.0, 152.0001, 0.1), np.arange(8.0, 23.0001, 0.1))
poles = np.stack([L.ravel(), B.ravel()], 1)
ang = np.degrees(np.arccos(np.clip(np.abs(F.unitv(poles[:, 0], poles[:, 1]) @ H.T), 0, 1)))
X = F.direct_all(geo, poles, S, O)
CG = F.global_grid(12.0); XMc = F.load_xm('%s/out/hybrid_xm_%dm.json' % (anc, span))
UC = F.unitv(CG[:, 0], CG[:, 1])

out = dict(span=span, box=[149, 152, 8, 23], min_glint_angle=float(ang.min()))
for case in ('A', 'B'):
    rbf = RBFInterpolator(UC, np.log(XMc[case] + 1e-6), kernel='thin_plate_spline')
    xm = np.exp(rbf(F.unitv(poles[:, 0], poles[:, 1]))) - 1e-6
    ratio = XO[None, :] / (X[case] + xm)
    for name, (b, n, d) in VARS.items():
        use = NIGHTS[n][None, :] & ((ang >= d) if d > 0 else np.ones_like(ang, bool))
        v = np.where(use, ratio * BAND[b][None, :], -np.inf).max(1)
        i = int(np.argmin(v)); p = (float(poles[i, 0]), float(poles[i, 1]))
        r, _ = RB.ratios(geo, pre, case, None, p, S, O, XO, 6)
        ve = float(np.max(np.where(use[i], r * BAND[b], -np.inf)))
        out['%s_%s' % (case, name)] = dict(pole=[round(p[0], 2), round(p[1], 2)], interp=round(float(v[i]), 4), exact=round(ve, 4),
                                            at_published=round(float(v[np.argmin(np.hypot(poles[:, 0] - 151, poles[:, 1] - 11))]), 4))
print(json.dumps(out, indent=1))
json.dump(out, open('%s/out/pole_box_%dm.json' % (anc, span), 'w'), indent=1)


==> anc/checks/specular/README_specular.md <==
# Mirror-like reflection: bounds and a simplified model

These scripts give the estimates of mirror-like (specular) reflection quoted in the paper. They use their own reader and a simplified, unshadowed Lambert model of the Phobos 1 geometry (direct light only, `mymodel.py`, `search.py`), written separately from `ky26_note.py`. At the authors' axis they take the Lambertian model with reflections from `results_robust_{10,12}m.json`.

## Requirements and input
Python 3, numpy, astropy (dates of the nights).
- `MOESM3.txt`: the Source Data file of Santana-Ros et al. (2025), as for the main scripts.
- `out`: the ancillary output folder (`anc/out`). `spec_bounds.py` and `combined.py` read `results_robust_{10,12}m.json` from it (written by `ky26_robust.py`).

## Run
From the ancillary folder (`anc/`). The scripts import one another from their own folder. Times are rough, on one core.
```
python3 checks/specular/search.py          MOESM3.txt       # direct-light minima over spin axes, cases A, B, C                  (~9 min)
python3 checks/specular/spec_bounds.py     MOESM3.txt out   # mirror-like spheres, barrel and flat surfaces at (151, +11)       (1.5 s)
python3 checks/specular/rotating.py        MOESM3.txt       # inclined radiator and antenna at (151, +11), low-phase nights     (<1 s)
python3 checks/specular/combined.py        MOESM3.txt out   # the more generous assumptions combined, at (151, +11)             (1.4 s)
python3 checks/specular/combined.py        MOESM3.txt out 0.04   # the same with cells like cover glass (specular part 0.04; also 0.20)
python3 checks/specular/bus_feas.py        MOESM3.txt       # where a mirror-like bus is feasible                                (2.4 s)
python3 checks/specular/array_feas_fine.py MOESM3.txt       # mirror-like panels and spheres, 0.1-deg local search               (13 s)
```
`lc.py` (reader; `nights()` builds the per-night vectors) and `mymodel.py` (areas and the reflectances of cases A, B, C) are libraries.

## Numbers in the paper
Values are V / conservative unless noted; the paper rounds down.

| Paper | Script: printed row | 10 m | 12 m |
|---|---|---|---|
| Table 2, "A, mirror-like spheres", authors' axis; Sect. 4, "at least 4.6 in V on the nights they fitted (4.8 with November 7) and 3.5" | `spec_bounds.py`: `sph_only` (V with November 7 / conservative); the 4.6 on the nights they fitted is from `table2.py` (`table2_values.json`, "A mirror spheres authors", `fitted_nights_raw`) | 4.9085 / 3.5437; fitted nights 4.6441 | 4.8748 / 3.5177; fitted nights 4.6102 |
| Table 2, "A, mirror-like surfaces", authors' axis; Sect. 4, "about 3.6 in V (with November 7) and 2.6" | `spec_bounds.py`: `all_spec` | 3.8236 / 2.7207 | 3.6963 / 2.6135 |
| Sect. 4, "more generous assumptions ... lower the conservative value to about 2.0-2.1"; Table 2, note c | `combined.py`: last line | 2.6376 / 2.1141 | 2.5090 / 2.0021 |
| Sect. 4, "and to about 2.3 with cells like cover glass" | `combined.py MOESM3.txt out 0.04` and `... 0.20` (specular part of the cells): last line | 2.9678 / 2.3520 (0.04); 2.8983 / 2.3023 (0.20) | 2.9459 / 2.3341 (0.04); 2.8460 / 2.2622 (0.20) |
| Sect. 4, the barrel about 20 deg and the flat surfaces 70 deg from their glint conditions | `spec_bounds.py`: night table, eps and delta on 2024-10-27 to 11-07 | 19.5-20.3, 69.7-70.5 deg | same |
| Sect. 4, a mirror-like bus at spin axes near the ecliptic poles, e.g. (285, -83); Discussion | `bus_feas.py`: (284.5, -82.8), conservative, below 1 = feasible | 0.895 direct, 0.886 x1.03 | 0.895, 0.886 |
| Sect. 4, mirror-like panels (87.5% specular) with mirror-like spheres bring the shortfall to about 1; Discussion | `array_feas_fine.py`, spheres+2.71, conservative | 1.031 at (52.3, -3.1); 1.021 at (232.3, +2.5) | 1.014 at (47.5, -1.9); 1.005 at (227.5, +1.5) |

`combined.py` adds to the `all_spec` model: flat-surface lobes confined above the surface (`spec_bounds.py`, row `flats_horizon` alone: conservative 2.5140 for 10 m, 2.3572 for 12 m), the inclined radiator and the antenna rear face on the low-phase nights (`rotating.py`, 0.14-0.15 m^2 per night), and an antenna flash as large as the frames allow on the low-phase nights: the frame that catches a flash may rise from the light curve's lowest frame to its highest, so the flash adds at most (max - min)/mean x t_exp/P of the night's mean, the largest over the night's curves (6.5%, 7.1% and 10.0% on 2024-10-27, 11-01 and 11-07; `spec_bounds.py`, rows `antenna_flash` and `antenna_flash_V` alone). The binding nights are 2024-11-01 (conservative) and, in V, 2024-10-27 for 10 m and 2024-11-07 for 12 m.

`bus_feas.py` also finds, on a 1-deg grid (10 m, conservative), a mirror-like bus feasible only at |beta| >= 81.5 deg (79.5 deg with mirror-like spheres). `search.py` is a direct-light check of the minima over spin axes (Table 2, "any" rows); without reflections its values are higher than those in Table 2 (nominal, V with the glint cut, conservative and r), by 2-4% in case A, 7-8% in case B and 23-26% in case C.

## Conventions
- X = p A Phi(alpha) in m^2; observed X = (pi/4)(1329 km)^2 × (mean reduced intensity). Body z = spin axis = panel normal; spin axes (lambda, beta) are ecliptic J2000.
- Case A diffuse reflectances; specular part R_s = 1 - (diffuse reflectance): cells 0.875 (or the third argument of `combined.py`, `CELL_RS` in `spec_bounds.py`), bus 0.61 (bus bottom 1.0), flat and inclined radiator 0.473, antenna rear 0.61, antenna front 0.941, spheres 0.61 (2.714 m^2 in total).
- Lobes are single-bounce, symmetric about the mirror direction and normalized over the full sphere (light sent below the surface is lost). The exception is the flat surfaces in `flats_horizon` and `combined.py`, whose lobes are confined above the surface (solid angle by Monte Carlo, seed 1).
- Conservative variant: filter band (FORS2 nights 2024-10-27 and 2024-11-07 × 10^(-0.4×0.45), the others × 10^(-0.4×0.26)), 2024-11-07 dropped; away from the authors' axis also the 15-deg glint cut.
- Where the direct-light model is used, reflections between components are approximated by a factor 1.03.


==> anc/checks/specular/array_feas_fine.py <==
# Fine local search: mirror-like flat surfaces normal to the axis (cells 0.875, bus end 0.61 top / 1.0 bottom, flat radiator 0.473)
# + mirror spheres (2.71 m2), one radially symmetric single-peaked lobe shared by all nights (per surface type, same lobe),
# Lambert rest x1.03 (direct light from search.py), case A, conservative (15-deg cut, Nov 7 dropped), 10 and 12 m.
# Night n needs f(theta_n) >= m_n = M_n / (pi R_s A |mu0|), theta_n = 2 delta_n the observer's offset from the mirror
# direction; with the offsets sorted, t_1 > t_2 > ... (and 0 last), the least lobe mass meeting every night is
# sum_k max_{theta_n >= t_k} m_n [Omega(t_k) - Omega(t_{k+1})], Omega(t) = 2 pi (1 - cos t); feasible if <= 1, with the
# mass below the horizon lost. run() finds by bisection the minimal shortfall over a box of +-half deg
# around a center axis (main: +-9 deg, 0.1-deg steps), and returns it with its axis and the bisector angles there.
# Usage: python3 array_feas_fine.py MOESM3.txt   (as a library: search.load(MOESM3.txt) first)
import sys, numpy as np
import search as S
from mymodel import refl
def run(span, centre, half=3.0, st=0.05, extra=2.714, cells_only=False, bnd='filter', drop=True):
    l0, b0 = centre; ll, bb = np.meshgrid(np.arange(-half, half + 1e-9, st), np.arange(-half, half + 1e-9, st))
    G = S.uv((l0 + ll.ravel()/np.cos(np.radians(b0))) % 360, np.clip(b0 + bb.ravel(), -89.9, 89.9))
    X = 1.03*S.Xm(S.comps(G, float(span)), refl('A'))
    sz = (S.S @ G.T).T; oz = (S.E @ G.T).T; ang = np.degrees(np.arccos(np.clip(np.abs(G @ S.B.T), 0, 1)))
    Acell = 2*(span/2 - 2.4)*2.5 - (0.6*2.5 + 0.6*1.75)
    RsA = 0.875*Acell + (0 if cells_only else 0.473*0.88 + np.where(sz > 0, 0.61, 1.0)*np.pi*1.14**2)
    def feas(scale):
        Xo = S.XO[None, :]*S.band[bnd][None, :]/scale; M = Xo - X - extra
        use = ang > 15
        if drop: use[:, S.ds.index('2024-11-07')] = False
        same = sz*oz > 0; theta = np.radians(2*ang)
        m = np.where((M > 0) & use, M/(np.pi*RsA*np.abs(sz) + 1e-12), 0.); bad = ((M > 0) & use & ~same).any(1)
        o = np.argsort(-theta, 1); ts = np.take_along_axis(theta, o, 1); ms = np.take_along_axis(m, o, 1)
        cm = np.maximum.accumulate(ms, 1); tn = np.concatenate([ts[:, 1:], np.zeros((len(G), 1))], 1)
        Om = lambda t: 2*np.pi*(1 - np.cos(t))
        return (np.sum(cm*(Om(ts) - Om(tn)), 1) <= 1) & ~bad
    lo, hi = 0.3, 3.0
    for _ in range(25):
        mid = (lo + hi)/2
        if feas(mid).any(): hi = mid
        else: lo = mid
    i = np.where(feas(hi))[0][0]; lb = (np.degrees(np.arctan2(G[i, 1], G[i, 0])) % 360, np.degrees(np.arcsin(G[i, 2])))
    a = np.round(ang[i], 1)
    return hi, lb, a
if __name__ == "__main__":
    S.load(sys.argv[1])
    for span in (10, 12):
        for c in ((52, -8), (236, 2), (60, -2)):
            for extra in (0.0, 2.714):
                v, lb, a = run(span, c, half=9.0, st=0.1, extra=extra, cells_only=False)
                print(span, c, 'spheres+%.2f' % extra, 'min shortfall %.3f at (%.2f,%+.2f); bisector angles %s' % (v, *lb, a), flush=True)


==> anc/checks/specular/bus_feas.py <==
# Feasibility of a mirror-like bus barrel for any lobe whose 1-D marginal is symmetric and unimodal, case A,
# conservative (filter band, 15-deg array cut, 2024-11-07 dropped). Direct light from search.py; reflections between
# components approximated by a factor 1.03 on the direct light.
# Condition: 2 int_0^inf max_{n: x_n >= t} (M_n/K_n) dt <= 1, with M_n the deficit of night n, x_n = 2 eps_n its offset
# from the barrel plane and K_n = pi R_s r h cos(alpha_n/2) / 2 (R_s = 0.61). min_scale() returns the smallest factor
# by which the observed X must be divided for the condition to hold (feasible if below 1).
# Usage: python3 bus_feas.py MOESM3.txt
import sys, numpy as np
import search as S
from mymodel import refl
Rs = 1 - 3.1203/8
def load(path):
    global B, AL, K
    S.load(path); B = S.B; AL = S.AL; K = np.pi*Rs*1.14*2.189801*np.cos(AL/2)/2
def lobe_integral(P, X, scale, bnd='filter', drop=True, cut=15):
    ang = np.degrees(np.arccos(np.clip(np.abs(P@B.T), 0, 1))); eps = np.radians(90 - ang)
    Xo = S.XO[None, :]*S.band[bnd][None, :]/np.reshape(scale, (-1, 1)); M = Xo - X; use = ang > cut
    if drop: use[:, S.ds.index('2024-11-07')] = False
    m = np.where((M > 0) & use, M/K[None, :], 0.); x = 2*eps
    o = np.argsort(-x, 1); xs = np.take_along_axis(x, o, 1); ms = np.take_along_axis(m, o, 1)
    cm = np.maximum.accumulate(ms, 1); xn = np.concatenate([xs[:, 1:], np.zeros((len(P), 1))], 1)
    return 2*np.sum(cm*(xs - xn), 1)
def min_scale(P, X, **kw):
    lo, hi = np.full(len(P), 0.2), np.full(len(P), 5.0)
    for _ in range(30):
        mid = (lo + hi)/2; f = lobe_integral(P, X, mid, **kw) <= 1; hi = np.where(f, mid, hi); lo = np.where(f, lo, mid)
    return hi
if __name__ == '__main__':
    load(sys.argv[1])
    # two example axes near the ecliptic poles; 2.714 m^2 = 61% specular spheres (0.61 * sum pi r^2 / 4)
    for span in (10, 12):
        for lb in ((284.5, -82.8), (109, 81.5)):
            P = S.uv(*lb)[None, :]; C = S.comps(P, float(span)); X = S.Xm(C, refl('A'))
            print(span, lb, 'direct: %.3f  x1.03: %.3f  x1.03+2.71 sph: %.3f   V(all nights, no drop): %.3f' % (
                min_scale(P, X)[0], min_scale(P, 1.03*X)[0], min_scale(P, 1.03*X + 2.714)[0], min_scale(P, 1.03*X, bnd='V', drop=False)[0]))
            ang = np.degrees(np.arccos(np.clip(np.abs(P@B.T), 0, 1)))[0]
            Xo = S.XO*S.band['filter']; print('   offsets from barrel plane (deg):', np.round(90 - ang, 2), '\n   steady fraction needed (cons):', np.round(np.clip(1 - 1.03*X[0]/Xo, 0, 1), 2))
    # where is a mirror bus feasible (shortfall <= 1)? global 1-deg grid, 10 m, conservative; with and without mirror spheres
    G = S.grid(1.0); C = S.comps(G, 10.); X = 1.03*S.Xm(C, refl('A'))
    lat = np.degrees(np.arcsin(G[:, 2])); lon = np.degrees(np.arctan2(G[:, 1], G[:, 0])) % 360
    for extra, lab in ((0, 'Lambert spheres'), (2.714, 'mirror spheres (+2.71 m2)')):
        for sc in (1.0, 1.25, 1.5):
            f = lobe_integral(G, X + extra, sc) <= 1
            print('%-26s shortfall<=%.2f: %5d of %d grid axes feasible; |beta| min %.1f' % (lab, sc, f.sum(), len(G), np.abs(lat[f]).min() if f.any() else np.nan))
        s = min_scale(G, X + extra); i = np.argmin(s)
        print('   global min %.3f at (%.0f,%+.0f); min over |beta|<60: %.3f; |beta|<75: %.3f' % (s[i], lon[i], lat[i], s[np.abs(lat) < 60].min(), s[np.abs(lat) < 75].min()))


==> anc/checks/specular/combined.py <==
# Shortfall at the authors' axis (151, +11), case A, with the more generous specular assumptions combined:
#   - flat surfaces normal to the axis with lobes confined above the surface (spec_bounds.py, flats_up);
#   - the inclined 35-deg radiator (both faces) and the antenna rear face (rotating.py, full-sphere normalization),
#     on the low-phase nights 2024-10-27, 11-01 and 11-07, where their normals stay at least 34.7 deg from the
#     bisector, so their bound is finite without a frame argument;
#   - an antenna flash as large as the frames allow on the low-phase nights, in the band of the variant (spec_bounds.py);
#   - spheres and bus barrel as in spec_bounds.py.
# The binding nights are low-phase nights; the rotating terms on the other nights could only lower ratios that are
# already below the maximum, so they are left out.
# Usage: python3 combined.py MOESM3.txt OUTDIR [CELL_RS]   (OUTDIR holds results_robust_{10,12}m.json; CELL_RS, the
# specular part of the solar cells, defaults to the largest, 0.875; e.g. 0.04 for cells like cover glass)
import sys, numpy as np
import spec_bounds as SB, rotating as RT
LOW = ('2024-10-27', '2024-11-01', '2024-11-07')

def combined(fn, outdir):
    g, res, terms = SB.compute(fn, outdir, verbose=False)
    ds, XO, filt, keep, N = g['ds'], g['XO'], g['filt'], g['keep'], g['N']
    rot = np.array([sum(v for lab, v, dmin in RT.bounds(N[d]) if lab != 'ant front') if d in LOW else 0. for d in ds])
    out = {}
    for span in (10, 12):
        t = terms[span]
        X = t['XL'] + t['sph'] + t['barrel'] + t['flats_up'] + rot
        fl = g['flash']
        rV = XO/(X + fl*XO)
        rC = XO*filt/(X + fl*XO*np.where(keep, filt, 1))
        iV = rV.argmax(); iC = np.where(keep)[0][rC[keep].argmax()]
        out[span] = (rV[iV], ds[iV], rC[iC], ds[iC])
        print('span %d m' % span)
        print('  night        XL     sph  barrel flats_up   rot  flash(V)  shortfall V  cons')
        for i, d in enumerate(ds):
            print('  %s %6.2f %6.2f %6.2f %7.2f %6.2f %7.2f %10.3f %7s' % (d, t['XL'][i], t['sph'], t['barrel'][i], t['flats_up'][i], rot[i],
                  fl[i]*XO[i], rV[i], '%.3f' % rC[i] if keep[i] else '-'))
        print('  V %.4f (%s)  cons %.4f (%s)' % out[span])
    return out

if __name__ == '__main__':
    if len(sys.argv) > 3: SB.CELL_RS = float(sys.argv[3])
    combined(sys.argv[1], sys.argv[2])


==> anc/checks/specular/lc.py <==
# Reader for the Source Data light curves (DAMIT lc format) and the per-night summary of the 2024 nights.
import numpy as np

C = np.pi/4*(1329e3)**2   # observed X = C * (mean reduced intensity), m^2


def read_lc(path):
    L = open(path).read().split('\n')
    i = 6; n = int(L[i]); i += 1; curves = []
    for k in range(n):
        npt, flag = map(int, L[i].split()); i += 1
        rows = np.array([list(map(float, L[i+j].split())) for j in range(npt)]); i += npt
        curves.append(dict(flag=flag, jd=rows[:, 0], I=rows[:, 1], s=rows[:, 2:5], e=rows[:, 5:8]))
    return curves


def unit(v): return v/np.linalg.norm(v, axis=-1, keepdims=True)


def lonlat(v):
    v = unit(v); return np.degrees(np.arctan2(v[..., 1], v[..., 0])) % 360, np.degrees(np.arcsin(v[..., 2]))


def nights(path, table=False):
    """Per-night summary of the 2024 light curves, keyed by UTC date of each curve's first point.
    Each entry: N points, mean phase angle alpha (deg), observed X (m^2), bisector (lam, bet),
    and the mean Sun and Earth unit vectors s, e. With table=True also print one line per night."""
    from astropy.time import Time
    cs = read_lc(path)
    nts = {}
    for c in cs:
        d = Time(c['jd'][0], format='jd').iso[:10]
        if d < '2000': continue
        nts.setdefault(d, []).append(c)
    out = {}
    for d, cl in sorted(nts.items()):
        I = np.concatenate([c['I'] for c in cl]); s = np.concatenate([c['s'] for c in cl]); e = np.concatenate([c['e'] for c in cl])
        jd = np.concatenate([c['jd'] for c in cl])
        su, eu = unit(s), unit(e)
        a = np.degrees(np.arccos(np.sum(su*eu, 1)))
        b = unit(su + eu).mean(0); lam, bet = lonlat(b)
        X = C*I.mean()
        if table:
            # rotation-phase-binned mean (P = 5.3516 min)
            ph = ((jd - jd[0])*1440/5.3516) % 1
            nb = 8; bins = [I[(ph >= k/nb) & (ph < (k+1)/nb)] for k in range(nb)]
            Xb = C*np.mean([b_.mean() for b_ in bins if len(b_)])
            nfill = sum(len(b_) > 0 for b_ in bins)
            span = (jd.max() - jd.min())*1440/5.3516
            print(f"{d} N={len(I):4d} nseg={len(cl)} alpha={a.mean():6.2f} X={X:6.2f} Xbin={Xb:6.2f} ({nfill}/8 bins) rot_span={span:5.1f} bis=({lam:5.1f},{bet:+5.1f}) max/mean={I.max()/I.mean():.2f} min/mean={I.min()/I.mean():.2f} segmeans="+",".join(f"{C*c['I'].mean():.1f}" for c in cl))
        out[d] = dict(N=len(I), alpha=a.mean(), X=X, lam=lam, bet=bet, s=unit(su.mean(0)), e=unit(eu.mean(0)))
    return out


==> anc/checks/specular/mymodel.py <==
# Simplified unshadowed Lambert model of the Table 7 geometry of Hibberd et al. (arXiv:2609.24283),
# direct light only, written separately from ky26_note.py. Body z = spin axis = panel normal.
# components(): rotation-averaged integrals of mu0*mu dA per component. refl(case): diffuse reflectances,
# A: published ratios scaled until the stripes have R = 1; B: no stripe enhancement, scaled until the
# radiators have R = 1; C: cells 0.25, every other surface 1.
import numpy as np
D=np.radians
def pole(l,b): l,b=D(l),D(b); return np.array([np.cos(b)*np.cos(l),np.cos(b)*np.sin(l),np.sin(b)])
def basis(p):
    k=np.array([0,0,1.]) if abs(p[2])<0.99 else np.array([1.,0,0])
    x=np.cross(k,p); x/=np.linalg.norm(x); y=np.cross(p,x); return x,y,p
def body(v,p):
    x,y,z=basis(p); return np.array([v@x,v@y,v@z])
def plate2(n,s,o,A):   # two-sided flat plate, same coefficient both faces
    a,b=n@s,n@o; return A*abs(a)*abs(b)*(a*b>0)
def disk1(n,s,o,A):    # one face with outward normal n
    return A*max(0,n@s)*max(0,n@o)
def barrel(s,o,r,h):
    sp,op=np.hypot(*s[:2]),np.hypot(*o[:2])
    if sp<1e-12 or op<1e-12: return 0.
    c=np.clip((s[0]*o[0]+s[1]*o[1])/(sp*op),-1,1); Dl=np.arccos(c)
    return r*h*sp*op*0.5*(np.sin(Dl)+(np.pi-Dl)*np.cos(Dl))
def lam_sphere(alpha,r):  # integral mu0 mu dA over a sphere
    return (2/3)*np.pi*r**2*(np.sin(alpha)+(np.pi-alpha)*np.cos(alpha))/np.pi
SPH=[(4,0.30),(20,0.27),(4,0.90),(4,0.34),(1,0.38)]
def components(sb,ob,span=10,nrot=720,cant=70.,front_up=True):
    """rotation-averaged integrals of mu0*mu dA per component; sb,ob unit vectors in body frame"""
    Rout=span/2; Ain=2.40; W=2.5
    Apan=2*(Rout-Ain)*W; Astr=0.6*W+0.6*(W-0.75)
    z=np.array([0,0,1.])
    c={}
    c['panel']=plate2(z,sb,ob,Apan-Astr); c['stripe']=plate2(z,sb,ob,Astr)
    c['bus_barrel']=barrel(sb,ob,1.14,2.189801); c['bus_top']=np.pi*1.14**2*max(0,sb[2])*max(0,ob[2])
    c['bus_bottom']=np.pi*1.14**2*max(0,-sb[2])*max(0,-ob[2])
    al=np.arccos(np.clip(sb@ob,-1,1))
    c['spheres']=sum(n*lam_sphere(al,r) for n,r in SPH)
    Arad=1.6*0.55
    c['rad0']=plate2(z,sb,ob,Arad)
    ps=np.linspace(0,2*np.pi,nrot,endpoint=False)
    r35=0;af=0;ar=0;tc=D(cant) if front_up else D(180-cant)
    for psi in ps:
        n35=np.array([np.sin(D(35))*np.cos(psi),np.sin(D(35))*np.sin(psi),np.cos(D(35))])
        r35+=plate2(n35,sb,ob,Arad)
        na=np.array([np.sin(tc)*np.cos(psi),np.sin(tc)*np.sin(psi),np.cos(tc)])
        af+=disk1(na,sb,ob,np.pi*0.36); ar+=disk1(-na,sb,ob,np.pi*0.36)
    c['rad35']=r35/nrot; c['ant_front']=af/nrot; c['ant_rear']=ar/nrot
    return c
def refl(case):
    if case=='A':
        k=1/8.; return dict(panel=k,stripe=1.,bus_barrel=3.1203*k,bus_top=3.1203*k,bus_bottom=0.,spheres=3.1203*k,
                            rad0=1.3518*3.1203*k,rad35=1.3518*3.1203*k,ant_front=0.47222*k,ant_rear=3.1203*k)
    if case=='B':
        k=1/(1.3518*3.1203); return dict(panel=k,stripe=k,bus_barrel=3.1203*k,bus_top=3.1203*k,bus_bottom=0.,spheres=3.1203*k,
                            rad0=1.,rad35=1.,ant_front=0.47222*k,ant_rear=3.1203*k)
    if case=='C':
        return dict(panel=0.25,stripe=1.,bus_barrel=1.,bus_top=1.,bus_bottom=1.,spheres=1.,rad0=1.,rad35=1.,ant_front=1.,ant_rear=1.)
def Xmodel(c,R): return sum(R[k]*c[k] for k in R)


==> anc/checks/specular/rotating.py <==
# Rotation-averaged specular bounds (symmetric lobe, full-sphere normalization as in the paper) for the rotating flats
# at the authors' axis on the low-phase nights: 35-deg radiator (both faces, R_s 0.473), antenna rear (R_s 0.61),
# antenna front (R_s 0.941; min delta ~0.3-0.5 deg, so this is a flash bound only).
# Per rotation phase: X <= pi R_s A mu0 / Omega(2 delta), delta the angle between the normal and the bisector.
# Usage: python3 rotating.py MOESM3.txt
import sys, numpy as np
from lc import nights
D = np.radians
def uv(l, b): l, b = D(l), D(b); return np.array([np.cos(b)*np.cos(l), np.cos(b)*np.sin(l), np.sin(b)])
z = uv(151, 11); x = np.cross([0, 0, 1.], z); x /= np.linalg.norm(x); y = np.cross(z, x)
Om = lambda t: 2*np.pi*(1 - np.cos(t))
phi = np.linspace(0, 2*np.pi, 200000, endpoint=False)
# label, tilt of the normal from the axis (deg), R_s, area (m^2)
SURF = (('rad35 +', 35, 0.473, 0.88), ('rad35 -', 180 - 35, 0.473, 0.88), ('ant rear', 180 - 70, 0.61, np.pi*0.36), ('ant front', 70, 0.941, np.pi*0.36))
def bounds(night):
    """[(label, rotation-averaged bound in m^2, min delta in deg over the lit and visible phases)] for one night."""
    s = night['s']/np.linalg.norm(night['s']); o = night['e']/np.linalg.norm(night['e']); h = (s + o)/np.linalg.norm(s + o)
    out = []
    for lab, tilt, Rs, A in SURF:
        n = np.sin(D(tilt))*(np.cos(phi)[:, None]*x + np.sin(phi)[:, None]*y) + np.cos(D(tilt))*z
        mu0 = n @ s; mu = n @ o; ok = (mu0 > 0) & (mu > 0)
        dl = np.arccos(np.clip(n @ h, -1, 1))
        X = np.where(ok, np.pi*Rs*A*mu0/Om(np.minimum(2*dl, np.pi)), 0)
        out.append((lab, X.mean(), np.degrees(dl[ok].min()) if ok.any() else np.nan))
    return out
if __name__ == '__main__':
    N = nights(sys.argv[1]); ds = sorted(N)
    for d in ds[5:]:
        print(d, ' | '.join('%s: avg<=%.2f m2 (min delta %.1f deg)' % b for b in bounds(N[d])))


==> anc/checks/specular/search.py <==
# Direct-light (no reflections) search over spin axes with the simplified model of mymodel.py, cases A/B/C, 10 and 12 m.
# Shortfall = max over the nights used of (observed X, band-converted) / (model X); minimized over the axes.
# Variants: band V, r (10^(-0.4*0.26)) or filter (FORS2 nights 2024-10-27 and 2024-11-07 take 10^(-0.4*0.45));
# no1107 drops 2024-11-07; cutN drops nights whose Sun-Earth bisector lies within N deg of the axis (either sign).
# Conservative = filter, no1107, cut15.
# Usage: python3 search.py MOESM3.txt   (as a library: call load(MOESM3.txt) first)
import sys, numpy as np
from lc import nights
from mymodel import refl, SPH, lam_sphere
D=np.radians
fr=10**(-0.4*0.26); frc=10**(-0.4*0.45)
def load(path):
    """Set the night vectors: S, E (Sun, Earth unit vectors), XO (observed X), AL (phase angle), B (bisector)."""
    global N, ds, S, E, XO, AL, B, band
    N=nights(path)
    ds=sorted(N); S=np.array([N[d]['s'] for d in ds]); E=np.array([N[d]['e'] for d in ds]); XO=np.array([N[d]['X'] for d in ds])
    AL=np.array([np.arccos(S[i]@E[i]) for i in range(8)]); B=S+E; B/=np.linalg.norm(B,axis=1)[:,None]
    band={'V':np.ones(8),'r':np.full(8,fr),'filter':np.array([frc if d in('2024-10-27','2024-11-07') else fr for d in ds])}
def uv(l,b): l,b=D(l),D(b); return np.stack([np.cos(b)*np.cos(l),np.cos(b)*np.sin(l),np.sin(b)],-1)
def comps(P,span):   # P: (M,3) unit poles -> dict of (M,8) arrays
    M=len(P); k=np.where(np.abs(P[:,2:3])<0.99,np.array([[0,0,1.]]),np.array([[1.,0,0]]))
    x=np.cross(k,P); x/=np.linalg.norm(x,axis=1)[:,None]; y=np.cross(P,x)
    sx,sy,sz=S@x.T,S@y.T,S@P.T; ex,ey,ez=E@x.T,E@y.T,E@P.T   # (8,M)
    Apan=2*(span/2-2.4)*2.5; Astr=0.6*2.5+0.6*1.75
    same=(sz*ez>0); pz=np.abs(sz*ez)*same
    sp,ep=np.hypot(sx,sy),np.hypot(ex,ey); c=np.clip((sx*ex+sy*ey)/(sp*ep+1e-15),-1,1); Dl=np.arccos(c)
    out=dict(panel=(Apan-Astr)*pz,stripe=Astr*pz,bus_barrel=1.14*2.189801*sp*ep*0.5*(np.sin(Dl)+(np.pi-Dl)*np.cos(Dl)),
             bus_top=np.pi*1.14**2*np.clip(sz,0,None)*np.clip(ez,0,None),bus_bottom=0*sz,
             spheres=np.repeat(sum(n*lam_sphere(AL,r) for n,r in SPH)[:,None],M,1),rad0=0.88*pz)
    # rotating surfaces: 35-deg radiator (two-sided) and antenna dish (normal 70 deg from the axis), 48 rotation steps
    ps=np.linspace(0,2*np.pi,48,endpoint=False); r35=0;af=0;ar=0
    for psi in ps:
        for (t,key) in ((35,'r'),(70,'a')):
            nx,ny,nz=np.sin(D(t))*np.cos(psi),np.sin(D(t))*np.sin(psi),np.cos(D(t))
            a=nx*sx+ny*sy+nz*sz; b=nx*ex+ny*ey+nz*ez
            if key=='r': r35=r35+0.88*np.abs(a*b)*(a*b>0)
            else: af=af+np.pi*0.36*np.clip(a,0,None)*np.clip(b,0,None); ar=ar+np.pi*0.36*np.clip(-a,0,None)*np.clip(-b,0,None)
    out.update(rad35=r35/48,ant_front=af/48,ant_rear=ar/48)
    return {k:v.T for k,v in out.items()}
def Xm(C,R): return sum(R[k]*C[k] for k in R)
def shortfall(P,span,case,bnd,drop1107,cut,barrelcut=None):
    C=comps(P,span); X=Xm(C,refl(case)); r=XO[None,:]*band[bnd][None,:]/X
    use=np.ones_like(r,bool)
    if drop1107: use[:,ds.index('2024-11-07')]=False
    if cut: ang=np.degrees(np.arccos(np.clip(np.abs(P@B.T),0,1))); use&=ang>cut
    if barrelcut: el=np.degrees(np.arcsin(np.clip(np.abs(P@B.T),0,1))); use&=el>barrelcut
    r=np.where(use,r,-np.inf); return r.max(1)
def grid(st):   # near-uniform grid of unit vectors, spacing st deg
    b=np.arange(-90+st/2,90,st); P=[]
    for bb in b:
        n=max(1,int(round(360*np.cos(D(bb))/st))); l=np.arange(n)*360/n; P.append(uv(l,np.full(n,bb)))
    return np.concatenate(P)
def ring(c,rad,n=7200):   # n unit vectors at angle rad (deg) from c
    c=c/np.linalg.norm(c); a=np.cross(c,[0,0,1.]); a/=np.linalg.norm(a); b=np.cross(c,a); t=np.linspace(0,2*np.pi,n,endpoint=False)
    return np.cos(D(rad))*c+np.sin(D(rad))*(np.cos(t)[:,None]*a+np.sin(t)[:,None]*b)
if __name__=='__main__':
    load(sys.argv[1])
    # 0.5-deg grid, plus rings just outside the 15-deg cut cones and within 4 deg of the low-phase bisectors
    G=grid(0.5)
    rings=np.concatenate([ring(s*B[i],15.0+e) for i in range(8) for s in (1,-1) for e in (0.01,0.2,0.5)])
    fine=np.concatenate([ring(s*B[i],rr,720) for i in (5,6,7) for s in (1,-1) for rr in np.arange(0.1,4,0.1)])
    P=np.concatenate([G,rings,fine])
    for span in (10,12):
        for case in ('A','B','C'):
            res=[]
            for lab,args in [('nominal V all nocut',('V',False,0)),('V nocut no1107',('V',True,0)),('V cut15 all',('V',False,15)),('conservative',('filter',True,15)),('r all nocut',('r',False,0))]:
                s=shortfall(P,span,case,*args); i=np.argmin(s); l=np.degrees(np.arctan2(P[i,1],P[i,0]))%360; b=np.degrees(np.arcsin(P[i,2]))
                res.append(f"{lab}: {s[i]:.3f} at ({l:.1f},{b:+.1f})")
            print(f"span {span} case {case}: "+" | ".join(res),flush=True)


==> anc/checks/specular/spec_bounds.py <==
# Upper bounds on mirror-like (specular) reflection at the authors' spin axis (151, +11), case A, written separately
# from ky26_specular.py. Inputs: the night vectors from MOESM3.txt and the per-night Lambertian shortfalls, with
# reflections, in out/results_robust_{10,12}m.json (A.their_pole.None.V); the Lambertian model is XL = XO/shortfall.
# Specular part R_s = 1 - (case-A diffuse reflectance). Single bounce, lobe symmetric about the mirror direction,
# chosen separately for each night, normalized over the full sphere (light sent below the surface is lost):
#   spheres        R_s pi r^2 / 4 per sphere (a mirror sphere scatters isotropically)
#   bus barrel     pi R_s R L cos(alpha/2) / (4 x), x = 2 eps, eps the bisector's offset from the plane normal to the axis
#   flat surfaces  pi R_s A |mu0| / Omega(2 delta), delta the angle between the normal and the bisector,
#   normal to the axis (cells, flat radiator, bus end: top if lit and visible, else bottom), Omega(t) = 2 pi (1 - cos t)
# Sensitivities: exact offsets; flat-surface lobes confined above the surface (Omega_up, Monte Carlo); one-sided barrel
# lobe; antenna flash as large as the frames allow, on the low-phase nights only (the antenna can flash only there):
# the frame that catches the flash may rise from the light curve's lowest frame to its highest, so the flash adds at
# most (max - min)/mean x t_exp/P of the night's mean (6.5%, 7.1% and 10.0% on 2024-10-27, 11-01 and 11-07;
# FLASH_NIGHTS, EXPOSURE).
# Shortfall: V = max over all nights of XO/X; conservative = max over nights without 2024-11-07 of XO*filt/X.
# Usage: python3 spec_bounds.py MOESM3.txt OUTDIR   (OUTDIR holds results_robust_{10,12}m.json)
import sys, os, json, numpy as np
from lc import nights, read_lc
FLASH_NIGHTS = ('2024-10-27', '2024-11-01', '2024-11-07')     # low-phase nights, where the antenna can flash
EXPOSURE = {'2024-10-27': 40.0, '2024-11-01': 40.0, '2024-11-07': 50.0}  # s, Santana-Ros et al. (2025), Suppl. Table 1
P_ROT_S = 5.3516 * 60.0

def flash_fraction(fn, ds):
    """Largest flash allowed by the frames, as a fraction of each night's mean: (max - min)/mean of the light curve
    times t_exp/P, the largest over the night's curves; zero on nights where the antenna cannot flash."""
    from astropy.time import Time
    f = dict.fromkeys(ds, 0.0)
    for c in read_lc(fn):
        d = Time(c['jd'][0], format='jd').iso[:10]
        if d in FLASH_NIGHTS:
            f[d] = max(f[d], float((c['I'].max() - c['I'].min()) / c['I'].mean() * EXPOSURE[d] / P_ROT_S))
    return np.array([f[d] for d in ds])
D = np.radians
def uv(l, b): l, b = D(l), D(b); return np.array([np.cos(b)*np.cos(l), np.cos(b)*np.sin(l), np.sin(b)])
Om = lambda t: 2*np.pi*(1 - np.cos(t))
# solid angle of cap(radius t about r) intersected with the upper hemisphere of n (lobe truncated at the horizon)
def Om_up(r, n, t, rng, M=400000):
    v = rng.normal(size=(M, 3)); v /= np.linalg.norm(v, axis=1)[:, None]
    return 4*np.pi*np.mean((v @ r >= np.cos(t)) & (v @ n > 0))
# case A diffuse reflectances at the cap (stripes = 1)
k = 1/8.; Rd = dict(panel=1*k, bus=3.1203*k, bottom=0.0, board=1.3518*3.1203*k, sph=3.1203*k, antf=0.47222*k, antr=3.1203*k)
CELL_RS = None      # specular part of the solar cells; None gives the largest, 1 - Rd['panel'] (combined.py, 3rd argument)
SPH = [(4, .30), (20, .27), (4, .90), (4, .34), (1, .38)]
sum_pir2_4 = sum(n*np.pi*r*r/4 for n, r in SPH)
RB, LB = 1.14, 2.189801

def geometry(fn):
    N = nights(fn)
    ds = sorted(N); S = np.array([N[d]['s'] for d in ds]); O = np.array([N[d]['e'] for d in ds]); XO = np.array([N[d]['X'] for d in ds])
    S /= np.linalg.norm(S, axis=1)[:, None]; O /= np.linalg.norm(O, axis=1)[:, None]
    AL = np.arccos(np.sum(S * O, 1)); H = S + O; H /= np.linalg.norm(H, axis=1)[:, None]
    p = uv(151, 11)
    filt = np.array([10**(-0.4*0.45) if d in ('2024-10-27', '2024-11-07') else 10**(-0.4*0.26) for d in ds])
    keep = np.array([d != '2024-11-07' for d in ds])
    sz, oz, hz = S @ p, O @ p, H @ p
    eps = np.arcsin(np.abs(hz))                 # bisector offset from barrel plane
    x_exact = np.abs(np.arcsin(sz) + np.arcsin(oz))   # observer's elevation offset from the mirror cone (o_z = -s_z)
    delta = np.arccos(np.abs(hz))
    # exact angle between observer and mirror direction of the lit flat face
    n_lit = np.where((sz > 0)[:, None], p[None, :], -p[None, :])
    r_mir = 2*np.sum(n_lit*S, 1)[:, None]*n_lit - S
    theta_exact = np.arccos(np.clip(np.sum(r_mir*O, 1), -1, 1))
    return dict(N=N, ds=ds, S=S, O=O, XO=XO, flash=flash_fraction(fn, ds), AL=AL, H=H, p=p, filt=filt, keep=keep, sz=sz, oz=oz, hz=hz, eps=eps,
                x_exact=x_exact, delta=delta, n_lit=n_lit, r_mir=r_mir, theta_exact=theta_exact)

def compute(fn, outdir, verbose=True):
    """Bounds for spans 10 and 12 m. Returns (g, res, terms): geometry, the shortfalls of each variant
    (V, worst night, conservative, worst night), and the per-night X terms (m^2) of each span."""
    g = geometry(fn)
    ds, XO, AL, filt, keep = g['ds'], g['XO'], g['AL'], g['filt'], g['keep']
    sz, oz, eps, delta = g['sz'], g['oz'], g['eps'], g['delta']
    x_exact, n_lit, r_mir, theta_exact = g['x_exact'], g['n_lit'], g['r_mir'], g['theta_exact']
    rng = np.random.default_rng(1)              # one stream for both spans, 10 m first
    if verbose:
        print('night  alpha  eps   x_exact/2  delta  theta_exact/2  top-lit')
        for i, d in enumerate(ds):
            print(d, '%5.1f %5.1f %6.1f %6.1f %6.1f %s' % (np.degrees(AL[i]), np.degrees(eps[i]), np.degrees(x_exact[i])/2, np.degrees(delta[i]), np.degrees(theta_exact[i])/2, bool(sz[i] > 0 and oz[i] > 0)))
    def worst(X):
        rV = XO/X; rC = XO*filt/X
        return rV.max(), ds[rV.argmax()], rC[keep].max(), np.array(ds)[keep][rC[keep].argmax()]
    res = {}; terms = {}
    for span in (10, 12):
        rob = json.load(open(os.path.join(outdir, 'results_robust_%dm.json' % span)))
        XL = XO/np.array(rob['A']['their_pole']['None']['V'])
        sph = (1 - Rd['sph'])*sum_pir2_4
        barrel = np.pi*(1 - Rd['bus'])*RB*LB*np.cos(AL/2)/(4*2*eps)
        Acell = 2*(span/2 - 2.4)*2.5 - (0.6*2.5 + 0.6*1.75); Abus = np.pi*RB**2; Arad = 1.60*0.55
        top = (sz > 0) & (oz > 0)
        rs_cell = 1 - Rd['panel'] if CELL_RS is None else CELL_RS
        RsA = rs_cell*Acell + np.where(top, 1 - Rd['bus'], 1 - Rd['bottom'])*Abus + (1 - Rd['board'])*Arad
        flats = np.pi*np.abs(sz)*RsA/Om(np.minimum(2*delta, np.pi))
        out = dict(lamb=worst(XL), sph_only=worst(XL + sph), all_spec=worst(XL + sph + barrel + flats))
        # sensitivity 1: exact offsets (x, theta) instead of 2*eps and 2*delta
        barrel_x = np.pi*(1 - Rd['bus'])*RB*LB*np.cos(AL/2)/(4*x_exact)
        flats_t = np.pi*np.abs(sz)*RsA/Om(np.minimum(theta_exact, np.pi))
        out['exact_offsets'] = worst(XL + sph + barrel_x + flats_t)
        # sensitivity 2: lobe mass confined to the upper hemisphere (truncated, renormalized) for the flats
        Omu = np.array([Om_up(r_mir[i], n_lit[i], min(theta_exact[i], np.pi), rng) for i in range(8)])
        flats_up = np.pi*np.abs(sz)*RsA/Omu
        out['flats_horizon'] = worst(XL + sph + barrel + flats_up)
        # sensitivity 3: one-sided (asymmetric) 1-D barrel lobe: g(x) <= 1/x instead of 1/(2x)
        out['barrel_onesided'] = worst(XL + sph + 2*barrel + flats)
        # sensitivity 4: antenna flash as large as the frames allow (fraction g['flash'] of each night's observed mean,
        # in the band of the variant)
        out['antenna_flash'] = worst(XL + sph + barrel + flats + g['flash']*XO*np.where(keep, filt, 1))
        out['antenna_flash_V'] = worst(XL + sph + barrel + flats + g['flash']*XO)
        res[span] = out
        terms[span] = dict(XL=XL, sph=sph, barrel=barrel, flats=flats, flats_up=flats_up, Omu=Omu)
        if verbose:
            print('\nspan', span, 'sph %.3f' % sph)
            print(' barrel', np.round(barrel, 2), '\n flats ', np.round(flats, 2), '\n flats_up', np.round(flats_up, 2), '\n XL    ', np.round(XL, 2))
            print(' Om(2delta)', np.round(Om(np.minimum(2*delta, np.pi)), 2), ' Om_up', np.round(Omu, 2))
            for kk, v in out.items(): print(' %-16s V %.4f (%s)  cons %.4f (%s)' % (kk, v[0], v[1], v[2], v[3]))
    return g, res, terms

if __name__ == '__main__':
    compute(sys.argv[1], sys.argv[2])


==> anc/checks/walk_refl.py <==
#!/usr/bin/env python3
"""
Path-traced reflections between components, for every case at the axes of Table 2 and, for idealized materials
(cases C and C2), at the other axes and placements quoted in the paper.

The reflection calculation of ky26_ms.py casts rays from surface samples and credits each hit with the light of the
nearest sample on the sheet it strikes (K.map_hits). Where the underside of the bus is sunlit, this undercounts the
light trapped between the bus bottom, the torus and the tanks, and in the 1-cm gap between the upper tanks and the
barrel. Cases A and B, whose reflections are 3-10% (A) and 8-30% (B) of the direct light at the authors' axis, are
affected by about 0.1% or less, and the authors' axis by about 0.2% or less.
Here every ray is followed from its actual hit point. From each surface sample seen from the Earth (h = 0.10 m), NW
paths are traced backward with cosine-weighted directions; at each hit the path weight is multiplied by the
reflectance of the part and face hit (K.nearest_hit), and the sunlight on the hit point, unshadowed as in the bound,
is added. This is the same unshadowed, first-hit transport as in ky26_ms.py, without the mapping to samples. The
standard error se comes from NCH independent chunks of paths.
Sections, written to ANC_DIR/out/walk_refl_{SPAN}m.json (sections already in the file are reused):
  authors     the authors' axis (151, +11), every case: nominal, nominal on the nights they fitted, and conservative
  table2      every candidate axis of the spin-axis search (results_hybrid_{SPAN}m.json) for the variants of Table 2
              and Sect. 4, every case; table2.py takes the lowest of the standard, high-resolution and path-traced values
  reach       the closest axes reaching the observed brightness with and without the 15-deg glint cut
              (results_reach_{SPAN}m.json), with points 0.25 deg apart along the great circle to the published axis;
              where a night enters or leaves the glint cut between the last point above 1 and the first at or below
              1, the limit is that cone edge (at_glint_cone_edge)
  fractions   reflected / direct light on the low-phase nights at the axes of the 12-deg grid of ky26_hybrid.py where
              the grid gives the largest and smallest values, and the drop that reflections cause in the worst-night
              shortfall of case C (V, all nights; Fig. 2) where the grid gives the largest and smallest drop
  placements  the thirteen placements of checks/placements.py, at the authors' axis and at the Table 2 axes
              (table2_values.json; run table2.py first)
The sections reach, fractions and placements are for C and C2 only; placements must be asked for explicitly, after
table2.py. Entries already in the output file are reused (move the file away for a fresh run). The values are
reproducible (fixed seeds); their statistical error, typically 0.05-0.1% of a shortfall (at most 0.25%), is given as se.
Usage: python3 checks/walk_refl.py MOESM3.txt ANC_DIR SPAN [SECTIONS, default authors,table2,reach,fractions]
       [NW, default 128]   ->  ANC_DIR/out/walk_refl_{SPAN}m.json
"""
import sys, os, json, math, time, zlib, itertools, numpy as np
sys.path.insert(0, sys.argv[2]); sys.path.insert(0, os.path.join(sys.argv[2], 'checks'))
import ky26_note as K, ky26_ms as M, ky26_robust as RB, ky26_fine as F, bounds_free as B

H_WALK, NCH, NPSI, OFF = 0.10, 4, 12, 1e-4
NAMES = ('C', 'C2+', 'C2-')                         # idealized materials: reach, fractions, placements
NAMES_ALL = ('A', 'B') + NAMES                       # authors' axis and Table 2 axes
KEYS = ('V|all|nocut', 'r|all|nocut', 'V|all|cut15', 'filter|no1107|cut15')
LOW = ('2024-10-27', '2024-11-01', '2024-11-07')
POLE = (151.0, 11.0)

def refl_fn(name):
    """Reflectance of the element hit, from its part index and the z component of its face normal."""
    if name in ('A', 'B', 'A_lit', 'B_lit'):                                # published ratios, bus bottom dark ('_lit':
        RL = np.array(RB.rv_for(name[0])[0], float)                         # at the bus brightness, checks/bottom_lit.py)
        if name.endswith('_lit'): RL[K.PARTS.index('bottom')] = RL[K.PARTS.index('bus')]
        return lambda lab, nz: RL[lab]
    if name == 'C':
        RL = np.array(K.CASES['C']['R'], float); return lambda lab, nz: RL[lab]
    cf = 1.0 if name == 'C2+' else -1.0; ip = K.PARTS.index('panel')        # C2: cells (0.25) on one face only
    return lambda lab, nz: np.where(lab == ip, np.where(np.sign(nz) == cf, 0.25, 1.0), 1.0)

def cosine_dirs(n, rng):
    u1 = rng.random(len(n)); u2 = rng.random(len(n)); r = np.sqrt(u1); ph = 2 * math.pi * u2
    a = np.where(np.abs(n[:, :1]) < 0.9, np.array([[1.0, 0, 0]]), np.array([[0, 1.0, 0]]))
    t1 = K.unit(np.cross(n, a)); t2 = np.cross(n, t1)
    return (r * np.cos(ph))[:, None] * t1 + (r * np.sin(ph))[:, None] * t2 + np.sqrt(1 - u1)[:, None] * n

def walk(geo, name, pole, S, O, nw, seed):
    """Path-traced reflected X (m^2) of each night, rotation-averaged over NPSI phases, and its standard error."""
    f = refl_fn(name)
    P, N, A, L = K.surface_samples(geo, H_WALK)
    keep = ~K.buried(P, N, geo); P, N, A, L = P[keep], N[keep], A[keep], L[keep]
    R0 = f(np.array([K.PARTS.index(l) for l in L]), N[:, 2])
    SP, OP = [], []
    for s, o in zip(S, O):
        sl, ol = M.body_dirs(pole, s, o, NPSI); SP += sl; OP += ol
    SP = np.array(SP); OP = np.array(OP)                                   # (nights x NPSI, 3), night-major
    W = (R0 * A)[:, None] * np.clip(N @ OP.T, 0, None)                     # observer weight of each sample
    use = W.sum(1) > 0; P, N, W = P[use], N[use], W[use]; m = len(P)
    rng = np.random.default_rng(seed); per = max(1, nw // NCH); X = []
    for _ in range(NCH):
        idx = np.repeat(np.arange(m), per); org = P[idx] + OFF * N[idx]; nrm = N[idx].copy()
        thr = np.ones(len(idx)); G = np.zeros((m, len(SP))); alive = np.arange(len(idx))
        for _depth in range(200):
            if len(alive) == 0: break
            T, LAB, HP, HN = K.nearest_hit(org[alive], cosine_dirs(nrm[alive], rng), geo)
            hit = np.isfinite(T); a = alive[hit]; hn = HN[hit]
            thr[a] *= f(LAB[hit], hn[:, 2])
            np.add.at(G, idx[a], thr[a][:, None] * np.clip(hn @ SP.T, 0, None))
            org[a] = HP[hit] + OFF * hn; nrm[a] = hn; alive = a[thr[a] > 1e-7]
        X.append((W * G / per).sum(0).reshape(len(S), NPSI).mean(1))
    X = np.array(X); return X.mean(0), X.std(0, ddof=1) / math.sqrt(NCH)

def seed_of(*parts): return zlib.crc32(json.dumps(parts).encode())

def main(fn, anc, span, sections, nw):
    t0 = time.time()
    NI = K.nights(K.summarise(K.read_lc(fn))); dates = [n['date'] for n in NI]; XO = np.array([n['X'] for n in NI])
    S = np.array([n['s'] for n in NI]); O = np.array([n['e'] for n in NI]); H = np.array([K.unit(n['s'] + n['e']) for n in NI])
    fr, frc = 10 ** (-0.4 * RB.VR), 10 ** (-0.4 * RB.VRC)
    BAND = {'V': np.ones(8), 'r': np.full(8, fr), 'filter': np.array([frc if d in ('2024-10-27', '2024-11-07') else fr for d in dates])}
    NIGHTS = {'all': np.ones(8, bool), 'no1107': np.array([d != '2024-11-07' for d in dates])}
    low = np.array([d in LOW for d in dates])
    path = os.path.join(anc, 'out', 'walk_refl_%dm.json' % span)
    try: out = json.load(open(path))
    except FileNotFoundError: out = {}
    out.update(span=span, nw=nw, nch=NCH, h=H_WALK, npsi=NPSI)
    def save(): json.dump(out, open(path, 'w'), indent=1)

    def direct(geo, name, pole):
        case, face = (name, None) if name in ('A', 'B', 'C') else ('C2', 1 if name == 'C2+' else -1)
        return RB.x_direct(geo, case, face, tuple(pole), S, O).astype(float)
    cache = {}
    def total(geo, name, pole, tag='adopted'):
        """Direct + path-traced X per night at a pole, with the standard error of the reflected part."""
        key = (tag, name, round(pole[0], 6), round(pole[1], 6))
        if key not in cache:
            xm, se = walk(geo, name, tuple(pole), S, O, nw, seed_of(span, tag, name, round(pole[0], 6), round(pole[1], 6)))
            cache[key] = (direct(geo, name, pole), xm, se)
        return cache[key]
    def angles(pole): return np.degrees(np.arccos(np.clip(np.abs(H @ RB.u(*pole)), 0, 1)))
    def value(x1, xm, se, key, pole):
        """Worst-night value of a variant (band|nights|cut) and its standard error and binding night."""
        b, n, c = key.split('|'); cut = float(c[3:]) if c.startswith('cut') else 0.0
        use = NIGHTS[n] & (angles(pole) >= cut)
        if not use.any(): return None
        v = XO * BAND[b] / (x1 + xm); i = np.flatnonzero(use)[np.argmax(v[use])]
        return dict(value=round(float(v[i]), 5), se=round(float(v[i] / (x1[i] + xm[i]) * se[i]), 5), binding=dates[i])

    geo = K.geometry(float(span))
    if 'authors' in sections:
        res = out.get('authors', {})
        for name in [n for n in NAMES_ALL if n not in res]:
            x1, xm, se = total(geo, name, POLE); V = XO / (x1 + xm); Vf = V * BAND['filter']
            res[name] = dict(direct=x1.round(4).tolist(), refl=xm.round(4).tolist(), refl_se=se.round(4).tolist(), V=V.round(5).tolist(),
                             nominal=round(float(V.max()), 5), nominal_fitted_nights=round(float(V[NIGHTS['no1107']].max()), 5),
                             conservative=round(float(Vf[NIGHTS['no1107']].max()), 5))
        out['authors'] = res; save(); print('authors done [%.0f s]' % (time.time() - t0), flush=True)

    if 'table2' in sections:
        hyb = json.load(open(os.path.join(anc, 'out', 'results_hybrid_%dm.json' % span)))['results']; res = out.get('table2', {})
        for name in NAMES_ALL:
            for key in [k for k in KEYS if '%s %s' % (name, k) not in res]:
                rows = []
                for c in hyb['%s %s' % (name, key)]['candidates']:
                    x1, xm, se = total(geo, name, c['pole']); v = value(x1, xm, se, key, c['pole'])
                    rows.append(dict(pole=c['pole'], exact=c['exact'], **v))
                k = int(np.argmin([r['value'] for r in rows]))
                res['%s %s' % (name, key)] = dict(min=rows[k]['value'], se=rows[k]['se'], pole=rows[k]['pole'], binding=rows[k]['binding'],
                                                  candidates=rows)
            print('table2 %s done [%.0f s]' % (name, time.time() - t0), flush=True)
        out['table2'] = res; save()

    if 'reach' in sections and 'reach' not in out:
        rr = json.load(open(os.path.join(anc, 'out', 'results_reach_%dm.json' % span)))['results']; res = {}
        def usable(pole, key):
            b, n, c = key.split('|'); cut = float(c[3:]) if c.startswith('cut') else 0.0
            return NIGHTS[n] & (angles(pole) >= cut)
        for cut in ('cut0', 'cut15'):
            sel = [(r['closest_angle'], k) for k, r in rr.items() if r.get('reached') and k.split()[0] in NAMES
                   and k.endswith('|%s|barrel0' % cut)]
            if not sel: continue
            amin = min(sel)[0]
            for ang0, k in sorted(sel):
                if ang0 > amin + 1.0: continue
                name, var = k.split(); b, n, c, _ = var.split('|'); key = '%s|%s|%s' % (b, n, c)
                p0 = RB.u(*rr[k]['closest_pole']); q = RB.u(*POLE); q = q if p0 @ q > 0 else -q
                t = K.unit(p0 - (p0 @ q) * q); pts = []
                def at(a):                                   # axis at angle a (deg) from the published axis line
                    v = math.cos(math.radians(a)) * q + math.sin(math.radians(a)) * t
                    return (float(math.degrees(math.atan2(v[1], v[0])) % 360), float(math.degrees(math.asin(np.clip(v[2], -1, 1)))))
                for a in np.arange(ang0 - 2.0, ang0 + 0.51, 0.25):
                    pole = at(a); x1, xm, se = total(geo, name, pole); val = value(x1, xm, se, key, pole)
                    pts.append(dict(angle=round(float(a), 2), pole=[round(pole[0], 6), round(pole[1], 6)], **val))
                reached = [p for p in pts if p['value'] <= 1]
                first = min(reached, key=lambda p: p['angle']) if reached else None
                cross, step = None, False
                if first is not None:
                    below = [p for p in pts if p['angle'] < first['angle']]
                    if below:
                        pb = max(below, key=lambda p: p['angle'])
                        if (usable(pb['pole'], key) == usable(first['pole'], key)).all():
                            cross = round(pb['angle'] + (first['angle'] - pb['angle']) * (pb['value'] - 1) / (pb['value'] - first['value']), 2)
                        else:                                # a night leaves or enters the glint cut: the limit is that cone edge
                            lo, hi, u0 = pb['angle'], first['angle'], usable(pb['pole'], key)
                            for _ in range(50):
                                mid = 0.5 * (lo + hi)
                                if (usable(at(mid), key) == u0).all(): lo = mid
                                else: hi = mid
                            cross, step = round(hi, 3), True
                res[k] = dict(grid_closest_angle=ang0, walk_first_reached_angle=first['angle'] if first else None,
                              walk_crossing_angle=cross, at_glint_cone_edge=step,
                              reached_at_first_point=bool(pts[0]['value'] <= 1), points=pts)
        out['reach'] = res; save(); print('reach done [%.0f s]' % (time.time() - t0), flush=True)

    if 'fractions' in sections and 'fractions' not in out:
        xmg = {k: np.array(v) for k, v in json.load(open(os.path.join(anc, 'out', 'hybrid_xm_%dm.json' % span))).items()}
        CG = F.global_grid(12.0); XD = F.direct_all(geo, CG, S, O); res = {}
        for name in NAMES:
            fg = (xmg[name] / XD[name])[:, low]
            hi = np.argsort(-fg.max(1))[:6]; lo = np.argsort(fg.min(1))[:6]; rows = []
            for i in sorted(set(hi) | set(lo)):
                x1, xm, se = total(geo, name, tuple(CG[i]))
                rows.append(dict(pole=CG[i].round(3).tolist(), grid=fg[i].round(4).tolist(), walk=(xm / x1)[low].round(4).tolist()))
            res[name] = dict(grid_range=[round(float(fg.min()), 4), round(float(fg.max()), 4)],
                             walk_range_at_extremes=[round(float(min(min(r['walk']) for r in rows)), 4), round(float(max(max(r['walk']) for r in rows)), 4)],
                             axes=rows)
        if span == 10:                                         # Fig. 2: drop of the worst-night shortfall from reflections, case C
            sd = (XO[None, :] / XD['C']).max(1); sr = (XO[None, :] / (XD['C'] + xmg['C'])).max(1); drop = 1 - sr / sd
            hi = np.argsort(-drop)[:6]; lo = np.argsort(drop)[:6]; rows = []
            for i in sorted(set(hi) | set(lo)):
                x1, xm, se = total(geo, 'C', tuple(CG[i]))
                rows.append(dict(pole=CG[i].round(3).tolist(), grid=round(float(drop[i]), 4), walk=round(float(1 - (XO / (x1 + xm)).max() / sd[i]), 4)))
            res['fig2_drop_C'] = dict(grid_range=[round(float(drop.min()), 4), round(float(drop.max()), 4)],
                                      walk_range_at_extremes=[min(r['walk'] for r in rows), max(r['walk'] for r in rows)], axes=rows)
        out['fractions'] = res; save(); print('fractions done [%.0f s]' % (time.time() - t0), flush=True)

    if 'placements' in sections and 'placements' not in out:
        T = json.load(open(os.path.join(anc, 'out', 'table2_values.json')))['%dm' % span]
        corners = [dict(bus_z0=z, ant_dz=1.5, rad_z=r, adu_clock=c) for z, r, c in itertools.product((-0.75, 0.3), (-0.5, 2.0), (0.0, 45.0))]
        extra = [dict(bus_z0=0.3, ant_dz=0.65, rad_z=0.0, adu_clock=0.0), dict(bus_z0=0.3, ant_dz=0.65, rad_z=0.0, adu_clock=45.0),
                 dict(bus_z0=0.27, ant_dz=0.65, rad_z=0.0, adu_clock=0.0), dict(bus_z0=0.27, ant_dz=1.5, rad_z=-0.5, adu_clock=0.0)]
        rows = []
        try:
            for pl in [B.ADOPTED] + corners + extra:
                g = B.place(float(span), **pl); tag = json.dumps(pl, sort_keys=True); row = dict(placement=pl, authors_axis={}, best_axes={})
                for name in NAMES:
                    x1, xm, se = total(g, name, POLE, tag); V = XO / (x1 + xm)
                    row['authors_axis'][name] = dict(nominal=round(float(V.max()), 4), nominal_fitted_nights=round(float(V[NIGHTS['no1107']].max()), 4),
                                                     conservative=round(float((V * BAND['filter'])[NIGHTS['no1107']].max()), 4))
                for c in ('C', 'C2'):
                    for key in KEYS:
                        v = T['%s any' % c][key]; x1, xm, se = total(g, v['which'], v['pole'], tag)
                        row['best_axes']['%s %s' % (c, key)] = dict(value(x1, xm, se, key, v['pole']), pole=v['pole'], which=v['which'])
                rows.append(row); print('placement %s done [%.0f s]' % (tag, time.time() - t0), flush=True)
        finally:
            K.Z0, K.Z1 = B.ADOPTED['bus_z0'], B.ADOPTED['bus_z0'] + 2.189801
        summ = {}
        for sec in ('authors_axis', 'best_axes'):
            for k in rows[0][sec]:
                for q in ('nominal', 'nominal_fitted_nights', 'conservative', 'value'):
                    if q not in rows[0][sec][k]: continue
                    vals = [r[sec][k][q] for r in rows]
                    summ['%s | %s | %s' % (sec, k, q)] = dict(adopted=vals[0], min=min(vals), max=max(vals),
                                                             min_over_adopted=round(min(vals) / vals[0], 4))
        out['placements'] = dict(rows=rows, summary=summ); save()

    print('walk_refl %dm done [%.0f s]' % (span, time.time() - t0))

if __name__ == '__main__':
    secs = sys.argv[4].split(',') if len(sys.argv) > 4 else ['authors', 'table2', 'reach', 'fractions']
    main(sys.argv[1], sys.argv[2], int(float(sys.argv[3])), secs, int(sys.argv[5]) if len(sys.argv) > 5 else 128)


==> anc/checks/white_spheres.py <==
#!/usr/bin/env python3
"""
Case A with the 33 spheres white (R = 1) instead of at the bus brightness (Sect. 4, "Brightness of the spheres").
 1. Authors' axis (151, +11): shortfall in V on the nights they fitted, in V with all nights, and in the conservative
    variant, with reflections at the settings of ky26_robust.py (h 0.18 m, 48 rays, 6 phases) and of
    checks/authors_hires.py (h 0.11 m, 128 rays, 12 phases); as in Table 2 the lower of the two is used. The share of
    the spheres in the direct light of case A on each night is also given.
 2. Minimum over spin axes for the conservative variant, V with the glint cut and V without it, with the axis set and
    refinement of ky26_fine.py (0.25-deg global grid plus points 0.003 deg either side of every 15-deg cone boundary;
    candidates within 15% (A) or 45% (white spheres) of the direct minimum and at least 2 deg apart, up to 8; two local
    refinements at 0.02 deg with exact reflections; high-resolution recheck of the best). Axes are stored to 1e-6 deg,
    because minima on a glint-cut cone edge lie within 0.003 deg of it. Case A with the spheres at the
    bus brightness is run the same way as a control: it reproduces out/results_hybrid_{10,12}m.json.
Usage: python3 checks/white_spheres.py MOESM3.txt . SPAN   ->  out/white_spheres_{SPAN}m.json (~10 min per span)
"""
import sys, os, json, math, time, numpy as np, warnings; warnings.filterwarnings('ignore')
FN, ANC, SPAN = sys.argv[1], sys.argv[2], float(sys.argv[3]); sys.path.insert(0, ANC)
import ky26_note as K, ky26_ms as M, ky26_robust as RB, ky26_fine as F

cA = K.CASES['A']; Rw = np.array(cA['R'], float).copy(); Rw[K.PARTS.index('spheres')] = 1.0 / cA['cap']
K.CASES['Aw'] = dict(cA, R=Rw)                                   # case A with spheres at R = 1 (R * cap = 1)
_rv = RB.rv_for
def rv_for(case, cell_face=None):
    if case == 'Aw':
        c = K.CASES['Aw']; Rvec = c['R'] * c['cap']; Rv = dict(zip(K.PARTS, Rvec)); Rv['bottom'] = 0.0; return Rvec, Rv
    return _rv(case, cell_face)
RB.rv_for = rv_for
RB.x_direct = lambda geo, case, cell_face, pole, S, O: K.parts(geo, pole, S, O) @ rv_for(case)[0]

t0 = time.time()
NI = K.nights(K.summarise(K.read_lc(FN)))
S = np.array([n['s'] for n in NI]); O = np.array([n['e'] for n in NI]); XO = np.array([n['X'] for n in NI])
dates = [n['date'] for n in NI]; H = np.array([K.unit(n['s'] + n['e']) for n in NI])
fr, frc = 10 ** (-0.4 * RB.VR), 10 ** (-0.4 * RB.VRC)
BAND = {'V': np.ones(8), 'filter': np.array([frc if d in ('2024-10-27', '2024-11-07') else fr for d in dates])}
NIGHTS = {'all': np.ones(8, bool), 'no1107': np.array([d != '2024-11-07' for d in dates])}
VARS = [('filter', 'no1107', 15.0), ('V', 'all', 15.0), ('V', 'all', 0.0)]
CASES = ('A', 'Aw'); CAP = {'A': 0.15, 'Aw': 0.45}
geo = K.geometry(SPAN); RV = {c: rv_for(c)[0] for c in CASES}
pre = M.precompute(geo, 0.18, 48); hi = M.precompute(geo, 0.11, 128); cache = {}
def refl(case, pole, hires=False):
    key = (case, round(float(pole[0]), 4), round(float(pole[1]), 4), hires)
    if key not in cache: cache[key] = RB.ratios(geo, hi if hires else pre, case, None, (float(pole[0]), float(pole[1])), S, O, XO, 12 if hires else 6)
    return cache[key]
out = dict(span=SPAN, R_spheres_white=float(Rw[K.PARTS.index('spheres')] * cA['cap']), R_spheres_bus=float(cA['R'][K.PARTS.index('spheres')] * cA['cap']),
           dates=dates, authors_axis={}, any_axis={})

# 1. authors' axis
keep, cons = NIGHTS['no1107'], BAND['filter']
P = K.parts(geo, (151.0, 11.0), S, O)
for case in CASES:
    row = dict(sphere_share_direct=np.round(P[:, K.PARTS.index('spheres')] * RV[case][K.PARTS.index('spheres')] / (P @ RV[case]), 3).tolist())
    for lab, h in (('robust', False), ('hires', True)):
        r, frac = refl(case, (151.0, 11.0), h)
        row[lab] = dict(V_fitted_nights=round(float(r[keep].max()), 4), V_all=round(float(r.max()), 4),
                        conservative=round(float((r * cons)[keep].max()), 4), refl_fraction=np.round(frac, 3).tolist())
    row['lower'] = {k: min(row['robust'][k], row['hires'][k]) for k in ('V_fitted_nights', 'V_all', 'conservative')}
    out['authors_axis'][case] = row
print('authors axis', json.dumps({c: out['authors_axis'][c]['lower'] for c in CASES}), '%.0f s' % (time.time() - t0), flush=True)

# 2. minimum over spin axes
G = F.global_grid(0.25)
circ = [F.circle_points(sg * h, 15.0 + e) for h in H for sg in (1, -1) for e in (-0.003, 0.003)]
poles = np.concatenate([G] + circ)
X = {c: np.empty((len(poles), 8), np.float32) for c in CASES}
for i, p in enumerate(poles):
    Pp = K.parts(geo, (p[0], p[1]), S, O)
    for c in CASES: X[c][i] = Pp @ RV[c]
print('poles %d, direct done %.0f s' % (len(poles), time.time() - t0), flush=True)
U = F.unitv(poles[:, 0], poles[:, 1])
angf = lambda g: np.degrees(np.arccos(np.clip(np.abs(F.unitv(g[:, 0], g[:, 1]) @ H.T), 0, 1)))
ANG = angf(poles)
def values(ratio, var, ang):
    b, n, d = var; use = NIGHTS[n][None, :] & ((ang >= d) if d > 0 else True)
    v = np.where(use, ratio * BAND[b][None, :], -np.inf).max(1); return np.where(np.isfinite(v), v, np.nan)
def local(case, p, rho=None, half=0.4, st=0.02):
    cb = math.cos(math.radians(p[1]))
    g = np.array([((p[0] + dl / max(cb, 0.05)) % 360, float(np.clip(p[1] + db, -89.99, 89.99)))
                  for db in np.arange(-half, half + 1e-9, st) for dl in np.arange(-half, half + 1e-9, st)])
    Xl = np.array([K.parts(geo, (q[0], q[1]), S, O) @ RV[case] for q in g])
    if rho is not None: Xl = Xl * (1 + rho[None, :])
    return g, XO[None, :] / Xl, angf(g)
for case in CASES:
    ratio = XO[None, :] / X[case]
    for var in VARS:
        v = values(ratio, var, ANG); vmin = np.nanmin(v); order = np.argsort(np.where(np.isnan(v), np.inf, v)); cands = []
        for i in order:
            if v[i] > vmin * (1 + CAP[case]) or len(cands) >= 8: break
            if all(np.degrees(np.arccos(np.clip(abs(U[i] @ U[j]), -1, 1))) > 2.0 for j in cands): cands.append(i)
        res = []
        for i in cands:
            g, rl, al = local(case, poles[i]); vl = values(rl, var, al); j = int(np.nanargmin(vl)); p1 = g[j]
            _, f1 = refl(case, p1)
            g, rl, al = local(case, p1, rho=f1); vl = values(rl, var, al); j = int(np.nanargmin(vl)); p2 = g[j]
            r2, f2 = refl(case, p2); val = float(values(r2[None, :], var, angf(p2[None, :]))[0])
            b, n, d = var; use = NIGHTS[n] & ((angf(p2[None, :])[0] >= d) if d > 0 else True)
            bind = dates[int(np.nanargmax(np.where(use, r2 * BAND[b], np.nan)))]
            res.append(dict(direct_grid=round(float(v[i]), 4), pole=[round(float(p2[0]), 6), round(float(p2[1]), 6)],
                            direct_local=round(float(vl[j]), 4), refl_value=round(val, 4), rho_max=round(float(f2.max()), 4), binding=bind))
        best = min(res, key=lambda r: r['refl_value'])
        rh, _ = refl(case, best['pole'], hires=True)
        best['hires'] = round(float(values(rh[None, :], var, angf(np.array([best['pole']])))[0]), 4)
        key = '%s|%s|%s' % (var[0], var[1], ('cut%g' % var[2]) if var[2] else 'nocut')
        out['any_axis'].setdefault(case, {})[key] = dict(direct_min=round(float(vmin), 4), candidates=res, best=best)
        print(case, key, json.dumps(best), '%.0f s' % (time.time() - t0), flush=True)
out['seconds'] = round(time.time() - t0)
os.makedirs(os.path.join(ANC, 'out'), exist_ok=True)
json.dump(out, open(os.path.join(ANC, 'out', 'white_spheres_%dm.json' % SPAN), 'w'), indent=1)


==> anc/checks/worstnight_mc.py <==
#!/usr/bin/env python3
"""
Bias of the worst-night statistic under errors in the nightly zero points (Sect. 5.4, "Calibration"). Case A, direct
light. X_model is computed on a 2-deg grid of spin axes and at the authors' axis; the nightly X_obs are multiplied by
independent log-normal errors of sigma = 0.05, 0.10 and 0.16 mag (400 trials each), and the three statistics are
recomputed: the minimum over spin axes in the conservative variant (15-deg glint cut), and the shortfall at the authors'
axis in V on the nights they fitted and in the conservative variant. Reported as mean and 95th percentile of the
perturbed value over the unperturbed one.
Usage: python3 checks/worstnight_mc.py MOESM3.txt . SPAN   ->  out/worstnight_mc_{SPAN}m.json (~10 s per span)
"""
import sys, os, math, json, time, numpy as np
FN, ANC, SPAN = sys.argv[1], sys.argv[2], float(sys.argv[3]); sys.path.insert(0, ANC)
import ky26_note as K
NI = K.nights(K.summarise(K.read_lc(FN)))
S = np.array([n['s'] for n in NI]); O = np.array([n['e'] for n in NI]); XO = np.array([n['X'] for n in NI]); dates = [n['date'] for n in NI]
fac = np.full(8, 10 ** (-0.4 * 0.26)); fac[[dates.index('2024-10-27'), dates.index('2024-11-07')]] = 10 ** (-0.4 * 0.45)
keep = np.array([d != '2024-11-07' for d in dates]); bis = K.unit(S + O)
c = K.CASES['A']; RA = c['R'] * c['cap']; geo = K.geometry(SPAN); t0 = time.time()
poles = [(l, b) for b in np.arange(-89, 90, 2.0) for l in np.arange(0, 360, 2.0)]
XM = np.zeros((len(poles), 8)); MASK = np.zeros((len(poles), 8), bool)
for i, (l, b) in enumerate(poles):
    XM[i] = K.parts(geo, (l, b), S, O) @ RA; z = K.frame(l, b)[2]; MASK[i] = keep & ~(np.abs(bis @ z) > math.cos(math.radians(15)))
XA = K.parts(geo, (151, 11), S, O) @ RA
def stats(xo):
    r = np.where(MASK, (xo * fac)[None, :] / XM, 0); anyax = r.max(1)[MASK.any(1)].min()
    ra = xo / XA; return anyax, (ra[keep]).max(), (ra * fac)[keep].max()
true = stats(XO); rng = np.random.default_rng(1)
out = dict(span=SPAN, true=dict(any_cons=round(true[0], 3), authors_V_fitted=round(true[1], 3), authors_cons=round(true[2], 3)))
for sig in (0.05, 0.10, 0.16):
    v = np.array([stats(XO * 10 ** (-0.4 * rng.normal(0, sig, 8))) for _ in range(400)])
    out['sigma_%.2f' % sig] = {k: dict(mean_over_true=round(float(v[:, j].mean() / true[j]), 3), p95_over_true=round(float(np.percentile(v[:, j], 95) / true[j]), 3))
                               for j, k in enumerate(('any_cons', 'authors_V_fitted', 'authors_cons'))}
out['seconds'] = round(time.time() - t0); print(json.dumps(out, indent=1))
os.makedirs(os.path.join(ANC, 'out'), exist_ok=True)
json.dump(out, open(os.path.join(ANC, 'out', 'worstnight_mc_%dm.json' % SPAN), 'w'), indent=1)


==> anc/figures.py <==
#!/usr/bin/env python3
"""
Figures 1 and 2. Fig. 1 takes the most favorable case-A axis from results.json and the case-C axis from results_ms.json,
and adds case A at the authors' axis;
Fig. 2 is direct light on a 2-deg grid (10 m span, V, all nights).
Usage: python3 figures.py MOESM3.txt OUTDIR [--fig2-only]   ->  OUTDIR/fig1_brightness.{pdf,png}, fig2_polemap.{pdf,png}
"""
import sys, json, math, numpy as np, warnings; warnings.filterwarnings('ignore')
import matplotlib; matplotlib.use('Agg'); import matplotlib.pyplot as plt
import ky26_note as K, ky26_ms as M

INK, INK2, GRID = '#0b0b0b', '#52514e', '#d9d8d4'
S1, S2, S3 = '#2a78d6', '#eb6834', '#1baf7a'
SEQ = ['#cde2fb', '#9ec5f4', '#6da7ec', '#3987e5', '#256abf', '#184f95', '#0d366b']
plt.rcParams.update({'font.size': 8.5, 'axes.edgecolor': INK2, 'axes.labelcolor': INK, 'xtick.color': INK2, 'ytick.color': INK2,
                     'axes.spines.top': False, 'axes.spines.right': False, 'font.family': 'DejaVu Sans'})

def fig1(fn, outdir, R, RMS):
    rows = K.summarise(K.read_lc(fn)); NI = K.nights(rows); geo = K.geometry(10.0)
    S = np.array([n['s'] for n in NI]); O = np.array([n['e'] for n in NI]); XO = np.array([n['X'] for n in NI]); al = np.array([n['alpha'] for n in NI])
    order = np.argsort(al)
    pre = M.precompute(geo, 0.12, 96)
    def model(case, pole, multi):
        c = K.CASES[case]; Rvec = c['R'] * (c['cap'] if case == 'A' else 1); x1 = K.parts(geo, pole, S, O) @ Rvec
        if not multi: return x1
        Rv = dict(zip(K.PARTS, Rvec));  Rv['bottom'] = 0.0 if case == 'A' else Rv['bottom']
        xm = np.array([M.x_multi(pre, Rv, *M.body_dirs(pole, S[j], O[j], 12))[0] for j in range(len(NI))])
        return x1 + xm
    pc = tuple(RMS['10m']['C']['pole']); pa = tuple(R['bounds']['A_10m_V']['at_pole'])
    fmt = lambda p: ('(%d, %+d)' % p).replace('-', '\u2212')
    curves = [('Idealized materials (C), most favorable pole ' + fmt(pc), model('C', pc, True), S1, '-'),
              ('Idealized materials (C), their pole (151, +11)', model('C', (151, 11), True), S3, '--'),
              ('Published ratios (A), most favorable pole ' + fmt(pa), model('A', pa, True), S2, ':'),
              ('Published ratios (A), their pole (151, +11)', model('A', (151, 11), True), INK2, '-.')]
    fig, ax = plt.subplots(figsize=(6.6, 3.9))
    ax.grid(True, which='major', color=GRID, lw=0.6); ax.set_axisbelow(True)
    for lab, y, col, ls in curves:
        ax.plot(al[order], y[order], color=col, lw=2, ls=ls, marker='o', ms=4, label=lab)
    nov7 = np.array([n['date'] == '2024-11-07' for n in NI])
    ax.plot(al[~nov7], XO[~nov7], ls='none', marker='o', ms=8, mfc=INK, mec='#fcfcfb', mew=1.5, label='1998 KY$_{26}$, observed (2024 nights)', zorder=5)
    ax.plot(al[nov7], XO[nov7], ls='none', marker='o', ms=10, mfc='none', mec=INK, mew=1.3, label='1998 KY$_{26}$, 2024 Nov 7 (not in their fit)', zorder=6)
    ax.set_yscale('log'); ax.set_xlabel('Solar phase angle (deg)'); ax.set_ylabel(r'$X = p\,A\,\Phi(\alpha)$  (m$^2$)')
    ax.set_xlim(0, 106); ax.set_ylim(0.5, 80)
    ax.set_yticks([0.5, 1, 2, 5, 10, 20, 50]); ax.yaxis.set_major_formatter(matplotlib.ticker.FuncFormatter(lambda v, _: '%g' % v)); ax.yaxis.set_minor_formatter(matplotlib.ticker.NullFormatter())
    ax.legend(frameon=True, framealpha=1, facecolor='white', edgecolor='none', loc='lower left', fontsize=7.5)
    fig.tight_layout(); fig.savefig(outdir + '/fig1_brightness.pdf'); fig.savefig(outdir + '/fig1_brightness.png', dpi=200); plt.close(fig)
    return {lab: [round(float(v), 2) for v in y] for lab, y, _, _ in curves}

def fig2(fn, outdir):
    rows = K.summarise(K.read_lc(fn)); NI = K.nights(rows); geo = K.geometry(10.0)
    S = np.array([n['s'] for n in NI]); O = np.array([n['e'] for n in NI]); XO = np.array([n['X'] for n in NI])
    lam = np.arange(0, 360, 2); bet = np.arange(-89, 90, 2)
    fig, axs = plt.subplots(1, 2, figsize=(7.0, 2.9), sharey=True)
    BB = dict(boxstyle='round,pad=0.15', fc='#fcfcfb', ec='none', alpha=0.85)   # light box behind labels
    for ax, case, title, levels in ((axs[0], 'A', 'Published brightness ratios (A)', [5, 6, 7]), (axs[1], 'C', 'Idealized materials (C)', [2.25, 2.5, 2.75])):
        c = K.CASES[case]; Z = np.zeros((len(bet), len(lam)))
        for i, b in enumerate(bet):
            for j, l in enumerate(lam):
                f = K.parts(geo, (l, b), S, O) @ c['R']
                Z[i, j] = np.max(XO / f / (c['cap'] if case != 'C' else 1))
        cmap = matplotlib.colors.LinearSegmentedColormap.from_list('seq', SEQ)
        im = ax.pcolormesh(lam, bet, Z, cmap=cmap, shading='auto', rasterized=True, edgecolors='face', linewidth=0)
        cs = ax.contour(lam, bet, Z, levels=levels, colors=INK2, linewidths=0.6)
        for t in ax.clabel(cs, fmt='%g', fontsize=7, colors=INK, inline=False):           # upright labels
            x, y = t.get_position()
            if (abs(x - 151) < 30 and abs(y - 11) < 25) or x > 345: t.remove(); continue   # clear of the star and the edge
            t.set_rotation(0); t.set_bbox(dict(boxstyle='round,pad=0.1', fc='#fcfcfb', ec='none', alpha=0.8))
        ax.add_patch(matplotlib.patches.Rectangle((149, 8), 3, 15, fill=False, ec='#fcfcfb', lw=2.6, zorder=4)); ax.add_patch(matplotlib.patches.Rectangle((149, 8), 3, 15, fill=False, ec=INK, lw=1.0, zorder=4))
        ax.plot([151], [11], marker='*', ms=9, color=INK, mec='#fcfcfb', mew=0.8, zorder=5); ax.annotate('their pole', (151, 11), (138, 50), fontsize=7, color=INK, bbox=BB, arrowprops=dict(arrowstyle='-', color='#fcfcfb', lw=0.9))
        ax.plot([36], [-44], marker='s', ms=5, color=INK, mec='#fcfcfb', mew=0.8); ax.annotate('Santana-Ros pole', (36, -44), (50, -70), fontsize=7, color=INK, bbox=BB, arrowprops=dict(arrowstyle='-', color=INK2, lw=0.6))
        for (gl, gb) in ((221.3, 3.1), (41.3, -3.1)):
            ax.plot([gl], [gb], marker='X', ms=7, color='#fcfcfb', mec=INK, mew=0.9)
        ax.annotate('glint axes', (221.3, 3.1), (232, -40), fontsize=7, color=INK, bbox=BB, arrowprops=dict(arrowstyle='-', color=INK2, lw=0.6))
        for (gl, gb) in ((221.3, 3.1), (41.3, -3.1)):                     # 15-deg glint-cut cones of the low-phase nights
            c0 = K.unit(np.array([math.cos(math.radians(gb)) * math.cos(math.radians(gl)), math.cos(math.radians(gb)) * math.sin(math.radians(gl)), math.sin(math.radians(gb))]))
            a = K.unit(np.cross(c0, [0, 0, 1.0])); b2 = np.cross(c0, a); t = np.linspace(0, 2 * math.pi, 361); r = math.radians(15)
            v = math.cos(r) * c0 + math.sin(r) * (np.cos(t)[:, None] * a + np.sin(t)[:, None] * b2)
            ax.plot(np.degrees(np.arctan2(v[:, 1], v[:, 0])) % 360, np.degrees(np.arcsin(v[:, 2])), color=INK, lw=0.8, ls='--')
        ax.set_title(title, fontsize=8.5, color=INK); ax.set_xlabel(r'Pole longitude $\lambda$ (deg)'); ax.set_xlim(0, 358)
        cb = fig.colorbar(im, ax=ax, pad=0.02); cb.ax.set_title('shortfall', fontsize=7, color=INK); cb.ax.tick_params(labelsize=7)
        print(case, 'map min %.3f max %.3f' % (Z.min(), Z.max()))
    axs[0].set_ylabel(r'Pole latitude $\beta$ (deg)')
    fig.tight_layout(); fig.savefig(outdir + '/fig2_polemap.pdf', dpi=300); fig.savefig(outdir + '/fig2_polemap.png', dpi=200); plt.close(fig)

if __name__ == '__main__':
    fn, outdir = sys.argv[1], sys.argv[2]
    R = json.load(open(outdir + '/results.json')); RMS = json.load(open(outdir + '/results_ms.json'))
    if '--fig2-only' not in sys.argv: print(json.dumps(fig1(fn, outdir, R, RMS), indent=1))
    fig2(fn, outdir)


==> anc/hires_edge.py <==
#!/usr/bin/env python3
"""
High-resolution recheck for minima that lie on a glint-cut cone edge (a guard).

If a high-resolution recheck in ky26_hybrid.py comes out more than 2% above the exact value, the axis is taken to
sit on a cone edge with a night on the wrong side of it, and the recheck is repeated at an axis at least 0.01 deg
inside the cone, moved along the great circle toward the bisector of that night. Since ky26_hybrid.py stores axes to
1e-6 deg, its rechecks agree with the exact values to 0.5% and this script finds nothing to do.
Usage: python3 hires_edge.py MOESM3.txt OUTDIR   (adds 'hires_edge' and 'hires_edge_pole' to results_hybrid_{10,12}m.json)
"""
import sys, json, math, numpy as np, warnings; warnings.filterwarnings('ignore')
import ky26_note as K, ky26_ms as M, ky26_robust as RB, ky26_fine as F

def main(fn, outdir):
    NI = K.nights(K.summarise(K.read_lc(fn)))
    S = np.array([n['s'] for n in NI]); O = np.array([n['e'] for n in NI]); XO = np.array([n['X'] for n in NI])
    dates = [n['date'] for n in NI]; H = np.array([K.unit(n['s'] + n['e']) for n in NI])
    fr, frc = 10 ** (-0.4 * RB.VR), 10 ** (-0.4 * RB.VRC)
    BAND = {'V': np.ones(8), 'r': np.full(8, fr), 'filter': np.array([frc if d in ('2024-10-27', '2024-11-07') else fr for d in dates])}
    NIGHTS = {'all': np.ones(8, bool), 'no1107': np.array([d != '2024-11-07' for d in dates])}
    for span in (10, 12):
        fnj = '%s/results_hybrid_%dm.json' % (outdir, span); J = json.load(open(fnj)); geo = K.geometry(float(span)); hi = None
        for key, rec in J['results'].items():
            if 'hires' not in rec or rec['hires'] <= rec['best']['exact'] * 1.02: continue
            case, var = key.split(' '); b, n, c = var.split('|'); d = float(c[3:]) if c.startswith('cut') else 0.0
            p = F.unitv(*rec['best']['pole']); ang = np.degrees(np.arccos(np.clip(np.abs(H @ p), 0, 1)))
            near = [k for k in range(8) if d - 0.05 < ang[k] < d + 0.05]          # nights whose cone edge the axis sits on
            k = min(near, key=lambda k: ang[k]); h = H[k] * np.sign(H[k] @ p)
            t = K.unit(h - (h @ p) * p); e = math.radians(0.01 + max(0.0, ang[k] - d))
            q = math.cos(e) * p + math.sin(e) * t; pole = F.lb(q); qa = np.degrees(np.arccos(np.clip(np.abs(H @ q), 0, 1)))
            if hi is None: hi = M.precompute(geo, 0.11, 128)
            bcase, cf = ('C2', 1 if case == 'C2+' else -1) if case.startswith('C2') else (case, None)
            r, _ = RB.ratios(geo, hi, bcase, cf, pole, S, O, XO, 12)
            use = NIGHTS[n] & (qa >= d); v = float(np.max((r * BAND[b])[use]))
            rec['hires_edge'] = round(v, 6); rec['hires_edge_pole'] = [round(pole[0], 6), round(pole[1], 6)]
            print(span, key, 'exact %.4f  hires(rounded pole) %.4f  hires(0.01 deg inside) %.4f  moved %.4f deg' % (
                rec['best']['exact'], rec['hires'], v, math.degrees(e)), flush=True)
        json.dump(J, open(fnj, 'w'), indent=1)

if __name__ == '__main__':
    main(sys.argv[1], sys.argv[2])


==> anc/ky26_barrel.py <==
#!/usr/bin/env python3
"""
Glints from the bus barrel. A mirror-like barrel (normals perpendicular to the spin axis) can glint toward the Earth,
steadily through the rotation, when a night's Sun-Earth bisector is nearly perpendicular to the axis.
Repeats the search of ky26_hybrid.py (with one refinement step) for cases A and B with, besides the 15-deg array cut,
a barrel cut: nights whose bisector lies within DB of the plane perpendicular to the axis are dropped.
At the minimum it reports, for each dropped night, the glint X needed, its share of the night's light, and the
widest lobe W of a mirror barrel that could supply it, from X = pi rho R L cos(alpha/2) / (2 W) with rho = 1.
The paper uses only these shares. The minima are not used as bounds: with a suitable lobe a mirror-like bus is not
excluded near the ecliptic poles. Needs OUTDIR/hybrid_xm_{SPAN}m.json from ky26_hybrid.py.
Usage: python3 ky26_barrel.py MOESM3.txt OUTDIR SPAN [DB list, default 5,15] [TAG]
       ->  OUTDIR/results_barrel{TAG}_{SPAN}m.json
"""
import sys, json, math, time, numpy as np, warnings; warnings.filterwarnings('ignore')
from scipy.interpolate import RBFInterpolator
import ky26_note as K, ky26_ms as M, ky26_robust as RB, ky26_fine as F

CASES = ['A', 'B']
DBS = (5.0, 15.0)

def main(fn, outdir, span):
    t0 = time.time()
    NI = K.nights(K.summarise(K.read_lc(fn)))
    S = np.array([n['s'] for n in NI]); O = np.array([n['e'] for n in NI]); XO = np.array([n['X'] for n in NI])
    AL = np.array([n['alpha'] for n in NI]); dates = [n['date'] for n in NI]; H = np.array([K.unit(n['s'] + n['e']) for n in NI])
    fr, frc = 10 ** (-0.4 * RB.VR), 10 ** (-0.4 * RB.VRC)
    BAND = {'V': np.ones(8), 'filter': np.array([frc if d in ('2024-10-27', '2024-11-07') else fr for d in dates])}
    NIGHTS = {'all': np.ones(8, bool), 'no1107': np.array([d != '2024-11-07' for d in dates])}
    VARS = [('filter', 'no1107', 15.0, db) for db in DBS] + [('V', 'all', 15.0, db) for db in DBS]
    geo = K.geometry(span); pre = M.precompute(geo, 0.18, 48)
    angf = lambda g: np.degrees(np.arccos(np.clip(np.abs(F.unitv(g[:, 0], g[:, 1]) @ H.T), 0, 1)))
    CG = F.global_grid(12.0); XMc = F.load_xm('%s/hybrid_xm_%dm.json' % (outdir, span))
    UC = F.unitv(CG[:, 0], CG[:, 1])
    RBF = {c: RBFInterpolator(UC, np.log(XMc[c] + 1e-6), kernel='thin_plate_spline') for c in CASES}
    xm_interp = lambda c, g: np.exp(RBF[c](F.unitv(g[:, 0], g[:, 1]))) - 1e-6
    G = F.global_grid(0.25)
    circ = [F.circle_points(sg * h, r + e) for h in H for sg in (1, -1) for r in [15.0] + [90.0 - db for db in DBS] for e in (-0.003, 0.003)]
    poles = np.concatenate([G] + circ); U = F.unitv(poles[:, 0], poles[:, 1]); ANG = angf(poles)
    X = F.direct_all(geo, poles, S, O)
    print('direct done, %d poles [%.0f s]' % (len(poles), time.time() - t0), flush=True)
    def values(ratio, var, ang):
        b, n, d, db = var; use = NIGHTS[n][None, :] & (ang >= d) & ((90.0 - ang) >= db)
        v = np.where(use, ratio * BAND[b][None, :], -np.inf).max(1); return np.where(np.isfinite(v), v, np.nan)
    def localgrid(p, half=0.4, st=0.02):
        cb = max(math.cos(math.radians(p[1])), 0.05)
        return np.array([((p[0] + dl / cb) % 360, float(np.clip(p[1] + db, -89.99, 89.99)))
                         for db in np.arange(-half, half + 1e-9, st) for dl in np.arange(-half, half + 1e-9, st)])
    def exact(case, p):
        return RB.ratios(geo, pre, case, None, (float(p[0]), float(p[1])), S, O, XO, 6)
    out = dict(span=span, results={})
    RL = K.R_BUS * (K.Z1 - K.Z0)
    for case in CASES:
        XMf = np.empty_like(X[case])
        for i0 in range(0, len(poles), 20000): XMf[i0:i0 + 20000] = xm_interp(case, poles[i0:i0 + 20000])
        ratio = XO[None, :] / (X[case] + XMf)
        for var in VARS:
            nonight = int(np.isnan(values(ratio, var, ANG)).sum())
            v = values(ratio, var, ANG); vmin = float(np.nanmin(v)); order = np.argsort(np.where(np.isnan(v), np.inf, v)); cands = []
            for i in order:
                if v[i] > vmin * 1.04 or len(cands) >= 10: break
                if all(np.degrees(np.arccos(np.clip(U[i] @ U[j], -1, 1))) > 1.5 for j in cands): cands.append(int(i))
            res = []
            for i in cands:
                g = localgrid(poles[i]); Xl = F.direct_all(geo, g, S, O)[case]; xl = xm_interp(case, g)
                vl = values(XO[None, :] / (Xl + xl), var, angf(g)); j = int(np.nanargmin(vl)); p1 = g[j]
                r1, f1 = exact(case, p1); e1 = float(values(r1[None, :], var, angf(p1[None, :]))[0])
                res.append((e1, p1, r1))
            e, p, r = min(res, key=lambda t: t[0])
            b, n, d, db = var; ang = angf(p[None, :])[0]; use = NIGHTS[n] & (ang >= d) & ((90 - ang) >= db)
            bind = dates[int(np.nanargmax(np.where(use, r * BAND[b], np.nan)))]
            xmod = XO / r                                                    # model X per night, exact reflections
            need = XO * BAND[b] - xmod                                       # glint X needed to close the gap
            W = [math.degrees(math.pi * RL * math.cos(math.radians(a) / 2) / (2 * max(x, 1e-9))) for a, x in zip(AL, need)]
            drop = [dates[k] for k in range(8) if NIGHTS[n][k] and not use[k]]
            rec = dict(exact=round(e, 4), pole=[round(float(p[0]), 4), round(float(p[1]), 4)], binding=bind, nights_used=[dates[k] for k in range(8) if use[k]],
                       dropped=drop, glint_needed_m2={dates[k]: round(float(need[k]), 2) for k in range(8) if dates[k] in drop},
                       glint_share={dates[k]: round(float(need[k] / (XO[k] * BAND[b][k])), 3) for k in range(8) if dates[k] in drop},
                       max_lobe_deg={dates[k]: round(W[k], 1) for k in range(8) if dates[k] in drop}, n_cand=len(cands), poles_with_no_night=nonight)
            out['results']['%s %s|%s|cut%g|barrel%g' % (case, *var)] = rec
            print(case, var, json.dumps(rec), '[%.0f s]' % (time.time() - t0), flush=True)
            json.dump(out, open('%s/results_barrel%s_%dm.json' % (outdir, TAG, span), 'w'), indent=1)

if __name__ == '__main__':
    if len(sys.argv) > 4: DBS = tuple(float(x) for x in sys.argv[4].split(','))
    TAG = sys.argv[5] if len(sys.argv) > 5 else ''
    main(sys.argv[1], sys.argv[2], float(sys.argv[3]))


==> anc/ky26_c2.py <==
#!/usr/bin/env python3
"""
Case C2: as case C (solar cells 0.25, every other surface 1), but with cells on one face of the panels only and the
other face a perfect white reflector. Both choices of the cell face (+z or -z in the body frame) are tested.
model_direct() and x_multi_c2() are used by ky26_robust.py and the spin-axis searches.
main() (direct light on a 2-deg grid, reflections on a coarse grid using the low-phase nights) is not needed for
the paper.
Usage: python3 ky26_c2.py MOESM3.txt OUTDIR [SPANS, e.g. 10,12] [TAG]   ->  OUTDIR/results_c2{TAG}.json
"""
import sys, json, math, numpy as np, warnings; warnings.filterwarnings('ignore')
import ky26_note as K, ky26_ms as M

def parts_faces(geo, pole, S, O):
    """X of the cell area on the +z and on the -z panel face (unit reflectance), and K.parts() for all components."""
    P = K.parts(geo, pole, S, O)
    Mf = K.frame(*pole); s0 = S @ Mf.T; o0 = O @ Mf.T; sz, oz = s0[:, 2], o0[:, 2]
    one = lambda a, b, A: A * np.clip(a, 0, None) * np.clip(b, 0, None)
    Ap = geo['A_panel'] - geo['A_stripe']
    return one(sz, oz, Ap), one(-sz, -oz, Ap), P

def model_direct(geo, pole, S, O, cell_face):
    top, bot, P = parts_faces(geo, pole, S, O)
    Rrest = np.array([0, 1, 1, 1, 1, 1, 1, 1.0])                   # panel column zeroed; stripes and everything else white
    panel = (0.25 * top + 1.0 * bot) if cell_face > 0 else (1.0 * top + 0.25 * bot)
    return panel + P @ Rrest

def x_multi_c2(pre, cell_face, s_list, o_list, kmax=60, rtol=1e-4):
    Rv = dict(zip(K.PARTS, [1, 1, 1, 1, 1, 1, 1, 1.0]))
    def Rpanel(nz): return np.where(np.sign(nz) == cell_face, 0.25, 1.0)
    Rx = np.array([Rv[l] for l in pre['L']], float); isp = pre['L'] == 'panel'
    Rx[isp] = Rpanel(pre['N'][isp, 2])
    lab = pre['lab']; Rhit = np.where(pre['hit'], np.vectorize(lambda l: Rv[K.PARTS[l]] if l >= 0 else 0.0)(lab), 0.0)
    ph = pre['hit'] & (lab == K.PARTS.index('panel')); Rhit = np.where(ph, Rpanel(pre['HN'][..., 2]), Rhit)
    S = np.array(s_list); O = np.array(o_list)
    mu0 = np.clip(np.einsum('mrk,pk->mrp', pre['HN'], S), 0, None)
    w = (Rx * pre['A'])[:, None] * np.clip(pre['N'] @ O.T, 0, None)
    G = (Rhit[..., None] * mu0).mean(1); Xk = [float((w * G).sum(0).mean())]
    for _ in range(kmax - 1):
        G = (Rhit[..., None] * np.where(pre['hit'][..., None], G[pre['near']], 0)).mean(1); Xk.append(float((w * G).sum(0).mean()))
        if len(Xk) >= 4 and Xk[-1] + Xk[-2] < rtol * sum(Xk): break
    total, rho, _ = M.series_sum(Xk)
    return total, rho

def main(fn, outdir, spans=(10.0, 12.0), tag=''):
    rows = K.summarise(K.read_lc(fn)); NI = K.nights(rows); fr = 10 ** (-0.4 * 0.26)
    S = np.array([n['s'] for n in NI]); O = np.array([n['e'] for n in NI]); XO = np.array([n['X'] for n in NI])
    low = [i for i, n in enumerate(NI) if n['alpha'] < 12]; i1101 = [n['date'] for n in NI].index('2024-11-01')
    grid = [(l, b) for b in range(-89, 90, 2) for l in range(0, 360, 2)]
    out = {}
    for span in spans:
        geo = K.geometry(span); res = {}
        # (1) direct, all poles, both cell faces
        D = {}
        for cf in (1, -1):
            for p in grid:
                D[(p, cf)] = XO / model_direct(geo, p, S, O, cf)
        best = min(D, key=lambda k: D[k].max())
        res['direct'] = dict(min_worst_V=round(float(D[best].max()), 3), min_worst_r=round(float(D[best].max() * fr), 3), pole=best[0], cell_face=best[1],
                             binding_night=NI[int(np.argmax(D[best]))]['date'],
                             their_pole=[round(float((XO / model_direct(geo, (151, 11), S, O, cf)).max()), 3) for cf in (1, -1)],
                             n_possible_V=int(sum(v.max() <= 1 for v in D.values())), n_possible_r=int(sum(v.max() * fr <= 1 for v in D.values())), n=len(D))
        # (2) with reflections, low-phase nights: 15-deg grid, refined around the 3 best direct and 3 best reflected
        # candidates per face
        pre = M.precompute(geo, 0.15, 64)
        def ev(p, cf, pr=pre, npsi=6):
            x1 = model_direct(geo, p, S[low], O[low], cf); xm = []
            for j, i in enumerate(low):
                sl, ol = M.body_dirs(p, S[i], O[i], npsi); v, _ = x_multi_c2(pr, cf, sl, ol); xm.append(v)
            xm = np.array(xm); return XO[low] / (x1 + xm), xm / x1
        cand = {}
        for cf in (1, -1):
            for p in [(l, b) for b in range(-75, 76, 15) for l in range(0, 360, 15)] + [(0, 90), (0, -90)]:
                cand[(p, cf)] = ev(p, cf)
            topd = sorted([k for k in D if k[1] == cf], key=lambda k: D[k].max())[:3]
            topm = sorted([k for k in cand if k[1] == cf], key=lambda k: cand[k][0].max())[:3]
            for (p0, _) in topd + topm:
                for db in range(-9, 10, 3):
                    for dl in range(-9, 10, 3):
                        p = ((p0[0] + dl) % 360, max(-89, min(89, p0[1] + db)))
                        if (p, cf) not in cand: cand[(p, cf)] = ev(p, cf)
        bm = min(cand, key=lambda k: cand[k][0].max())
        hi = M.precompute(geo, 0.11, 128); chk = ev(bm[0], bm[1], hi, 12)
        b1 = min(cand, key=lambda k: cand[k][0][low.index(i1101)])
        res['with_multiple_reflections'] = dict(min_worst_V=round(float(cand[bm][0].max()), 3), min_worst_r=round(float(cand[bm][0].max() * fr), 3),
            pole=bm[0], cell_face=bm[1], ms_over_direct=[round(float(x), 3) for x in cand[bm][1]],
            hires_check_worst_V=round(float(chk[0].max()), 3), min_1101_only_V=round(float(cand[b1][0][low.index(i1101)]), 3),
            min_1101_only_r=round(float(cand[b1][0][low.index(i1101)] * fr), 3), n_evaluated=len(cand))
        out['%dm' % span] = res
        json.dump(out, open(outdir + '/results_c2%s.json' % tag, 'w'), indent=1, default=str)
    return out

if __name__ == '__main__':
    sp = tuple(float(x) for x in sys.argv[3].split(',')) if len(sys.argv) > 3 else (10.0, 12.0)
    print(json.dumps(main(sys.argv[1], sys.argv[2], sp, sys.argv[4] if len(sys.argv) > 4 else ''), indent=1, default=str))


==> anc/ky26_fine.py <==
#!/usr/bin/env python3
"""
Spin-axis sets and direct light for all cases at many axes at once, used by ky26_hybrid.py and the scripts after it.

With a glint cut the usable nights change across cones of radius DELTA around each night's Sun-Earth bisector, so
the minimum over spin axes can lie in a region less than 1 deg wide. Within a region of fixed usable nights it lies
either inside the region, covered by a global ~0.25-deg equal-area grid of directed axes, or on its boundary, covered
by points 0.003 deg either side of every cone boundary, 0.05 deg apart.
main() runs a search that refines up to 8 candidates per variant chosen by direct light alone; the values in the
paper come from ky26_hybrid.py instead.
Usage: python3 ky26_fine.py MOESM3.txt OUTDIR SPAN   ->  OUTDIR/results_fine_{SPAN}m.json
"""
import sys, json, math, time, numpy as np, warnings; warnings.filterwarnings('ignore')
import ky26_note as K, ky26_ms as M, ky26_robust as RB

DELTAS = (10.0, 15.0, 20.0, 25.0, 30.0)
RHO_CAP = {'A': 0.15, 'B': 0.20, 'C': 0.45, 'C2+': 0.45, 'C2-': 0.45}   # main(): candidates within (1 + RHO_CAP) of the direct minimum
CASES = ['A', 'B', 'C', 'C2+', 'C2-']

def unitv(l, b):
    l, b = np.radians(l), np.radians(b); return np.stack([np.cos(b) * np.cos(l), np.cos(b) * np.sin(l), np.sin(b)], -1)

def lb(v):
    return float(np.degrees(np.arctan2(v[1], v[0])) % 360), float(np.degrees(np.arcsin(np.clip(v[2], -1, 1))))

def load_xm(path):
    """Reflection grid (written by ky26_hybrid.py): case -> array (grid point, night)."""
    return {k: np.array(v) for k, v in json.load(open(path)).items()}

def save_xm(path, d):
    json.dump({k: np.asarray(v).tolist() for k, v in d.items()}, open(path, 'w'))

def global_grid(step=0.25):
    """Equal-area grid of directed axes (lam, beta), spacing about step (deg)."""
    out = []
    for b in np.arange(-90 + step / 2, 90, step):
        n = max(4, int(round(360 * math.cos(math.radians(b)) / step)))
        out += [((k + 0.5) * 360 / n, b) for k in range(n)]
    return np.array(out)

def circle_points(c, rad, step=0.05):
    """Axes (lam, beta) on the circle of radius rad (deg) about the unit vector c, about step (deg) apart."""
    c = np.asarray(c, float); a = K.unit(np.cross(c, [0.3, 0.5, 0.81])); bb = np.cross(c, a)
    n = max(8, int(math.ceil(360 * math.sin(math.radians(rad)) / step)))
    t = np.linspace(0, 2 * math.pi, n, endpoint=False); r = math.radians(rad)
    v = math.cos(r) * c + math.sin(r) * (np.cos(t)[:, None] * a + np.sin(t)[:, None] * bb)
    return np.array([lb(x) for x in v])

def direct_all(geo, poles, S, O):
    """Per-night direct X for every case: dict case -> array (axes, nights)."""
    RA, _ = RB.rv_for('A'); RBv, _ = RB.rv_for('B'); RC, _ = RB.rv_for('C')
    Rrest = np.array([0, 1, 1, 1, 1, 1, 1, 1.0]); Ap = geo['A_panel'] - geo['A_stripe']
    out = {c: np.empty((len(poles), len(S)), np.float32) for c in CASES}
    for i, p in enumerate(poles):
        P = K.parts(geo, (p[0], p[1]), S, O)
        Mf = K.frame(p[0], p[1]); sz = S @ Mf[2]; oz = O @ Mf[2]
        top = Ap * np.clip(sz, 0, None) * np.clip(oz, 0, None); bot = Ap * np.clip(-sz, 0, None) * np.clip(-oz, 0, None)
        rest = P @ Rrest
        out['A'][i] = P @ RA; out['B'][i] = P @ RBv; out['C'][i] = P @ RC
        out['C2+'][i] = 0.25 * top + bot + rest; out['C2-'][i] = top + 0.25 * bot + rest
    return out

def main(fn, outdir, span):
    t0 = time.time()
    rows = K.summarise(K.read_lc(fn)); NI = K.nights(rows)
    S = np.array([n['s'] for n in NI]); O = np.array([n['e'] for n in NI]); XO = np.array([n['X'] for n in NI])
    dates = [n['date'] for n in NI]; H = np.array([K.unit(n['s'] + n['e']) for n in NI])
    fr, frc = 10 ** (-0.4 * RB.VR), 10 ** (-0.4 * RB.VRC)
    BAND = {'V': np.ones(8), 'r': np.full(8, fr),
            'filter': np.array([frc if d in ('2024-10-27', '2024-11-07') else fr for d in dates])}
    NIGHTS = {'all': np.ones(8, bool), 'no1107': np.array([d != '2024-11-07' for d in dates])}
    VARIANTS = [('V', 'all', 0.0), ('r', 'all', 0.0), ('V', 'all', 15.0), ('filter', 'no1107', 15.0), ('filter', 'no1107', 0.0)]
    VARIANTS_A = [('filter', 'no1107', d) for d in DELTAS if d != 15.0] + [('V', 'all', d) for d in DELTAS if d != 15.0]
    geo = K.geometry(span)

    # 1. pole set
    G = global_grid(0.25)
    circ = [circle_points(sg * h, d + e) for h in H for sg in (1, -1) for d in DELTAS for e in (-0.003, 0.003)]
    poles = np.concatenate([G] + circ)
    print('poles: global %d, boundary %d' % (len(G), len(poles) - len(G)), flush=True)
    X = direct_all(geo, poles, S, O)
    U = unitv(poles[:, 0], poles[:, 1]); ANG = np.degrees(np.arccos(np.clip(np.abs(U @ H.T), 0, 1)))   # (npoles, nights)
    print('direct done %.0f s' % (time.time() - t0), flush=True)

    def values(ratio, var, ang):
        b, n, d = var; use = NIGHTS[n][None, :] & ((ang >= d) if d > 0 else True)
        v = np.where(use, ratio * BAND[b][None, :], -np.inf).max(1)
        return np.where(np.isfinite(v), v, np.nan)

    pre = M.precompute(geo, 0.18, 48); hi = M.precompute(geo, 0.11, 128)
    cache = {}
    def refl(case, pole, hires=False):
        key = (case, round(pole[0], 4), round(pole[1], 4), hires)
        if key not in cache:
            base = 'C2' if case.startswith('C2') else case; cf = (1 if case == 'C2+' else -1) if base == 'C2' else None
            r, frac = RB.ratios(geo, hi if hires else pre, base, cf, tuple(pole), S, O, XO, 12 if hires else 6)
            cache[key] = (r, frac)
        return cache[key]

    def local(case, p, ang_fn, rho=None, half=0.4, st=0.02):
        cb = math.cos(math.radians(p[1]))
        g = [((p[0] + dl / max(cb, 0.05)) % 360, float(np.clip(p[1] + db, -89.99, 89.99)))
             for db in np.arange(-half, half + 1e-9, st) for dl in np.arange(-half, half + 1e-9, st)]
        g = np.array(g); Xl = direct_all(geo, g, S, O)[case]
        if rho is not None: Xl = Xl * (1 + rho[None, :])
        return g, XO[None, :] / Xl, ang_fn(g)

    angf = lambda g: np.degrees(np.arccos(np.clip(np.abs(unitv(g[:, 0], g[:, 1]) @ H.T), 0, 1)))
    out = dict(span=span, deltas=DELTAS, n_poles=int(len(poles)), rho_cap=RHO_CAP, results={})
    for case in CASES:
        ratio = XO[None, :] / X[case]
        for var in VARIANTS + (VARIANTS_A if case == 'A' else []):
            v = values(ratio, var, ANG); vmin = np.nanmin(v)
            order = np.argsort(np.where(np.isnan(v), np.inf, v)); cands = []
            next_direct = None
            for i in order:
                if v[i] > vmin * (1 + RHO_CAP[case]): break
                if all(np.degrees(np.arccos(np.clip(abs(U[i] @ U[j]), -1, 1))) > 2.0 for j in cands):
                    if len(cands) >= 8: next_direct = round(float(v[i]), 4); break
                    cands.append(i)
            res = []
            for i in cands:
                p0 = poles[i]
                g, rl, al = local(case, p0, angf); vl = values(rl, var, al); j = int(np.nanargmin(vl)); p1 = g[j]
                r1, f1 = refl(case, p1)
                g, rl, al = local(case, p1, angf, rho=f1); vl = values(rl, var, al); j = int(np.nanargmin(vl)); p2 = g[j]
                r2, f2 = refl(case, p2)
                val = float(values(r2[None, :], var, angf(p2[None, :]))[0])
                b, n, d = var; use = NIGHTS[n] & ((angf(p2[None, :])[0] >= d) if d > 0 else True)
                bind = dates[int(np.nanargmax(np.where(use, r2 * BAND[b], np.nan)))]
                res.append(dict(direct_grid=round(float(v[i]), 4), pole=[round(float(p2[0]), 3), round(float(p2[1]), 3)],
                                direct_local=round(float(vl[j]), 4), refl_value=round(val, 4), rho_max=round(float(f2.max()), 4),
                                binding=bind, ang_binding=round(float(angf(p2[None, :])[0][dates.index(bind)]), 2)))
            best = min(res, key=lambda r: r['refl_value'])
            key = '%s|%s|%s' % (var[0], var[1], ('cut%g' % var[2]) if var[2] else 'nocut')
            rec = dict(direct_min=round(float(vmin), 4), n_within_cap=int(np.sum(v <= vmin * (1 + RHO_CAP[case]))), next_direct=next_direct,
                       candidates=res, best=best)
            if key in ('V|all|nocut', 'filter|no1107|cut15', 'V|all|cut15', 'r|all|nocut'):
                rh, fh = refl(case, best['pole'], hires=True)
                rec['hires'] = round(float(values(rh[None, :], var, angf(np.array([best['pole']])))[0]), 4)
            out['results']['%s %s' % (case, key)] = rec
            print('%-4s %-22s direct %.4f  best %.4f at %s (%s, %.1f deg) rho %.3f  hires %s  ncand %d  [%.0f s]' % (
                case, key, vmin, best['refl_value'], best['pole'], best['binding'], best['ang_binding'], best['rho_max'],
                rec.get('hires', '-'), len(res), time.time() - t0), flush=True)
            json.dump(out, open('%s/results_fine_%dm.json' % (outdir, span), 'w'), indent=1)
    return out

if __name__ == '__main__':
    main(sys.argv[1], sys.argv[2], float(sys.argv[3]))


==> anc/ky26_hybrid.py <==
#!/usr/bin/env python3
"""
Minimum shortfall over spin axes, with reflections, for cases A, B, C and C2 (C2+ and C2-: cells on the +z or -z
face); Table 2 and the glint-cut sensitivity.

 1. Reflections (ky26_ms / ky26_c2; h 0.18 m, 48 rays, 6 rotation phases) for every night on a ~12-deg equal-area
    grid of directed axes (286 axes), interpolated with a thin-plate-spline RBF on the unit sphere.
 2. Exact direct light on the axis set of ky26_fine.py (0.25-deg grid plus glint-cut cone boundaries).
 3. Shortfall = max over usable nights of band factor x X_obs / (X_direct + X_multi). Candidates: up to 10 axes at
    least 1.5 deg apart as axis lines, within (1 + TOL) of the minimum. TOL must exceed the interpolation error,
    which is recorded for every candidate.
 4. Each candidate is refined on a +/-0.4-deg local grid (0.02 deg), its reflections computed exactly, the grid
    re-minimized with those reflection fractions and the value recomputed; the result is the lowest exact value.
 5. High-resolution recheck (h 0.11 m, 128 rays, 12 phases) for the four variants in HEAD.
Usage: python3 ky26_hybrid.py MOESM3.txt OUTDIR SPAN   ->  OUTDIR/results_hybrid_{SPAN}m.json, and the reflection
grid OUTDIR/hybrid_xm_{SPAN}m.json used by ky26_barrel.py, ky26_reach.py and ky26_spheres_spec.py
"""
import sys, os, json, math, time, numpy as np, warnings; warnings.filterwarnings('ignore')
from scipy.interpolate import RBFInterpolator
import ky26_note as K, ky26_ms as M, ky26_robust as RB, ky26_fine as F

TOL = 0.04
CASES = ['A', 'B', 'C', 'C2+', 'C2-']
DELTAS = (10.0, 15.0, 20.0, 25.0, 30.0)

def base(case):
    return ('C2', 1 if case == 'C2+' else -1) if case.startswith('C2') else (case, None)

def main(fn, outdir, span):
    t0 = time.time()
    rows = K.summarise(K.read_lc(fn)); NI = K.nights(rows)
    S = np.array([n['s'] for n in NI]); O = np.array([n['e'] for n in NI]); XO = np.array([n['X'] for n in NI])
    dates = [n['date'] for n in NI]; H = np.array([K.unit(n['s'] + n['e']) for n in NI])
    fr, frc = 10 ** (-0.4 * RB.VR), 10 ** (-0.4 * RB.VRC)
    BAND = {'V': np.ones(8), 'r': np.full(8, fr),
            'filter': np.array([frc if d in ('2024-10-27', '2024-11-07') else fr for d in dates])}
    NIGHTS = {'all': np.ones(8, bool), 'no1107': np.array([d != '2024-11-07' for d in dates])}
    VARS = [('V', 'all', 0.0), ('r', 'all', 0.0), ('V', 'all', 15.0), ('filter', 'no1107', 15.0)]
    VARS_X = [('filter', 'no1107', d) for d in DELTAS if d != 15] + [('V', 'all', d) for d in DELTAS if d != 15]
    HEAD = {'V|all|nocut', 'filter|no1107|cut15', 'V|all|cut15', 'r|all|nocut'}
    geo = K.geometry(span); pre = M.precompute(geo, 0.18, 48)
    angf = lambda g: np.degrees(np.arccos(np.clip(np.abs(F.unitv(g[:, 0], g[:, 1]) @ H.T), 0, 1)))

    # 1. coarse reflection grid (saved after each case; an existing file is reused)
    CG = F.global_grid(12.0); ck = '%s/hybrid_xm_%dm.json' % (outdir, span)
    XMc = F.load_xm(ck) if os.path.exists(ck) else {}
    for case in CASES:
        if case in XMc: continue
        b, cf = base(case); arr = np.zeros((len(CG), 8))
        for i, p in enumerate(CG):
            arr[i] = [RB.x_multi_generic(pre, b, cf, *M.body_dirs((float(p[0]), float(p[1])), S[k], O[k], 6)) for k in range(8)]
        XMc[case] = arr; F.save_xm(ck, XMc)
        print('coarse reflections %s done [%.0f s]' % (case, time.time() - t0), flush=True)
    UC = F.unitv(CG[:, 0], CG[:, 1])
    RBF = {c: RBFInterpolator(UC, np.log(XMc[c] + 1e-6), kernel='thin_plate_spline') for c in CASES}
    xm_interp = lambda c, g: np.exp(RBF[c](F.unitv(g[:, 0], g[:, 1]))) - 1e-6

    # 2. direct light on the fine set
    G = F.global_grid(0.25)
    circ = [F.circle_points(sg * h, d + e) for h in H for sg in (1, -1) for d in DELTAS for e in (-0.003, 0.003)]
    poles = np.concatenate([G] + circ); U = F.unitv(poles[:, 0], poles[:, 1]); ANG = angf(poles)
    X = F.direct_all(geo, poles, S, O)
    print('direct done, %d poles [%.0f s]' % (len(poles), time.time() - t0), flush=True)

    def values(ratio, var, ang):
        b, n, d = var; use = NIGHTS[n][None, :] & ((ang >= d) if d > 0 else True)
        v = np.where(use, ratio * BAND[b][None, :], -np.inf).max(1); return np.where(np.isfinite(v), v, np.nan)

    hi = None; cache = {}
    def exact(case, p, hires=False):
        key = (case, round(float(p[0]), 4), round(float(p[1]), 4), hires)
        if key not in cache:
            b, cf = base(case); cache[key] = RB.ratios(geo, hi if hires else pre, b, cf, (float(p[0]), float(p[1])), S, O, XO, 12 if hires else 6)
        return cache[key]
    def localgrid(p, half=0.4, st=0.02):
        cb = max(math.cos(math.radians(p[1])), 0.05)
        return np.array([((p[0] + dl / cb) % 360, float(np.clip(p[1] + db, -89.99, 89.99)))
                         for db in np.arange(-half, half + 1e-9, st) for dl in np.arange(-half, half + 1e-9, st)])

    out = dict(span=span, tol=TOL, n_fine=int(len(poles)), n_coarse=int(len(CG)), results={})
    for case in CASES:
        XMf = np.empty_like(X[case])
        for i0 in range(0, len(poles), 20000): XMf[i0:i0 + 20000] = xm_interp(case, poles[i0:i0 + 20000])
        ratio = XO[None, :] / (X[case] + XMf)
        for var in VARS + (VARS_X if case == 'A' else []):
            key = '%s|%s|%s' % (var[0], var[1], ('cut%g' % var[2]) if var[2] else 'nocut')
            v = values(ratio, var, ANG); vmin = float(np.nanmin(v))
            order = np.argsort(np.where(np.isnan(v), np.inf, v)); cands = []
            for i in order:
                if v[i] > vmin * (1 + TOL) or len(cands) >= 10: break
                if all(np.degrees(np.arccos(np.clip(abs(U[i] @ U[j]), -1, 1))) > 1.5 for j in cands): cands.append(int(i))
            res = []
            for i in cands:
                g = localgrid(poles[i]); Xl = F.direct_all(geo, g, S, O)[case]; xl = xm_interp(case, g)
                vl = values(XO[None, :] / (Xl + xl), var, angf(g)); j = int(np.nanargmin(vl)); p1 = g[j]; h1 = float(vl[j])
                r1, f1 = exact(case, p1); e1 = float(values(r1[None, :], var, angf(p1[None, :]))[0])
                vl2 = values(XO[None, :] / (Xl * (1 + f1[None, :])), var, angf(g)); j2 = int(np.nanargmin(vl2)); p2 = g[j2]
                r2, f2 = exact(case, p2); e2 = float(values(r2[None, :], var, angf(p2[None, :]))[0])
                pb, eb, rb = (p2, e2, r2) if e2 <= e1 else (p1, e1, r1)
                b_, n_, d_ = var; use = NIGHTS[n_] & ((angf(pb[None, :])[0] >= d_) if d_ > 0 else True)
                bind = dates[int(np.nanargmax(np.where(use, rb * BAND[b_], np.nan)))]
                res.append(dict(grid=round(float(v[i]), 6), hybrid_local=round(h1, 6), exact_at_hybrid=round(e1, 6),
                                interp_err=round(h1 / e1 - 1, 6), pole=[round(float(pb[0]), 6), round(float(pb[1]), 6)],
                                exact=round(eb, 6), binding=bind, ang_binding=round(float(angf(pb[None, :])[0][dates.index(bind)]), 2)))
            best = min(res, key=lambda r: r['exact'])
            rec = dict(hybrid_min=round(vmin, 6), n_cand=len(cands), max_abs_interp_err=round(max(abs(r['interp_err']) for r in res), 4),
                       candidates=res, best=best)
            if key in HEAD:
                if hi is None: hi = M.precompute(geo, 0.11, 128)
                rh, _ = exact(case, best['pole'], True)
                rec['hires'] = round(float(values(rh[None, :], var, angf(np.array([best['pole']])))[0]), 6)
            out['results']['%s %s' % (case, key)] = rec
            print('%-4s %-22s hybrid %.4f  exact %.4f at %s (%s, %.1f deg)  hires %s  ncand %d  maxerr %.3f  [%.0f s]' % (
                case, key, vmin, best['exact'], best['pole'], best['binding'], best['ang_binding'], rec.get('hires', '-'),
                len(cands), rec['max_abs_interp_err'], time.time() - t0), flush=True)
            json.dump(out, open('%s/results_hybrid_%dm.json' % (outdir, span), 'w'), indent=1)
    return out

if __name__ == '__main__':
    main(sys.argv[1], sys.argv[2], float(sys.argv[3]))


==> anc/ky26_ms.py <==
#!/usr/bin/env python3
"""
Reflections between components of the Phobos 1 model, and the first-hit energy bound.

x_multi(): X from reflected light, all orders. First-bounce sources are the surfaces facing the Sun at each rotation
phase (mu0 = max(0, n.s)), with no shadowing of the sources and no occultation toward the observer; higher orders
are summed as a Neumann series on the sampled surface, with a geometric tail. X_total = X_direct + X_multi.
energy_first_hit(): light first striking the cells leaves with at most the cell reflectance, any other light with
at most 100%, so P_out <= S [A_other(u) + R_cell A_cells(u)], maximized over Sun directions u.
main() searches spin axes using only the three low-phase nights (a lower bound on the all-night shortfall).
Usage: python3 ky26_ms.py MOESM3.txt OUTDIR   ->  OUTDIR/results_ms.json (used for the case-C axis in Fig. 1)
"""
import sys, json, math, numpy as np
import ky26_note as K

def precompute(geo, h=0.15, nray=64, seed=3):
    """Sample the surface with step h (m) and cast nray cosine-weighted rays from each sample point. Each hit is
    mapped to the nearest sample on the surface it strikes (K.map_hits)."""
    P, N, A, L = K.surface_samples(geo, h)
    keep = ~K.buried(P, N, geo); P, N, A, L = P[keep], N[keep], A[keep], L[keep]
    rng = np.random.default_rng(seed); m = len(P)
    u1 = rng.random((m, nray)); u2 = rng.random((m, nray)); rr = np.sqrt(u1); ph = 2 * math.pi * u2
    t1 = K.unit(np.cross(N, np.where(np.abs(N[:, :1]) < 0.9, [[1, 0, 0]], [[0, 1, 0]]))); t2 = np.cross(N, t1)
    U = (rr * np.cos(ph))[..., None] * t1[:, None] + (rr * np.sin(ph))[..., None] * t2[:, None] + np.sqrt(1 - u1)[..., None] * N[:, None]
    O = np.repeat((P + 2e-3 * N)[:, None], nray, 1)
    T, LAB, HP, HN = K.nearest_hit(O.reshape(-1, 3), U.reshape(-1, 3), geo)
    hit = np.isfinite(T)
    nearest = K.map_hits(P, N, L, HP, HN, LAB, hit, geo)
    return dict(P=P, N=N, A=A, L=L, hit=hit.reshape(m, nray), lab=LAB.reshape(m, nray), HN=HN.reshape(m, nray, 3),
                near=nearest.reshape(m, nray), m=m, nray=nray, removed=int((~keep).sum()))

def x_multi(pre, Rv, s_list, o_list, kmax=60, rtol=1e-4):
    """Rotation-averaged X (m^2) from reflections between components: orders summed to convergence plus a geometric tail."""
    Rx = np.array([Rv[l] for l in pre['L']])
    Rhit = np.where(pre['hit'], np.vectorize(lambda l: Rv[K.PARTS[l]] if l >= 0 else 0.0)(pre['lab']), 0.0)
    S = np.array(s_list); O = np.array(o_list)
    mu0 = np.clip(np.einsum('mrk,pk->mrp', pre['HN'], S), 0, None)
    w = (Rx * pre['A'])[:, None] * np.clip(pre['N'] @ O.T, 0, None)        # (m, npsi) observer weight
    G = (Rhit[..., None] * mu0).mean(1); Xk = [float((w * G).sum(0).mean())]
    for k in range(kmax - 1):
        G = (Rhit[..., None] * np.where(pre['hit'][..., None], G[pre['near']], 0)).mean(1)
        Xk.append(float((w * G).sum(0).mean()))
        if len(Xk) >= 4 and Xk[-1] + Xk[-2] < rtol * sum(Xk): break
    total, rho, tail = series_sum(Xk)
    return total, dict(orders=len(Xk), rho=rho, tail=tail, first=Xk[0])

def series_sum(Xk):
    """Sum of the orders plus a geometric remainder. Orders can alternate (light passing between a surface the observer
    sees and one it does not), so the decay ratio and the remainder use sums of consecutive pairs of orders."""
    if len(Xk) < 4: return sum(Xk), 0.0, 0.0
    p1, p0 = Xk[-1] + Xk[-2], Xk[-3] + Xk[-4]
    rho = p1 / p0 if p0 > 0 else 0.0
    if not rho < 1: raise RuntimeError('reflection series does not converge (pair ratio %.3f)' % rho)
    tail = p1 * rho / (1 - rho)
    return sum(Xk) + tail, rho, tail

def body_dirs(pole, s, o, npsi=8):
    """Sun and observer directions in the body frame at npsi rotation phases."""
    M = K.frame(*pole); s0 = M @ s; o0 = M @ o; out_s, out_o = [], []
    for p in np.linspace(0, 2 * math.pi, npsi, endpoint=False):
        Rz = np.array([[math.cos(p), math.sin(p), 0], [-math.sin(p), math.cos(p), 0], [0, 0, 1]])
        out_s.append(Rz @ s0); out_o.append(Rz @ o0)
    return out_s, out_o

def energy_first_hit(geo, R_cell, step=0.03):
    best = (0, None, None)
    for th in range(0, 181, 10):
        for ph in range(0, 360, 20):
            u = np.array([math.sin(th * K.D2R) * math.cos(ph * K.D2R), math.sin(th * K.D2R) * math.sin(ph * K.D2R), math.cos(th * K.D2R)])
            e1 = K.unit(np.cross(u, [0.3, 0.5, 0.81])); e2 = np.cross(u, e1)
            g = np.arange(-6.6, 6.6, step) + step / 2; X, Y = np.meshgrid(g, g)
            Pp = X.ravel()[:, None] * e1 + Y.ravel()[:, None] * e2 - 30 * u
            T, LAB, _, _ = K.nearest_hit(Pp, np.broadcast_to(u, Pp.shape).copy(), geo)
            h = np.isfinite(T); pan = h & (LAB == K.PARTS.index('panel'))   # cells only; the stripes count as white
            a_other = (h & ~pan).sum() * step * step; a_pan = pan.sum() * step * step
            val = a_other + R_cell * a_pan
            if val > best[0]: best = (val, (th, ph), (a_other, a_pan))
    return best

def main(fn, outdir):
    rows = K.summarise(K.read_lc(fn)); NI = K.nights(rows)
    low = [n for n in NI if n['alpha'] < 12]                           # 2024-10-27, 11-01, 11-07
    VR = 0.26; fr = 10 ** (-0.4 * VR); out = dict(nights_used=[n['date'] for n in low], note='max over these nights is a lower bound on max over all nights')
    S = np.array([n['s'] for n in low]); O = np.array([n['e'] for n in low]); XO = np.array([n['X'] for n in low])
    i1101 = [n['date'] for n in low].index('2024-11-01')
    coarse = [(l, b) for b in range(-75, 76, 15) for l in range(0, 360, 15)] + [(0, 90), (0, -90)]
    for span in (10.0, 12.0):
        geo = K.geometry(span); pre = M_pre = precompute(geo, 0.15, 64)
        res = dict(n_samples=pre['m'], removed_inside=pre['removed'])
        for cname in ('A', 'C'):
            c = K.CASES[cname]; Rvec = c['R'] * (c['cap'] if cname == 'A' else 1); Rv = dict(zip(K.PARTS, Rvec))
            if cname == 'A': Rv['bottom'] = 0.0
            def evalp(pole, pr=pre, npsi=6):
                X1 = K.parts(geo, pole, S, O) @ Rvec; Xm = []; rho = 0
                for j in range(len(low)):
                    sl, ol = body_dirs(pole, S[j], O[j], npsi); xm, info = x_multi(pr, Rv, sl, ol); Xm.append(xm); rho = max(rho, info['rho'])
                Xm = np.array(Xm); ratio = XO / (X1 + Xm)
                return dict(ratio=ratio, ms_frac=Xm / X1, rho=rho)
            V = {p: evalp(p) for p in coarse}
            top = sorted(V, key=lambda p: V[p]['ratio'].max())[:4] + sorted(V, key=lambda p: V[p]['ratio'][i1101])[:2]
            for (l0, b0) in top:
                for db in range(-9, 10, 3):
                    for dl in range(-9, 10, 3):
                        p = ((l0 + dl) % 360, max(-89, min(89, b0 + db)))
                        if p not in V: V[p] = evalp(p)
            bp = min(V, key=lambda p: V[p]['ratio'].max()); b1 = min(V, key=lambda p: V[p]['ratio'][i1101])
            hi = precompute(geo, 0.11, 128); chk = evalp(bp, hi, 12); th = evalp((151, 11))
            res[cname] = dict(n_poles=len(V),
                min_worst_V=round(float(V[bp]['ratio'].max()), 3), min_worst_r=round(float(V[bp]['ratio'].max() * fr), 3), pole=bp,
                ms_over_direct_at_pole=[round(float(x), 3) for x in V[bp]['ms_frac']],
                hires_check_at_pole=dict(worst_V=round(float(chk['ratio'].max()), 3), ms_over_direct=[round(float(x), 3) for x in chk['ms_frac']]),
                min_1101_only_V=round(float(V[b1]['ratio'][i1101]), 3), min_1101_only_r=round(float(V[b1]['ratio'][i1101] * fr), 3), pole_1101=b1,
                their_pole_worst_V=round(float(th['ratio'].max()), 3), their_pole_ms_over_direct=[round(float(x), 3) for x in th['ms_frac']],
                max_rho=round(max(v['rho'] for v in V.values()), 3))
        out['%dm' % span] = res
        for rc in (0.25, 0.10):
            e = energy_first_hit(geo, rc)
            out['%dm' % span]['energy_first_hit_Rcell_%.2f' % rc] = dict(max_m2=round(e[0], 2), sun_dir=e[1], A_other=round(e[2][0], 2), A_panel=round(e[2][1], 2))
        json.dump(out, open(outdir + '/results_ms.json', 'w'), indent=1, default=str)
    return out

if __name__ == '__main__':
    print(json.dumps(main(sys.argv[1], sys.argv[2]), indent=1, default=str))


==> anc/ky26_note.py <==
#!/usr/bin/env python3
"""
Data, Phobos 1 model and direct-light bounds for 1998 KY26.

Data: Source Data of Santana-Ros et al. 2025 (41467_2025_63697_MOESM3_ESM.txt, DAMIT lc format), with reduced
intensities and asteroid-centric ecliptic Sun and Earth vectors. Model: Hibberd, Crowl & Loeb (arXiv:2609.24283),
Table 7 geometry, Eq. 15 flux, Eqs. 21 and 25 coefficients; all surfaces Lambertian.

X = p A Phi(alpha) in m^2. For Lambertian surfaces X = sum_j R_j Int mu0 mu dA, so a face-on Lambert disk has
X(0) = R A and a Lambert sphere p = 2R/3. Observed X = (pi/4) (1329 km)^2 x mean reduced intensity (V band).
Body frame: z = spin axis = panel normal. Spin axes (lam, beta) are ecliptic J2000.

Usage: python3 ky26_note.py MOESM3.txt OUTDIR   ->  OUTDIR/results.json
"""
import sys, json, math, numpy as np

D2R = math.pi / 180
C1329 = math.pi / 4 * (1329e3) ** 2          # m^2 per unit reduced intensity

# data
def read_lc(fn):
    L = open(fn).read().splitlines()
    i = next(k for k, l in enumerate(L) if l.strip() == '24')
    n = int(L[i]); i += 1; out = []
    while len(out) < n:
        while not L[i].strip(): i += 1
        N, flag = map(int, L[i].split()[:2]); i += 1
        a = np.array([[float(x) for x in L[i + k].split()] for k in range(N)]); i += N
        out.append(dict(N=N, flag=flag, d=a))
    return out

def unit(v):
    v = np.asarray(v, float); return v / np.linalg.norm(v, axis=-1, keepdims=True)

def jd2date(jd):
    # calendar date (UT) of a JD, Fliegel-van Flandern
    J = int(jd + 0.5); f = J + 1401 + (((4 * J + 274277) // 146097) * 3) // 4 - 38
    e = 4 * f + 3; g = (e % 1461) // 4; h = 5 * g + 2
    D = (h % 153) // 5 + 1; M = (h // 153 + 2) % 12 + 1; Y = e // 1461 - 4716 + (12 + 2 - M) // 12
    return '%04d-%02d-%02d' % (Y, M, D)

def summarise(lcs):
    rows = []
    for k, lc in enumerate(lcs):
        a = lc['d']; s = unit(a[:, 2:5]); e = unit(a[:, 5:8])
        al = np.degrees(np.arccos(np.clip(np.sum(s * e, 1), -1, 1)))
        rows.append(dict(lc=k + 1, flag=lc['flag'], N=lc['N'], date=jd2date(a[0, 0] - 0.0), jd0=a[0, 0],
                         dur_min=(a[-1, 0] - a[0, 0]) * 1440, alpha=float(al.mean()),
                         I=float(a[:, 1].mean()), mred=float(-2.5 * math.log10(a[:, 1].mean())),
                         s=unit(s.mean(0)), e=unit(e.mean(0)), pts=a))
    return rows

def nights(rows, year='2024'):
    """Pool the light curves of each night of `year` (UT date); mean intensity over all points."""
    by = {}
    for r in rows:
        if r['date'].startswith(year): by.setdefault(r['date'], []).append(r)
    out = []
    for d, rs in sorted(by.items()):
        P = np.vstack([r['pts'] for r in rs])
        s = unit(unit(P[:, 2:5]).mean(0)); e = unit(unit(P[:, 5:8]).mean(0))
        out.append(dict(date=d, lcs=[r['lc'] for r in rs], N=len(P), alpha=float(np.degrees(np.arccos(s @ e))),
                        I=float(P[:, 1].mean()), X=float(C1329 * P[:, 1].mean()), s=s, e=e))
    return out

# H, G1, G2 phase function: Muinonen et al. 2010 basis functions (as in sbpy.photometry.HG1G2)
_A1 = np.radians([7.5, 30., 60, 90, 120, 150]); _V1 = np.array([7.5e-1, 3.3486016e-1, 1.3410560e-1, 5.1104756e-2, 2.1465687e-2, 3.6396989e-3])
_D1 = (-1.9098593, -9.1328612e-2)
_A2 = _A1; _V2 = np.array([9.25e-1, 6.2884169e-1, 3.1755495e-1, 1.2716367e-1, 2.2373903e-2, 1.6505689e-4])
_D2 = (-5.7295780e-1, -8.6573138e-8)
_A3 = np.radians([0.0, 0.3, 1., 2., 4., 8., 12., 20., 30.]); _V3 = np.array([1., 8.3381185e-1, 5.7735424e-1, 4.2144772e-1, 2.3174230e-1, 1.0348178e-1, 6.1733473e-2, 1.6107006e-2, 0.])
_D3 = (-1.0630097, 0)
def _spline(x, xs, ys, d):
    from scipy.interpolate import CubicSpline
    return CubicSpline(xs, ys, bc_type=((1, d[0]), (1, d[1])))(x)
def phi_hg1g2(alpha, G1, G2):
    a = np.atleast_1d(np.asarray(alpha, float))
    p1 = np.where(a < np.radians(7.5), 1 - 6 * a / np.pi, _spline(a, _A1, _V1, _D1))
    p2 = np.where(a < np.radians(7.5), 1 - 9 * a / (5 * np.pi), _spline(a, _A2, _V2, _D2))
    p3 = np.where(a > np.radians(30), 0.0, _spline(a, _A3, _V3, _D3))
    return G1 * p1 + G2 * p2 + (1 - G1 - G2) * p3

# Phobos 1 model (Hibberd et al., Table 7). Brightness ratios: bus, antenna and stripes relative to the panel,
# radiators (ETA_BOARD) relative to the bus.
Q_BUS, Q_ANT, ETA_BOARD, ETA_STRIPE = 3.1203, 0.47222, 1.3518, 8.0     # Eqs. 21, 25
Q_BOARD = ETA_BOARD * Q_BUS
R_BUS, Z0, Z1 = 1.14, 0.0, 2.189801
SPHERES = [(4, 1.45, 0.62, 0.30, 45), (20, 1.13, 0.0, 0.27, 0), (4, 1.45, -1.65, 0.90, 0), (4, 0.78, -1.65, 0.34, 45)]
ENGINE = (0, 0, -2.25, 0.38)

def geometry(span):
    """Primitives of the model for a tip-to-tip span (m). Positions not given in Table 7 are set here (see README)."""
    rin, rout, W = 2.40, span / 2, 2.50
    sph = []
    for n, R, z, r, clock in SPHERES:
        for k in range(n):
            t = math.radians(clock + 360 * k / n); sph.append((R * math.cos(t), R * math.sin(t), z, r))
    sph.append(ENGINE)
    half = (rout - rin) / 2; cx = (rin + rout) / 2
    panels = [((cx, 0, 0), (half, 0, 0), (0, W / 2, 0)), ((-cx, 0, 0), (half, 0, 0), (0, W / 2, 0))]
    rads = []
    for clock, inc in ((0, 0), (-90, 35)):
        t = math.radians(clock); rad = np.array([math.cos(t), math.sin(t), 0]); tan = np.array([-math.sin(t), math.cos(t), 0])
        i = math.radians(inc); short = 0.275 * (math.cos(i) * rad + math.sin(i) * np.array([0, 0, -1.0]))
        c = (1.65 - 0.275) * rad + short
        rads.append((tuple(c), tuple(0.80 * tan), tuple(short)))
    ant_n = (math.sin(math.radians(70)) * math.cos(math.radians(195)), math.sin(math.radians(70)) * math.sin(math.radians(195)), math.cos(math.radians(70)))
    ant = ((0, 0, Z1 + 0.65), ant_n, 0.60)
    A_panel = 2 * (rout - rin) * W
    A_stripe = 0.60 * W + 0.60 * (W - 0.75)                  # 0.60-m stripes; the one on the -x panel has a 0.75-m gap
    return dict(span=span, panels=panels, A_panel=A_panel, A_stripe=A_stripe, rads=rads, ant=ant, sph=np.array(sph))

def n_rad():
    out = []
    for clock, inc in ((0, 0), (-90, 35)):
        t, i = math.radians(clock), math.radians(inc)
        out.append(np.array([math.sin(i) * math.cos(t), math.sin(i) * math.sin(t), math.cos(i)]))
    return out
N_RAD = n_rad()
N_ANT = np.array([math.sin(math.radians(70)) * math.cos(math.radians(195)), math.sin(math.radians(70)) * math.sin(math.radians(195)), math.cos(math.radians(70))])
PHI_B = np.linspace(0, 2 * math.pi, 360, endpoint=False)
NB = np.stack([np.cos(PHI_B), np.sin(PHI_B), np.zeros_like(PHI_B)], 1)
PSI = np.linspace(0, 2 * math.pi, 72, endpoint=False)
RZ = np.array([[[math.cos(p), math.sin(p), 0], [-math.sin(p), math.cos(p), 0], [0, 0, 1]] for p in PSI])

def lambert_sphere_X(r, alpha):
    return math.pi * r * r * (2 / 3) * (math.sin(alpha) + (math.pi - alpha) * math.cos(alpha)) / math.pi

def frame(lam, bet):
    zz = np.array([math.cos(bet * D2R) * math.cos(lam * D2R), math.cos(bet * D2R) * math.sin(lam * D2R), math.sin(bet * D2R)])
    xx = unit(np.cross([0, 0, 1.0], zz)) if abs(zz[2]) < 0.999 else unit(np.array([1.0, 0, 0]) - zz[0] * zz)
    return np.stack([xx, np.cross(zz, xx), zz])

PARTS = ['panel', 'stripe', 'bus', 'bottom', 'board', 'ant_f', 'ant_r', 'spheres']
def parts(geo, pole, S, O):
    """Rotation-averaged, unshadowed X (m^2) of each of PARTS for unit reflectance; shape (len(S), 8)."""
    M = frame(*pole); s0 = S @ M.T; o0 = O @ M.T; sz, oz = s0[:, 2], o0[:, 2]
    al = np.arccos(np.clip(np.sum(S * O, 1), -1, 1))
    two = lambda a, b, A: A * np.clip(a * b, 0, None)
    one = lambda a, b, A: A * np.clip(a, 0, None) * np.clip(b, 0, None)
    sp = np.einsum('pij,ej->epi', RZ, s0); op = np.einsum('pij,ej->epi', RZ, o0)
    A_top = math.pi * R_BUS ** 2; A_bar = 2 * math.pi * R_BUS * (Z1 - Z0)
    panel = two(sz, oz, geo['A_panel'] - geo['A_stripe'])
    stripe = two(sz, oz, geo['A_stripe'])
    bus = A_bar * (np.clip(s0 @ NB.T, 0, None) * np.clip(o0 @ NB.T, 0, None)).mean(1) + one(sz, oz, A_top)
    bottom = one(-sz, -oz, A_top)
    board = sum(two(sp @ n, op @ n, 1.60 * 0.55) for n in N_RAD).mean(1)
    ant_f = one(sp @ N_ANT, op @ N_ANT, math.pi * 0.36).mean(1)
    ant_r = one(-(sp @ N_ANT), -(op @ N_ANT), math.pi * 0.36).mean(1)
    sph = np.array([sum(lambert_sphere_X(r, a) for r in geo['sph'][:, 3]) for a in al])
    return np.stack([panel, stripe, bus, bottom, board, ant_f, ant_r, sph], 1)

# reflectance vectors over PARTS. A, B and D are scaled by a common k <= cap, so that no surface exceeds R = 1;
# C is used as given. D is not used in the paper.
CASES = {
    'A': dict(desc="paper's ratios (stripes 8, radiators 4.218, bus 3.1203, antenna 0.472); stripes <= 1",
              R=np.array([1, ETA_STRIPE, Q_BUS, 0, Q_BOARD, Q_ANT, Q_BUS, Q_BUS]), cap=1 / ETA_STRIPE),
    'B': dict(desc="fitted ratios only (stripes not enhanced); radiators <= 1",
              R=np.array([1, 1, Q_BUS, 0, Q_BOARD, Q_ANT, Q_BUS, Q_BUS]), cap=1 / Q_BOARD),
    'C': dict(desc="generous materials: solar cells 0.25, every other surface 1.0, bus bottom lit (no free scale)",
              R=np.array([0.25, 1, 1, 1, 1, 1, 1, 1]), cap=1.0),
    'D': dict(desc="uniform reflectance k on every surface, bus bottom lit; k <= 1",
              R=np.array([1, 1, 1, 1, 1, 1, 1, 1.0]), cap=1.0),
}

# ray tracing (silhouette, reflections between components)
def _hits(P, U, geo, tmin=1e-4):
    """P (N,3) origins, U (N,3) unit directions. Returns bool hit (t > tmin) on any primitive."""
    h = np.zeros(len(P), bool)
    for x, y, z, r in geo['sph']:
        d = P - np.array([x, y, z]); b = np.sum(d * U, 1); c = np.sum(d * d, 1) - r * r; disc = b * b - c
        ok = disc >= 0; sq = np.sqrt(np.where(ok, disc, 0))
        h |= ok & ((-b - sq > tmin) | ((-b + sq > tmin) & (c < 0)))
    A = U[:, 0] ** 2 + U[:, 1] ** 2; B = P[:, 0] * U[:, 0] + P[:, 1] * U[:, 1]; Cc = P[:, 0] ** 2 + P[:, 1] ** 2 - R_BUS ** 2
    disc = B * B - A * Cc; ok = (disc >= 0) & (A > 1e-12); sq = np.sqrt(np.where(ok, disc, 0)); Aq = np.where(A > 1e-12, A, 1)
    for t in ((-B - sq) / Aq, (-B + sq) / Aq):
        zz = P[:, 2] + t * U[:, 2]; h |= ok & (t > tmin) & (zz >= Z0) & (zz <= Z1)
    for zc in (Z0, Z1):
        uz = np.where(np.abs(U[:, 2]) > 1e-12, U[:, 2], 1e-12); t = (zc - P[:, 2]) / uz
        q = P[:, :2] + t[:, None] * U[:, :2]; h |= (t > tmin) & (np.sum(q * q, 1) <= R_BUS ** 2)
    for c, a, b in list(geo['panels']) + list(geo['rads']):
        c, a, b = map(np.array, (c, a, b)); n = np.cross(a, b); den = U @ n; den = np.where(np.abs(den) > 1e-12, den, 1e-12)
        t = ((c - P) @ n) / den; Q = P + t[:, None] * U - c
        h |= (t > tmin) & (np.abs(Q @ a) <= a @ a) & (np.abs(Q @ b) <= b @ b)
    c, n, r = geo['ant']; c, n = np.array(c), np.array(n); den = U @ n; den = np.where(np.abs(den) > 1e-12, den, 1e-12)
    t = ((c - P) @ n) / den; Q = P + t[:, None] * U - c; h |= (t > tmin) & (np.sum(Q * Q, 1) <= r * r)
    return h

def silhouette(geo, u, step=0.02, half=6.6):
    """Projected area (m^2) seen from direction u, by casting rays on a square grid of the given step."""
    u = unit(u); e1 = unit(np.cross(u, [0.3, 0.5, 0.81])); e2 = np.cross(u, e1)
    g = np.arange(-half, half, step) + step / 2; X, Y = np.meshgrid(g, g)
    P = X.ravel()[:, None] * e1 + Y.ravel()[:, None] * e2 - 30 * u
    return float(_hits(P, np.broadcast_to(u, P.shape).copy(), geo).sum() * step * step)

def max_silhouette(geo):
    """Largest silhouette over directions (theta, phi in deg): 10 x 20-deg grid, then refined around the best."""
    best = (0, None)
    for th in range(0, 181, 10):
        for ph in range(0, 360, 20):
            u = np.array([math.sin(th * D2R) * math.cos(ph * D2R), math.sin(th * D2R) * math.sin(ph * D2R), math.cos(th * D2R)])
            a = silhouette(geo, u, 0.05)
            if a > best[0]: best = (a, (th, ph))
    th0, ph0 = best[1]; ref = []
    for dt in (-6, -3, 0, 3, 6):
        for dp in (-10, 0, 10):
            th, ph = th0 + dt, ph0 + dp
            u = np.array([math.sin(th * D2R) * math.cos(ph * D2R), math.sin(th * D2R) * math.sin(ph * D2R), math.cos(th * D2R)])
            ref.append((silhouette(geo, u, 0.02), (th, ph)))
    return max(ref)

def cells(a, b, cuts, h):
    """centers and widths of 1-D cells about h wide from a to b, with cell edges on the interior cuts"""
    e = [a] + sorted(c for c in cuts if a < c < b) + [b]; cen, wid = [], []
    for lo, hi in zip(e[:-1], e[1:]):
        n = max(1, int(round((hi - lo) / h))); w = (hi - lo) / n; cen += list(lo + (np.arange(n) + 0.5) * w); wid += [w] * n
    return np.array(cen), np.array(wid)

def surface_samples(geo, h=0.12):
    """points, normals, areas and part labels covering every reflecting surface; the areas of each part add up to its
    true area (panel cells have edges on the stripe and gap edges; cap and antenna samples share the disk area)"""
    P, N, A, L = [], [], [], []
    def add(p, n, a, lab): P.append(p); N.append(n); A.append(a); L.append(lab)
    W = 2.5; rin, rout = 2.40, geo['span'] / 2
    xs, wx = cells(rin, rout, (rin + 0.60,), h); ys, wy = cells(-W / 2, W / 2, (-0.375, 0.375), h)
    for sgn in (1, -1):                                      # panels, both faces
        for x, dx in zip(xs, wx):
            for y, dy in zip(ys, wy):
                lab = 'stripe' if x < rin + 0.60 and not (sgn < 0 and abs(y) < 0.375) else 'panel'
                for nz in (1, -1): add((sgn * x, y, 0), (0, 0, nz), dx * dy, lab)
    nphi = int(2 * math.pi * R_BUS / h); nz_ = int((Z1 - Z0) / h)  # bus barrel
    for i in range(nphi):
        f = 2 * math.pi * (i + 0.5) / nphi
        for j in range(nz_):
            add((R_BUS * math.cos(f), R_BUS * math.sin(f), Z0 + (j + 0.5) * (Z1 - Z0) / nz_), (math.cos(f), math.sin(f), 0),
                (2 * math.pi * R_BUS / nphi) * ((Z1 - Z0) / nz_), 'bus')
    g = np.arange(-R_BUS + h / 2, R_BUS, h)                  # caps
    cap = [(x, y) for x in g for y in g if x * x + y * y <= R_BUS ** 2]; ac = math.pi * R_BUS ** 2 / len(cap)
    for x, y in cap: add((x, y, Z1), (0, 0, 1), ac, 'bus'); add((x, y, Z0), (0, 0, -1), ac, 'bottom')
    for (c, a, b), n in zip(geo['rads'], N_RAD):              # radiators, both faces
        c, a, b = map(np.array, (c, a, b)); na = max(2, int(2 * np.linalg.norm(a) / h)); nb = max(2, int(2 * np.linalg.norm(b) / h))
        for i in range(na):
            for j in range(nb):
                p = c + a * (2 * (i + 0.5) / na - 1) + b * (2 * (j + 0.5) / nb - 1)
                for s in (1, -1): add(tuple(p), tuple(s * n), 4 * np.linalg.norm(a) * np.linalg.norm(b) / (na * nb), 'board')
    c, n, r = geo['ant']; c, n = np.array(c), np.array(n); e1 = unit(np.cross(n, [0.3, 0.5, 0.81])); e2 = np.cross(n, e1)
    disk = [(x, y) for x in np.arange(-r + h / 2, r, h) for y in np.arange(-r + h / 2, r, h) if x * x + y * y <= r * r]
    aa = math.pi * r * r / len(disk)
    for x, y in disk:
        p = c + x * e1 + y * e2; add(tuple(p), tuple(n), aa, 'ant_f'); add(tuple(p), tuple(-n), aa, 'ant_r')
    for x, y, z, r in geo['sph']:                            # spheres, Fibonacci points
        m = max(12, int(4 * math.pi * r * r / (h * h)))
        k = np.arange(m) + 0.5; th = np.arccos(1 - 2 * k / m); ph = math.pi * (1 + 5 ** 0.5) * k
        nn = np.stack([np.sin(th) * np.cos(ph), np.sin(th) * np.sin(ph), np.cos(th)], 1)
        for v in nn: add((x + r * v[0], y + r * v[1], z + r * v[2]), tuple(v), 4 * math.pi * r * r / m, 'spheres')
    return np.array(P, float), np.array(N, float), np.array(A, float), np.array(L)

def nearest_hit(P, U, geo, tmin=1e-4):
    """nearest intersection: returns t (inf if none), label index into PARTS, hit point, face normal"""
    n = len(P); T = np.full(n, np.inf); LAB = np.full(n, -1); NRM = np.zeros((n, 3))
    def take(t, lab, nrm):
        better = (t > tmin) & (t < T)
        T[better] = t[better]; LAB[better] = lab if np.isscalar(lab) else lab[better]; NRM[better] = nrm[better] if nrm.ndim == 2 else nrm
    for x, y, z, r in geo['sph']:
        c0 = np.array([x, y, z]); d = P - c0; b = np.sum(d * U, 1); c = np.sum(d * d, 1) - r * r; disc = b * b - c
        ok = disc >= 0; sq = np.sqrt(np.where(ok, disc, 0)); t = np.where(ok, -b - sq, np.inf)
        hp = P + t[:, None] * U; take(t, PARTS.index('spheres'), unit(np.where(np.isfinite(t)[:, None], hp - c0, 1)))
    A = U[:, 0] ** 2 + U[:, 1] ** 2; B = P[:, 0] * U[:, 0] + P[:, 1] * U[:, 1]; Cc = P[:, 0] ** 2 + P[:, 1] ** 2 - R_BUS ** 2
    disc = B * B - A * Cc; ok = (disc >= 0) & (A > 1e-12); sq = np.sqrt(np.where(ok, disc, 0)); Aq = np.where(A > 1e-12, A, 1)
    t = np.where(ok, (-B - sq) / Aq, np.inf); zz = P[:, 2] + t * U[:, 2]; t = np.where((zz >= Z0) & (zz <= Z1), t, np.inf)
    hp = P + np.where(np.isfinite(t), t, 0)[:, None] * U; nb = np.stack([hp[:, 0], hp[:, 1], np.zeros(n)], 1)
    take(t, PARTS.index('bus'), unit(np.where(np.linalg.norm(nb, axis=1)[:, None] > 0, nb, [[1, 0, 0]])))
    for zc, lab, nz in ((Z1, 'bus', 1.0), (Z0, 'bottom', -1.0)):
        uz = np.where(np.abs(U[:, 2]) > 1e-12, U[:, 2], 1e-12); t = (zc - P[:, 2]) / uz
        q = P[:, :2] + t[:, None] * U[:, :2]; t = np.where((np.sum(q * q, 1) <= R_BUS ** 2) & (U[:, 2] * nz < 0), t, np.inf)
        take(t, PARTS.index(lab), np.array([0, 0, nz]))
    rin = 2.40
    for kind, prims in (('panel', geo['panels']), ('board', geo['rads'])):
        for c, a, b in prims:
            c, a, b = map(np.array, (c, a, b)); nn = unit(np.cross(a, b)); den = U @ nn; den = np.where(np.abs(den) > 1e-12, den, 1e-12)
            t = ((c - P) @ nn) / den; Q = P + t[:, None] * U - c
            t = np.where((np.abs(Q @ a) <= a @ a) & (np.abs(Q @ b) <= b @ b), t, np.inf)
            face = np.where((U @ nn)[:, None] < 0, nn, -nn)
            if kind == 'panel':
                hp = P + np.where(np.isfinite(t), t, 0)[:, None] * U
                is_stripe = (np.abs(hp[:, 0]) < rin + 0.60) & ~((hp[:, 0] < 0) & (np.abs(hp[:, 1]) < 0.375))
                lab = np.where(is_stripe, PARTS.index('stripe'), PARTS.index('panel'))
            else:
                lab = PARTS.index('board')
            take(t, lab, face)
    c, nn, r = geo['ant']; c, nn = np.array(c), np.array(nn); den = U @ nn; den = np.where(np.abs(den) > 1e-12, den, 1e-12)
    t = ((c - P) @ nn) / den; Q = P + t[:, None] * U - c; t = np.where(np.sum(Q * Q, 1) <= r * r, t, np.inf)
    front = (U @ nn) < 0
    take(t, np.where(front, PARTS.index('ant_f'), PARTS.index('ant_r')), np.where(front[:, None], nn, -nn))
    return T, LAB, P + np.where(np.isfinite(T), T, 0)[:, None] * U, NRM

def buried(P, N, geo, off=2e-3):
    """True for surface samples whose ray origin, off (m) along the normal, lies inside a solid (a sphere or the bus
    cylinder): samples buried in another part or within 2 mm of it, whose rays would start inside that part"""
    Q = P + off * N; bad = np.zeros(len(P), bool)
    for x, y, z, r in geo['sph']: bad |= np.linalg.norm(Q - np.array([x, y, z]), axis=1) < r
    rxy = np.hypot(Q[:, 0], Q[:, 1]); bad |= (rxy < R_BUS) & (Q[:, 2] > Z0) & (Q[:, 2] < Z1)
    return bad

def primitive_ids(P, N, L, geo):
    """Id of the surface sheet each point lies on: one per sphere, the bus barrel, top and bottom, each face of each
    panel (stripes included), each face of each radiator, and the antenna front and rear. -1 for points with no part."""
    P = np.asarray(P, float); N = np.asarray(N, float); L = np.asarray(L); ids = np.full(len(P), -1, int)
    m = L == 'spheres'
    if m.any():
        sph = np.asarray(geo['sph'], float)
        d = np.abs(np.linalg.norm(P[m, None, :] - sph[None, :, :3], axis=2) - sph[None, :, 3]); ids[m] = 1000 + np.argmin(d, 1)
    m = L == 'bus'; ids[m & (N[:, 2] > 0.5)] = 1; ids[m & (N[:, 2] <= 0.5)] = 2; ids[L == 'bottom'] = 3
    m = (L == 'panel') | (L == 'stripe'); ids[m] = 10 + 2 * (P[m, 0] > 0) + (N[m, 2] > 0)
    m = L == 'board'
    if m.any():
        cs = np.array([np.asarray(c, float) for c, a, b in geo['rads']]); k = np.argmin(np.linalg.norm(P[m, None, :] - cs[None], axis=2), 1)
        ids[m] = 20 + 2 * k + (np.sum(N[m] * np.asarray(N_RAD, float)[k], 1) > 0)
    ids[L == 'ant_f'] = 30; ids[L == 'ant_r'] = 31
    return ids

def map_hits(P, N, L, HP, HN, LAB, hit, geo):
    """Index of the surface sample whose irradiance stands in for each ray hit: the nearest sample on the same surface
    sheet as the hit. (Searching all samples would let a hit on one part take a sample of a part that touches it, for
    example the upper tanks 1 cm from the bus barrel or the torus spheres embedded in the bus, often the emitting
    sample itself.)"""
    from scipy.spatial import cKDTree
    names = np.array(PARTS + ['none'])
    sid = primitive_ids(P, N, L, geo); hid = primitive_ids(HP, HN, names[np.where(LAB >= 0, LAB, len(PARTS))], geo)
    if (hid[hit] < 0).any(): raise RuntimeError('ray hit on an unidentified surface')
    near = np.zeros(len(HP), int)
    for pid in np.unique(hid[hit]):
        q = hit & (hid == pid); cand = np.flatnonzero(sid == pid)
        if len(cand) == 0: raise RuntimeError('no surface samples on sheet %d' % pid)
        _, j = cKDTree(P[cand] + 5e-3 * N[cand]).query(HP[q] + 5e-3 * HN[q]); near[q] = cand[j]
    return near

def bounce_bound(geo, P, N, A, L, Rv, nray=192, kmax=12, seed=2):
    """Generous estimate of the extra irradiance (units of the solar constant) from reflections between components,
    with every surface lit at normal incidence (source radiance R S / pi) and no shadowing. The series stops at kmax
    orders, before it converges for case C, so it is not a bound there. Not used in the paper.
    G1(x) = <R_hit>, G_{k+1}(x) = <R_hit G_k(hit)>, cosine-weighted over the hemisphere.
    Returns the fraction of rays hitting the model, sum_k G_k, and the largest last-order term."""
    rng = np.random.default_rng(seed); m = len(P)
    u1 = rng.random((m, nray)); u2 = rng.random((m, nray)); rr = np.sqrt(u1); ph = 2 * math.pi * u2
    t1 = unit(np.cross(N, np.where(np.abs(N[:, :1]) < 0.9, [[1, 0, 0]], [[0, 1, 0]]))); t2 = np.cross(N, t1)
    U = (rr * np.cos(ph))[..., None] * t1[:, None] + (rr * np.sin(ph))[..., None] * t2[:, None] + np.sqrt(1 - u1)[..., None] * N[:, None]
    O = np.repeat((P + 2e-3 * N)[:, None], nray, 1)
    T, LAB, HP, HN = nearest_hit(O.reshape(-1, 3), U.reshape(-1, 3), geo)
    hit = np.isfinite(T)
    nearest = map_hits(P, N, L, HP, HN, LAB, hit, geo)
    Rhit = np.where(hit, np.array([Rv[PARTS[l]] if l >= 0 else 0.0 for l in LAB]), 0.0).reshape(m, nray)
    nearest = nearest.reshape(m, nray); hitm = hit.reshape(m, nray)
    F = hitm.mean(1); G = Rhit.mean(1); total = G.copy()
    for _ in range(kmax - 1):
        G = (Rhit * np.where(hitm, G[nearest], 0)).mean(1); total += G
    tail = G.max()
    return F, total, float(tail)

def rotavg_mu(nz, oz):
    """Rotation average (spin about z) of max(0, n.o) for unit vectors n and o with z components nz and oz."""
    a = nz * oz; c = np.sqrt(np.clip(1 - nz ** 2, 0, None)) * math.sqrt(max(0.0, 1 - oz * oz))
    out = np.where(a >= c, a, 0.0)
    mid = (np.abs(a) < c)
    with np.errstate(invalid='ignore', divide='ignore'):
        x = np.where(mid, -a / np.where(c > 0, c, 1), 0)
        val = (a * np.arccos(np.clip(x, -1, 1)) + np.sqrt(np.clip(c * c - a * a, 0, None))) / math.pi
    return np.where(mid, val, out)

def main(fn, outdir):
    import os; os.makedirs(outdir, exist_ok=True)
    R = {}
    rows = summarise(read_lc(fn)); NI = nights(rows)
    R['lightcurves'] = [dict(lc=r['lc'], flag=r['flag'], N=r['N'], date=r['date'], dur_min=round(r['dur_min'], 1), alpha=round(r['alpha'], 2),
                             mred=round(r['mred'], 3), X=round(C1329 * r['I'], 2),
                             mred_minus_HG1G2=round(r['mred'] - (26.13 - 2.5 * math.log10(float(phi_hg1g2(math.radians(r['alpha']), -0.15, 1.0)[0]))), 3))
                        for r in rows]
    R['nights'] = [dict(date=n['date'], lcs=n['lcs'], N=n['N'], alpha=round(n['alpha'], 2), X=round(n['X'], 2)) for n in NI]
    # H from the 2024 nights with G1 = -0.15, G2 = 1.0 (all points of a night pooled, nights weighted equally)
    Hs = [-2.5 * math.log10(n['I']) + 2.5 * math.log10(float(phi_hg1g2(math.radians(n['alpha']), -0.15, 1.0)[0])) for n in NI]
    R['H_2024_nights_mean'] = round(float(np.mean(Hs)), 3); R['H_2024_per_night'] = [round(h, 3) for h in Hs]
    # energy bound: p A q with q the phase integral truncated at 101 deg, for three phase curves
    eb = []
    for lab, H, G1, G2 in (('reference', 26.13, -0.15, 1.0), ('Nysa-like', 25.97, -0.2, 0.9), ('no opposition effect', 26.27, -0.1, 1.1)):
        a = np.linspace(1e-6, math.radians(101), 20001); ph = phi_hg1g2(a, G1, G2)
        q = float(2 * np.trapezoid(ph * np.sin(a), a)); pA = C1329 * 10 ** (-0.4 * H)
        eb.append(dict(case=lab, H=H, G1=G1, G2=G2, pA=round(pA, 2), q_0_101=round(q, 4), pAq=round(pA * q, 2)))
    R['energy_bound'] = eb
    S = np.array([n['s'] for n in NI]); O = np.array([n['e'] for n in NI]); XO = np.array([n['X'] for n in NI])
    VR = 0.26                                                   # V - r for g-r = 0.63 (Lupton 2005)
    grid = [(l, b) for b in range(-89, 90, 2) for l in range(0, 360, 2)]
    THEIR = (151, 11); BOX = [(l, b) for b in range(8, 24) for l in range(149, 153)]   # 68% region of their axis
    res = {}
    for span in (10.0, 12.0):
        geo = geometry(span)
        Pg = {p: parts(geo, p, S, O) for p in grid}; Pth = parts(geo, THEIR, S, O)
        for band, fac in (('V', 1.0), ('r', 10 ** (-0.4 * VR))):
            for cname, c in CASES.items():
                def worst(pp, second=False):
                    f = pp @ c['R']
                    ratio = (XO * fac) / f if cname == 'C' else (XO * fac) / f / c['cap']
                    srt = np.sort(ratio)[::-1]
                    return float(srt[1] if second else srt[0]), int(np.argmax(ratio))
                W = {p: worst(v) for p, v in Pg.items()}
                bp = min(W, key=lambda p: W[p][0])
                W2 = min(worst(v, True)[0] for v in Pg.values())
                key = '%s_%dm_%s' % (cname, span, band)
                res[key] = dict(desc=c['desc'], worst_night_their_pole=round(worst(Pth)[0], 3),
                                binding_night_their_pole=NI[worst(Pth)[1]]['date'],
                                min_over_poles=round(W[bp][0], 3), at_pole=bp, binding_night=NI[W[bp][1]]['date'],
                                min_over_poles_mag=round(2.5 * math.log10(W[bp][0]), 3),
                                min_over_box=round(min(worst(parts(geo, p, S, O))[0] for p in BOX), 3) if band == 'V' else None,
                                min_over_poles_second_worst=round(W2, 3), n_poles=len(grid),
                                n_poles_possible=int(sum(v[0] <= 1 for v in W.values())))
        R['geometry_%dm' % span] = dict(A_panel=geo['A_panel'], A_stripe=geo['A_stripe'], n_spheres=len(geo['sph']))
    R['bounds'] = res
    # one overall scale fitted to the 24 light curves (10 m, V), four weightings; 'group9' weights the 1998 curves
    # as one group and each 2024 night as one group
    geo = geometry(10.0)
    SL = np.array([r['s'] for r in rows]); OL = np.array([r['e'] for r in rows]); XL = np.array([C1329 * r['I'] for r in rows])
    NL = np.array([r['N'] for r in rows]); GROUP = np.array([0, 0, 0, 1, 2, 2, 2, 2, 2, 3, 4, 4, 4, 4, 4, 4, 5, 5, 5, 5, 6, 7, 8, 8])
    datekey = np.array([r['date'] for r in rows])
    WTS = {'group9': 1 / np.bincount(GROUP)[GROUP], 'lightcurve': np.ones(24), 'point': NL.astype(float),
           'night': np.array([1 / np.sum(datekey == d) for d in datekey])}
    lsq = {}
    PL = {p: parts(geo, p, SL, OL) for p in grid}; PLt = parts(geo, THEIR, SL, OL)
    for cname in ('A', 'B', 'D'):
        c = CASES[cname]
        for wn, w in WTS.items():
            def kfit(pp):
                r_ = np.log10(XL / (pp @ c['R'])); lk = np.sum(w * r_) / np.sum(w)
                return 10 ** lk, math.sqrt(np.sum(w * (2.5 * (r_ - lk)) ** 2) / np.sum(w)), 2.5 * (r_ - lk)
            kt, rmst, rest = kfit(PLt); allk = {p: kfit(v)[0] for p, v in PL.items()}; bp = min(allk, key=allk.get)
            lsq['%s_%s' % (cname, wn)] = dict(k_their=round(kt, 3), mag_their=round(2.5 * math.log10(kt / c['cap']), 3), rms_their=round(rmst, 3),
                                             k_best=round(allk[bp], 3), mag_best=round(2.5 * math.log10(allk[bp] / c['cap']), 3), best_pole=bp)
            if cname == 'A' and wn == 'group9':
                # mean residual per group after the best scale, model minus observed in mag (positive: KY26 brighter)
                lsq['A_group9']['group_mean_obs_brighter_than_model_mag'] = [round(float(np.mean(rest[GROUP == g]) * 1), 2) for g in range(9)]
    R['least_squares'] = lsq
    # silhouettes
    R['max_silhouette'] = {}
    for span in (10.0, 12.0):
        a, d = max_silhouette(geometry(span)); R['max_silhouette']['%dm' % span] = dict(area=round(a, 2), direction_theta_phi=d)
    # reflections between components from bounce_bound, cases A and C (not used in the paper; the values in the
    # paper come from the sunlit-source calculation of ky26_ms.py)
    mr = {}
    for span in (10.0, 12.0):
        geo = geometry(span); P, N, A, L = surface_samples(geo, 0.10)
        keep = ~buried(P, N, geo); P, N, A, L = P[keep], N[keep], A[keep], L[keep]
        mr['%dm' % span] = dict(n_samples=int(len(P)), n_removed_inside=int((~keep).sum()), area_total=round(float(A.sum()), 2))
        bins = np.linspace(-1, 1, 401); idx = np.clip(np.digitize(N[:, 2], bins) - 1, 0, 399); nzc = 0.5 * (bins[1:] + bins[:-1])
        for cname in ('A', 'C'):
            c = CASES[cname]; Rvec = c['R'] * (c['cap'] if cname == 'A' else 1); Rv = dict(zip(PARTS, Rvec))
            if cname == 'A': Rv['bottom'] = 0.0
            F, Gsum, tail = bounce_bound(geo, P, N, A, L, Rv)
            Rp = np.array([Rv[l] for l in L])
            Wb = np.bincount(idx, weights=Rp * Gsum * A, minlength=400)
            out = dict(F_area_mean=round(float(np.sum(F * A) / A.sum()), 4), F_max=round(float(F.max()), 3),
                       Gsum_area_mean=round(float(np.sum(Gsum * A) / A.sum()), 4), Gsum_max=round(float(Gsum.max()), 3), last_order_max=round(tail, 5))
            for band, fac in (('V', 1.0), ('r', 10 ** (-0.4 * VR))):
                best = None
                for p in grid:
                    M = frame(*p); oz = (O @ M.T)[:, 2]
                    Xms = np.array([np.sum(Wb * rotavg_mu(nzc, z)) for z in oz])
                    X1 = Pg_cache(geo, p, S, O) @ Rvec
                    worst_ = float(np.max(XO * fac / (X1 + Xms)))
                    if best is None or worst_ < best[0]: best = (worst_, p, float(np.max(Xms / X1)))
                out[band] = dict(min_over_poles=round(best[0], 3), at_pole=best[1], max_ms_over_direct_at_that_pole=round(best[2], 3))
            mr['%dm' % span][cname] = out
    R['multiple_reflections'] = mr
    json.dump(R, open(os.path.join(outdir, 'results.json'), 'w'), indent=1, default=lambda o: o.tolist() if hasattr(o, 'tolist') else str(o))
    return R

_PC = {}
def Pg_cache(geo, p, S, O):
    k = (geo['span'], p)
    if k not in _PC: _PC[k] = parts(geo, p, S, O)
    return _PC[k]

if __name__ == '__main__':
    R = main(sys.argv[1], sys.argv[2])
    print(json.dumps({k: v for k, v in R.items() if k not in ('lightcurves',)}, indent=1, default=str)[:20000])


==> anc/ky26_reach.py <==
#!/usr/bin/env python3
"""
Where can the model reach the observed brightness? For every case and variant, optionally with the bus-barrel cut of
ky26_barrel.py, find the spin axes with worst-night shortfall <= 1 and report the one closest to the published axis
(151, +11), taken as a line. Values as in ky26_hybrid.py (exact direct light, interpolated reflections); the closest
axis is then checked with exact reflections, together with points 0.5 and 1 deg from it along the great circle
toward the nearer of the directed axis (151, +11) and its opposite.
Needs OUTDIR/hybrid_xm_{SPAN}m.json from ky26_hybrid.py.
Usage: python3 ky26_reach.py MOESM3.txt OUTDIR SPAN [BARREL CUTS, default 0,15] [CASES, e.g. A,B] [TAG]
       ->  OUTDIR/results_reach{TAG}_{SPAN}m.json
"""
import sys, json, math, time, numpy as np, warnings; warnings.filterwarnings('ignore')
from scipy.interpolate import RBFInterpolator
import ky26_note as K, ky26_ms as M, ky26_robust as RB, ky26_fine as F

CASES = ['A', 'B', 'C', 'C2+', 'C2-']

def base(case):
    return ('C2', 1 if case == 'C2+' else -1) if case.startswith('C2') else (case, None)

def main(fn, outdir, span):
    t0 = time.time()
    NI = K.nights(K.summarise(K.read_lc(fn)))
    S = np.array([n['s'] for n in NI]); O = np.array([n['e'] for n in NI]); XO = np.array([n['X'] for n in NI])
    dates = [n['date'] for n in NI]; H = np.array([K.unit(n['s'] + n['e']) for n in NI])
    fr, frc = 10 ** (-0.4 * RB.VR), 10 ** (-0.4 * RB.VRC)
    BAND = {'V': np.ones(8), 'r': np.full(8, fr), 'filter': np.array([frc if d in ('2024-10-27', '2024-11-07') else fr for d in dates])}
    NIGHTS = {'all': np.ones(8, bool), 'no1107': np.array([d != '2024-11-07' for d in dates])}
    VARS = [(b, n, d, db) for (b, n) in (('V', 'all'), ('r', 'all'), ('filter', 'no1107')) for d in (0.0, 15.0) for db in BARRELS]
    geo = K.geometry(span); pre = M.precompute(geo, 0.18, 48)
    angf = lambda g: np.degrees(np.arccos(np.clip(np.abs(F.unitv(g[:, 0], g[:, 1]) @ H.T), 0, 1)))
    CG = F.global_grid(12.0); XMc = F.load_xm('%s/hybrid_xm_%dm.json' % (outdir, span)); UC = F.unitv(CG[:, 0], CG[:, 1])
    RBF = {c: RBFInterpolator(UC, np.log(XMc[c] + 1e-6), kernel='thin_plate_spline') for c in CASES}
    G = F.global_grid(0.25)
    circ = [F.circle_points(sg * h, r + e) for h in H for sg in (1, -1) for r in [15.0] + [90.0 - db for db in BARRELS if db > 0] for e in (-0.003, 0.003)]
    poles = np.concatenate([G] + circ); U = F.unitv(poles[:, 0], poles[:, 1]); ANG = angf(poles)
    T = F.unitv(151.0, 11.0); APUB = np.degrees(np.arccos(np.clip(np.abs(U @ T), 0, 1)))
    X = F.direct_all(geo, poles, S, O)
    print('direct done [%.0f s]' % (time.time() - t0), flush=True)
    def values(ratio, var, ang):
        b, n, d, db = var; use = NIGHTS[n][None, :] & ((ang >= d) if d > 0 else True) & (((90 - ang) >= db) if db > 0 else True)
        v = np.where(use, ratio * BAND[b][None, :], -np.inf).max(1); return np.where(np.isfinite(v), v, np.nan)
    out = dict(span=span, results={})
    for case in CASES_RUN:
        XMf = np.empty_like(X[case])
        for i0 in range(0, len(poles), 20000): XMf[i0:i0 + 20000] = np.exp(RBF[case](U[i0:i0 + 20000])) - 1e-6
        ratio = XO[None, :] / (X[case] + XMf); bc, cf = base(case)
        for var in VARS:
            v = values(ratio, var, ANG); ok = v <= 1.0
            key = '%s %s|%s|cut%g|barrel%g' % (case, *var)
            if not ok.any():
                out['results'][key] = dict(reached=False, min=round(float(np.nanmin(v)), 4)); continue
            i = int(np.argmin(np.where(ok, APUB, 999))); p = U[i]
            ax = K.unit(np.cross(p, T if p @ T >= 0 else -T)); chk = []      # step toward the nearer of the axis and its opposite
            for step in (0.0, 0.5, 1.0):
                a = math.radians(step); q = p * math.cos(a) + np.cross(ax, p) * math.sin(a); l, b = F.lb(q)
                r, _ = RB.ratios(geo, pre, bc, cf, (l, b), S, O, XO, 6)
                chk.append(dict(pole=[round(l, 3), round(b, 3)], angle=round(float(np.degrees(np.arccos(abs(q @ T)))), 2),
                                exact=round(float(values(r[None, :], var, angf(np.array([[l, b]])))[0]), 4)))
            out['results'][key] = dict(reached=True, min=round(float(np.nanmin(v)), 4), closest_angle=round(float(APUB[i]), 2),
                                       closest_pole=[round(float(poles[i][0]), 3), round(float(poles[i][1]), 3)], hybrid=round(float(v[i]), 4), check=chk)
            print(key, json.dumps(out['results'][key]), '[%.0f s]' % (time.time() - t0), flush=True)
            json.dump(out, open('%s/results_reach%s_%dm.json' % (outdir, TAG, span), 'w'), indent=1)
    json.dump(out, open('%s/results_reach%s_%dm.json' % (outdir, TAG, span), 'w'), indent=1)
    reached = [(r['closest_angle'], k) for k, r in out['results'].items() if r.get('reached')]
    print('closest axis reaching the brightness over all cases and variants:', min(reached) if reached else None)

if __name__ == '__main__':
    BARRELS = tuple(float(x) for x in sys.argv[4].split(',')) if len(sys.argv) > 4 else (0.0, 15.0)
    CASES_RUN = sys.argv[5].split(',') if len(sys.argv) > 5 else CASES
    TAG = sys.argv[6] if len(sys.argv) > 6 else ''
    main(sys.argv[1], sys.argv[2], float(sys.argv[3]))


==> anc/ky26_robust.py <==
#!/usr/bin/env python3
"""
Per-night shortfall X_obs / X_model at the authors' spin axis (151, +11), and the first-hit energy bound.

X_model = direct light (unshadowed) + reflections between components (sunlit sources, all orders). Variants:
  band    'V' (file taken as V); 'r' (all nights Sloan r', factor 10^(-0.4*0.26) = 0.787); 'filter' (FORS2 nights
          2024-10-27 and 11-07 as Cousins R with V-R = 0.45, factor 0.661; the other nights as r')
  nights  'all', or 'no1107' (2024-11-07 dropped; Hibberd et al. did not fit its 14 points)
  glint   drop each night whose Sun-Earth bisector lies within DELTA of the spin axis (either sign), where the
          arrays or the flat radiator could glint toward the Earth
Cases: A (published ratios, stripes <= 1), B (stripes not enhanced, radiators <= 1), C (cells 0.25 on both faces,
rest 1), C2 (cells 0.25 on one face, the other face 1; both faces tried).
The minima over spin axes also written here come from a 15-deg grid refined in 3-deg steps, which misses narrow
regions next to the glint-cut cones; use ky26_hybrid.py for those.
Usage: python3 ky26_robust.py MOESM3.txt OUTDIR SPAN   ->  OUTDIR/results_robust_{SPAN}m.json
"""
import sys, json, math, numpy as np, warnings; warnings.filterwarnings('ignore')
import ky26_note as K, ky26_ms as M, ky26_c2 as C2

DELTA = 15.0
VR, VRC = 0.26, 0.45

def rv_for(case, cell_face=None):
    if case in ('A', 'B'):
        c = K.CASES[case]; Rvec = c['R'] * c['cap']; Rv = dict(zip(K.PARTS, Rvec)); Rv['bottom'] = 0.0; return Rvec, Rv
    if case == 'C':
        Rvec = K.CASES['C']['R']; return Rvec, dict(zip(K.PARTS, Rvec))
    raise ValueError

def x_multi_generic(pre, case, cell_face, s_list, o_list):
    if case == 'C2':
        return C2.x_multi_c2(pre, cell_face, s_list, o_list)[0]
    _, Rv = rv_for(case); return M.x_multi(pre, Rv, s_list, o_list)[0]

def x_direct(geo, case, cell_face, pole, S, O):
    if case == 'C2':
        return C2.model_direct(geo, pole, S, O, cell_face)
    Rvec, _ = rv_for(case); return K.parts(geo, pole, S, O) @ Rvec

def ratios(geo, pre, case, cell_face, pole, S, O, XO, npsi=6):
    x1 = x_direct(geo, case, cell_face, pole, S, O)
    xm = np.array([x_multi_generic(pre, case, cell_face, *M.body_dirs(pole, S[j], O[j], npsi)) for j in range(len(XO))])
    return XO / (x1 + xm), xm / x1

def u(l, b):
    l, b = math.radians(l), math.radians(b); return np.array([math.cos(b) * math.cos(l), math.cos(b) * math.sin(l), math.sin(b)])

def energy_first_hit_fixed(geo, R_cell, step=0.03, refine=True):
    """Max over Sun directions of A_other + R_cell A_cells (m^2), as in ky26_ms.energy_first_hit but refined twice."""
    def val(th, ph, st):
        uu = np.array([math.sin(th * K.D2R) * math.cos(ph * K.D2R), math.sin(th * K.D2R) * math.sin(ph * K.D2R), math.cos(th * K.D2R)])
        e1 = K.unit(np.cross(uu, [0.3, 0.5, 0.81])); e2 = np.cross(uu, e1)
        g = np.arange(-6.6, 6.6, st) + st / 2; X, Y = np.meshgrid(g, g)
        P = X.ravel()[:, None] * e1 + Y.ravel()[:, None] * e2 - 30 * uu
        T, LAB, _, _ = K.nearest_hit(P, np.broadcast_to(uu, P.shape).copy(), geo)
        h = np.isfinite(T); cell = h & (LAB == K.PARTS.index('panel'))          # stripes are white, not cells
        return ((h & ~cell).sum() + R_cell * cell.sum()) * st * st
    best = max((val(th, ph, 0.05), (th, ph)) for th in range(0, 181, 10) for ph in range(0, 360, 20))
    th0, ph0 = best[1]
    best = max((val(th0 + a, ph0 + b, 0.04), (th0 + a, ph0 + b)) for a in range(-12, 13, 3) for b in range(-20, 21, 5))
    th1, ph1 = best[1]
    return max((val(th1 + a, ph1 + b, 0.02), (th1 + a, ph1 + b)) for a in (-2, -1, 0, 1, 2) for b in (-3, 0, 3))

def main(fn, outdir, span):
    rows = K.summarise(K.read_lc(fn)); NI = K.nights(rows)
    S = np.array([n['s'] for n in NI]); O = np.array([n['e'] for n in NI]); XO = np.array([n['X'] for n in NI])
    dates = [n['date'] for n in NI]
    H = np.array([K.unit(n['s'] + n['e']) for n in NI])                       # Sun-Earth bisectors
    fr, frc = 10 ** (-0.4 * VR), 10 ** (-0.4 * VRC)
    BAND = {'V': np.ones(8), 'r': np.full(8, fr),
            'filter': np.array([frc if d in ('2024-10-27', '2024-11-07') else fr for d in dates])}
    NIGHTS = {'all': np.ones(8, bool), 'no1107': np.array([d != '2024-11-07' for d in dates])}
    def glint_mask(pole):
        p = u(*pole); ang = np.degrees(np.arccos(np.clip(np.abs(H @ p), 0, 1)))
        return ang >= DELTA                                                     # True = night usable (no glint possible)
    VARIANTS = [(b, n, g) for b in BAND for n in NIGHTS for g in (False, True)]
    geo = K.geometry(span); pre = M.precompute(geo, 0.18, 48)
    coarse = [(l, b) for b in range(-75, 76, 15) for l in range(0, 360, 15)] + [(0, 90), (0, -90)]
    out = dict(span=span, delta_glint=DELTA, V_minus_r=VR, V_minus_Rc=VRC, bisectors=[dict(date=d, lam=round(float(math.degrees(math.atan2(h[1], h[0])) % 360), 1),
               beta=round(float(math.degrees(math.asin(h[2]))), 1)) for d, h in zip(dates, H)])
    def score(r, pole, var):
        b, n, g = var; m = NIGHTS[n] & (glint_mask(pole) if g else True)
        return float(np.max((r * BAND[b])[m])) if m.any() else float('nan')
    for case, faces in (('A', [None]), ('B', [None]), ('C', [None]), ('C2', [1, -1])):
        R = {}
        for cf in faces:
            for p in coarse: R[(p, cf)] = ratios(geo, pre, case, cf, p, S, O, XO)
        centers = set()
        for var in VARIANTS:
            ranked = sorted(R, key=lambda k: score(R[k][0], k[0], var))
            centers.update(ranked[:2])
        for (p0, cf) in centers:
            for db in range(-6, 7, 3):
                for dl in range(-6, 7, 3):
                    p = ((p0[0] + dl) % 360, max(-89, min(89, p0[1] + db)))
                    if (p, cf) not in R: R[(p, cf)] = ratios(geo, pre, case, cf, p, S, O, XO)
        res = {}
        for var in VARIANTS:
            k = min(R, key=lambda kk: score(R[kk][0], kk[0], var))
            res['%s|%s|%s' % (var[0], var[1], 'glintcut' if var[2] else 'noglintcut')] = dict(
                min=round(score(R[k][0], k[0], var), 6), pole=k[0], cell_face=k[1],
                binding=dates[int(np.nanargmax(np.where(NIGHTS[var[1]] & (glint_mask(k[0]) if var[2] else True), R[k][0] * BAND[var[0]], np.nan)))])
        # authors' axis
        th ={cf: ratios(geo, pre, case, cf, (151, 11), S, O, XO) for cf in faces}
        res['their_pole'] = {str(cf): dict(V=[round(float(x), 6) for x in th[cf][0]], ms_frac=[round(float(x), 6) for x in th[cf][1]],
                                           glint_usable=glint_mask((151, 11)).tolist()) for cf in faces}
        # high-resolution recheck of the nominal and conservative variants
        hi = M.precompute(geo, 0.11, 128)
        for key in ('filter|no1107|glintcut', 'V|all|noglintcut'):
            b, n, g = key.split('|'); var = (b, n, g == 'glintcut'); pk = res[key]['pole']; cf = res[key]['cell_face']
            r_hi, _ = ratios(geo, hi, case, cf, tuple(pk), S, O, XO, 12)
            res[key]['hires'] = round(score(r_hi, tuple(pk), var), 6)
        res['n_poles'] = len(R)
        out[case] = res
        json.dump(out, open('%s/results_robust_%dm.json' % (outdir, span), 'w'), indent=1, default=str)
        print(case, json.dumps({k: v for k, v in res.items() if k != 'their_pole'}, default=str)[:1500], flush=True)
    for rc in (0.25, 0.10):
        e = energy_first_hit_fixed(geo, rc)
        out['energy_first_hit_fixed_Rcell_%.2f' % rc] = dict(max_m2=round(e[0], 2), dir=e[1])
    json.dump(out, open('%s/results_robust_%dm.json' % (outdir, span), 'w'), indent=1, default=str)
    return out

if __name__ == '__main__':
    main(sys.argv[1], sys.argv[2], float(sys.argv[3]))


==> anc/ky26_specular.py <==
#!/usr/bin/env python3
"""
Mirror-like reflection at the authors' spin axis (151, +11), case A, for any single-peaked lobe.

Upper bound per night: the Lambertian model with reflections (from results_robust_{10,12}m.json) plus, for each
surface, the most light its specular part R_s = 1 - (diffuse reflectance) can send toward the observer with a
single-bounce lobe symmetric about the mirror direction, chosen separately for each night.
  spheres      a mirror sphere scatters isotropically: X = R_s pi r^2 / 4 per sphere (R_s = 1 - q_bus/eta_stripe = 0.61)
  bus barrel   X <= pi R_s R L cos(alpha/2) / (4 x), with x = 2 eps the observer's offset from the reflection plane
               and eps the angle between the bisector and the plane perpendicular to the axis; lobe peak f <= 1/(2x)
  flat surfaces normal to the axis (cells, bus ends, flat radiator)
               X <= pi R_s A mu0 / Omega(2 delta), delta the angle between normal and bisector,
               Omega(t) = 2 pi (1 - cos t); lobe peak f <= 1/Omega
Not included (paper, Sect. 4): lobes confined above the surface (here the part of a lobe below it is lost),
asymmetric lobes, specular reflection between surfaces (arrays and bus), and the rotating antenna and inclined
radiator, whose glints are flashes limited by the frame-to-frame scatter.
Usage: python3 ky26_specular.py MOESM3.txt OUTDIR   ->  OUTDIR/results_specular_their_pole.json
"""
import sys, json, math, numpy as np
import ky26_note as K, ky26_robust as RB

def main(fn, outdir):
    NI = K.nights(K.summarise(K.read_lc(fn))); dates = [n['date'] for n in NI]
    S = np.array([n['s'] for n in NI]); O = np.array([n['e'] for n in NI]); XO = np.array([n['X'] for n in NI]); AL = np.radians([n['alpha'] for n in NI])
    H = np.array([K.unit(n['s'] + n['e']) for n in NI]); p = RB.u(151, 11)
    fr, frc = 10 ** (-0.4 * RB.VR), 10 ** (-0.4 * RB.VRC)
    filt = np.array([frc if d in ('2024-10-27', '2024-11-07') else fr for d in dates]); keep = np.array([d != '2024-11-07' for d in dates])
    c = K.CASES['A']; Rd = dict(zip(K.PARTS, c['R'] * c['cap']))          # diffuse reflectances, case A at the cap
    out = {}
    for span in (10, 12):
        geo = K.geometry(float(span)); rob = json.load(open('%s/results_robust_%dm.json' % (outdir, span)))
        XL = XO / np.array(rob['A']['their_pole']['None']['V'])            # Lambertian model with reflections
        sph = (1 - Rd['spheres']) * np.sum(math.pi * geo['sph'][:, 3] ** 2 / 4)
        hz = H @ p; eps = np.arcsin(np.clip(np.abs(hz), 0, 1))             # bisector angle from the barrel plane
        barrel = math.pi * (1 - Rd['bus']) * K.R_BUS * (K.Z1 - K.Z0) * np.cos(AL / 2) / (4 * 2 * eps)
        sz, oz = S @ p, O @ p; delta = np.arccos(np.clip(np.abs(hz), 0, 1))
        Om = 2 * math.pi * (1 - np.cos(np.minimum(2 * delta, math.pi)))
        Acell = geo['A_panel'] - geo['A_stripe']; Abus = math.pi * K.R_BUS ** 2; Arad = 1.60 * 0.55
        top = (sz > 0) & (oz > 0)
        Rs_bus_end = np.where(top, 1 - Rd['bus'], 1 - Rd['bottom'])         # specular part of the bus ends, 1 - diffuse (case A: diffuse q_bus/8 on top, 0 on the bottom)
        flats = math.pi * np.abs(sz) * ((1 - Rd['panel']) * Acell + Rs_bus_end * Abus + (1 - Rd['board']) * Arad) / Om
        Xtot = XL + sph + barrel + flats
        rV = XO / Xtot; rC = XO * filt / Xtot
        out['%dm' % span] = dict(sph=round(sph, 3), barrel=[round(x, 2) for x in barrel], flats=[round(x, 2) for x in flats],
                                 XL=[round(x, 2) for x in XL], eps_deg=[round(math.degrees(e), 1) for e in eps],
                                 V=round(float(rV.max()), 6), V_binding=dates[int(rV.argmax())], cons=round(float(rC[keep].max()), 6),
                                 cons_binding=dates[int(np.where(keep, rC, -1).argmax())],
                                 spheres_only_cons=round(float((XO * filt / (XL + sph))[keep].max()), 6), spheres_only_V=round(float((XO / (XL + sph)).max()), 6),
                                 lit_top=top.tolist())
        print(span, json.dumps(out['%dm' % span]))
    json.dump(out, open('%s/results_specular_their_pole.json' % outdir, 'w'), indent=1)

if __name__ == '__main__':
    main(sys.argv[1], sys.argv[2])


==> anc/ky26_spheres_spec.py <==
#!/usr/bin/env python3
"""
Minimum over spin axes for case A when the 33 spheres are partly mirror-like: their specular part (1 - 0.39) adds a
steady, isotropic X = 0.61 sum(pi r^2 / 4) on every night. All other surfaces Lambertian.
A simpler form of the search in ky26_hybrid.py: 0.25-deg grid plus 15-deg cone boundaries, interpolated reflections,
and one refinement step with exact reflections at the 10 best candidates. Needs OUTDIR/hybrid_xm_{SPAN}m.json from
ky26_hybrid.py.
Usage: python3 ky26_spheres_spec.py MOESM3.txt OUTDIR SPAN   ->  OUTDIR/results_spheres_spec_{SPAN}m.json
"""
import sys, json, math, time, numpy as np, warnings; warnings.filterwarnings('ignore')
from scipy.interpolate import RBFInterpolator
import ky26_note as K, ky26_ms as M, ky26_robust as RB, ky26_fine as F

def main(fn, outdir, span):
    t0 = time.time()
    NI = K.nights(K.summarise(K.read_lc(fn)))
    S = np.array([n['s'] for n in NI]); O = np.array([n['e'] for n in NI]); XO = np.array([n['X'] for n in NI])
    dates = [n['date'] for n in NI]; H = np.array([K.unit(n['s'] + n['e']) for n in NI])
    fr, frc = 10 ** (-0.4 * RB.VR), 10 ** (-0.4 * RB.VRC)
    BAND = {'V': np.ones(8), 'filter': np.array([frc if d in ('2024-10-27', '2024-11-07') else fr for d in dates])}
    NIGHTS = {'all': np.ones(8, bool), 'no1107': np.array([d != '2024-11-07' for d in dates])}
    VARS = [('V', 'all', 0.0), ('V', 'all', 15.0), ('filter', 'no1107', 15.0)]
    geo = K.geometry(span); pre = M.precompute(geo, 0.18, 48)
    c = K.CASES['A']; SPH = (1 - c['R'][K.PARTS.index('spheres')] * c['cap']) * np.sum(math.pi * geo['sph'][:, 3] ** 2 / 4)
    angf = lambda g: np.degrees(np.arccos(np.clip(np.abs(F.unitv(g[:, 0], g[:, 1]) @ H.T), 0, 1)))
    CG = F.global_grid(12.0); XMc = F.load_xm('%s/hybrid_xm_%dm.json' % (outdir, span))
    RBF = RBFInterpolator(F.unitv(CG[:, 0], CG[:, 1]), np.log(XMc['A'] + 1e-6), kernel='thin_plate_spline')
    G = F.global_grid(0.25); circ = [F.circle_points(sg * h, 15.0 + e) for h in H for sg in (1, -1) for e in (-0.003, 0.003)]
    poles = np.concatenate([G] + circ); U = F.unitv(poles[:, 0], poles[:, 1]); ANG = angf(poles)
    X = F.direct_all(geo, poles, S, O)['A']; XM = np.empty_like(X)
    for i0 in range(0, len(poles), 20000): XM[i0:i0 + 20000] = np.exp(RBF(U[i0:i0 + 20000])) - 1e-6
    def values(Xm, var, ang):
        b, n, d = var; use = NIGHTS[n][None, :] & ((ang >= d) if d > 0 else True)
        v = np.where(use, XO[None, :] * BAND[b][None, :] / Xm, -np.inf).max(1); return np.where(np.isfinite(v), v, np.nan)
    out = dict(span=span, sphere_specular_m2=round(float(SPH), 3), results={})
    for var in VARS:
        v = values(X + XM + SPH, var, ANG); order = np.argsort(np.where(np.isnan(v), np.inf, v)); cands = []
        for i in order:
            if len(cands) >= 10: break
            if all(np.degrees(np.arccos(np.clip(U[i] @ U[j], -1, 1))) > 1.5 for j in cands): cands.append(int(i))
        best = None
        for i in cands:
            cb = max(math.cos(math.radians(poles[i][1])), 0.05)
            g = np.array([((poles[i][0] + dl / cb) % 360, float(np.clip(poles[i][1] + db, -89.99, 89.99))) for db in np.arange(-0.4, 0.401, 0.02) for dl in np.arange(-0.4, 0.401, 0.02)])
            Xl = F.direct_all(geo, g, S, O)['A'] + np.exp(RBF(F.unitv(g[:, 0], g[:, 1]))) - 1e-6
            vl = values(Xl + SPH, var, angf(g)); j = int(np.nanargmin(vl)); pj = g[j]
            r, _ = RB.ratios(geo, pre, 'A', None, (float(pj[0]), float(pj[1])), S, O, XO)
            e = float(values((XO / r + SPH)[None, :], var, angf(pj[None, :]))[0])
            if best is None or e < best[0]: best = (e, [round(float(pj[0]), 6), round(float(pj[1]), 6)])
        key = '%s|%s|%s' % (var[0], var[1], ('cut%g' % var[2]) if var[2] else 'nocut')
        out['results'][key] = dict(min=round(best[0], 6), pole=best[1], hybrid_min=round(float(np.nanmin(v)), 6))
        print(span, key, out['results'][key], '[%.0f s]' % (time.time() - t0), flush=True)
    json.dump(out, open('%s/results_spheres_spec_%dm.json' % (outdir, span), 'w'), indent=1)

if __name__ == '__main__':
    main(sys.argv[1], sys.argv[2], float(sys.argv[3]))


==> anc/out/authors_hires_10m.json <==
{
 "A": {
  "nominal": 6.812921,
  "conservative": 4.912305,
  "V": [
   4.946725,
   4.664139,
   3.052057,
   1.838766,
   0.981334,
   6.460133,
   6.241447,
   6.812921
  ]
 },
 "B": {
  "nominal": 3.54473,
  "conservative": 2.561385,
  "V": [
   2.473254,
   2.329975,
   1.611269,
   1.025898,
   0.575041,
   3.366001,
   3.254429,
   3.54473
  ]
 },
 "C": {
  "nominal": 2.333298,
  "conservative": 1.685476,
  "V": [
   1.624122,
   1.526984,
   1.00303,
   0.608721,
   0.325586,
   2.212308,
   2.141522,
   2.333298
  ]
 },
 "C2+": {
  "nominal": 2.331364,
  "conservative": 1.684073,
  "V": [
   1.622221,
   1.525738,
   1.001858,
   0.607931,
   0.325194,
   2.210449,
   2.13974,
   2.331364
  ]
 },
 "C2-": {
  "nominal": 2.231171,
  "conservative": 1.607615,
  "V": [
   1.620432,
   1.521359,
   0.915457,
   0.514159,
   0.258376,
   2.110346,
   2.042594,
   2.231171
  ]
 }
}

==> anc/out/authors_hires_12m.json <==
{
 "A": {
  "nominal": 6.747083,
  "conservative": 4.862058,
  "V": [
   4.9469,
   4.663187,
   2.988082,
   1.764668,
   0.925794,
   6.394226,
   6.177605,
   6.747083
  ]
 },
 "B": {
  "nominal": 3.510946,
  "conservative": 2.535545,
  "V": [
   2.47328,
   2.329441,
   1.57687,
   0.981588,
   0.538687,
   3.332216,
   3.221598,
   3.510946
  ]
 },
 "C": {
  "nominal": 2.32092,
  "conservative": 1.675832,
  "V": [
   1.626789,
   1.529203,
   0.990009,
   0.592488,
   0.313387,
   2.199715,
   2.129269,
   2.32092
  ]
 },
 "C2+": {
  "nominal": 2.31898,
  "conservative": 1.674427,
  "V": [
   1.624769,
   1.527932,
   0.988871,
   0.591749,
   0.31303,
   2.197852,
   2.127483,
   2.31898
  ]
 },
 "C2-": {
  "nominal": 2.176781,
  "conservative": 1.566071,
  "V": [
   1.622451,
   1.522163,
   0.870572,
   0.469681,
   0.229317,
   2.055991,
   1.989809,
   2.176781
  ]
 }
}

==> anc/out/bottom_lit.json <==
{
 "authors_axis": {
  "bottom_lit_and_seen_any_night_any_axis_in_box": false,
  "min_earth_z_in_box": 0.239,
  "min_earth_z_at_axis": 0.275
 },
 "n_axes": 224666,
 "10m": {
  "A V|all|cut0": {
   "dark": 4.4059,
   "dark_at": [
    221.558,
    2.75
   ],
   "lit": 4.3883,
   "lit_at": [
    41.808,
    -2.75
   ],
   "change_pct": -0.4
  },
  "A r|all|cut0": {
   "dark": 3.4676,
   "dark_at": [
    221.558,
    2.75
   ],
   "lit": 3.4538,
   "lit_at": [
    41.808,
    -2.75
   ],
   "change_pct": -0.4
  },
  "A V|all|cut15": {
   "dark": 3.0264,
   "dark_at": [
    55.767,
    -5.956
   ],
   "lit": 3.0126,
   "lit_at": [
    235.767,
    5.956
   ],
   "change_pct": -0.46
  },
  "A filter|no1107|cut15": {
   "dark": 2.3819,
   "dark_at": [
    55.767,
    -5.956
   ],
   "lit": 2.371,
   "lit_at": [
    235.767,
    5.956
   ],
   "change_pct": -0.46
  },
  "B V|all|cut0": {
   "dark": 2.9244,
   "dark_at": [
    221.558,
    2.75
   ],
   "lit": 2.9098,
   "lit_at": [
    41.808,
    -2.75
   ],
   "change_pct": -0.5
  },
  "B r|all|cut0": {
   "dark": 2.3017,
   "dark_at": [
    221.558,
    2.75
   ],
   "lit": 2.2901,
   "lit_at": [
    41.808,
    -2.75
   ],
   "change_pct": -0.5
  },
  "B V|all|cut15": {
   "dark": 1.9984,
   "dark_at": [
    55.678,
    -6.448
   ],
   "lit": 1.987,
   "lit_at": [
    235.669,
    6.497
   ],
   "change_pct": -0.57
  },
  "B filter|no1107|cut15": {
   "dark": 1.5728,
   "dark_at": [
    55.678,
    -6.448
   ],
   "lit": 1.5638,
   "lit_at": [
    235.669,
    6.497
   ],
   "change_pct": -0.57
  }
 },
 "12m": {
  "A V|all|cut0": {
   "dark": 4.1659,
   "dark_at": [
    221.558,
    2.75
   ],
   "lit": 4.1502,
   "lit_at": [
    41.808,
    -2.75
   ],
   "change_pct": -0.38
  },
  "A r|all|cut0": {
   "dark": 3.2788,
   "dark_at": [
    221.558,
    2.75
   ],
   "lit": 3.2664,
   "lit_at": [
    41.808,
    -2.75
   ],
   "change_pct": -0.38
  },
  "A V|all|cut15": {
   "dark": 2.9068,
   "dark_at": [
    55.783,
    -5.857
   ],
   "lit": 2.8692,
   "lit_at": [
    235.79,
    5.808
   ],
   "change_pct": -1.29
  },
  "A filter|no1107|cut15": {
   "dark": 2.2878,
   "dark_at": [
    55.783,
    -5.857
   ],
   "lit": 2.2582,
   "lit_at": [
    235.79,
    5.808
   ],
   "change_pct": -1.29
  },
  "B V|all|cut0": {
   "dark": 2.7267,
   "dark_at": [
    221.558,
    2.75
   ],
   "lit": 2.7139,
   "lit_at": [
    41.808,
    -2.75
   ],
   "change_pct": -0.47
  },
  "B r|all|cut0": {
   "dark": 2.146,
   "dark_at": [
    221.558,
    2.75
   ],
   "lit": 2.136,
   "lit_at": [
    41.808,
    -2.75
   ],
   "change_pct": -0.47
  },
  "B V|all|cut15": {
   "dark": 1.8665,
   "dark_at": [
    55.716,
    -6.251
   ],
   "lit": 1.8565,
   "lit_at": [
    235.716,
    6.251
   ],
   "change_pct": -0.54
  },
  "B filter|no1107|cut15": {
   "dark": 1.469,
   "dark_at": [
    55.716,
    -6.251
   ],
   "lit": 1.4611,
   "lit_at": [
    235.716,
    6.251
   ],
   "change_pct": -0.54
  }
 },
 "largest_decrease_pct": 1.29,
 "with_reflections": {
  "values": {
   "10m A": {
    "authors nominal": {
     "dark": 6.8117,
     "lit": 6.802,
     "change_pct": -0.14
    },
    "authors nominal_fitted_nights": {
     "dark": 6.4594,
     "lit": 6.45,
     "change_pct": -0.14
    },
    "authors conservative": {
     "dark": 4.9116,
     "lit": 4.9046,
     "change_pct": -0.14
    },
    "min V|all|nocut": {
     "dark_table2": 4.3159,
     "lit": 4.2453,
     "change_pct": -1.64
    },
    "min r|all|nocut": {
     "dark_table2": 3.3968,
     "lit": 3.3413,
     "change_pct": -1.63
    },
    "min V|all|cut15": {
     "dark_table2": 2.9486,
     "lit": 2.9063,
     "change_pct": -1.43
    },
    "min filter|no1107|cut15": {
     "dark_table2": 2.3206,
     "lit": 2.2874,
     "change_pct": -1.43
    }
   },
   "10m B": {
    "authors nominal": {
     "dark": 3.5439,
     "lit": 3.5111,
     "change_pct": -0.92
    },
    "authors nominal_fitted_nights": {
     "dark": 3.3655,
     "lit": 3.3337,
     "change_pct": -0.94
    },
    "authors conservative": {
     "dark": 2.5609,
     "lit": 2.5371,
     "change_pct": -0.93
    },
    "min V|all|nocut": {
     "dark_table2": 2.7282,
     "lit": 2.5948,
     "change_pct": -4.89
    },
    "min r|all|nocut": {
     "dark_table2": 2.1472,
     "lit": 2.0422,
     "change_pct": -4.89
    },
    "min V|all|cut15": {
     "dark_table2": 1.8436,
     "lit": 1.7613,
     "change_pct": -4.47
    },
    "min filter|no1107|cut15": {
     "dark_table2": 1.451,
     "lit": 1.3862,
     "change_pct": -4.47
    }
   },
   "12m A": {
    "authors nominal": {
     "dark": 6.7457,
     "lit": 6.7361,
     "change_pct": -0.14
    },
    "authors nominal_fitted_nights": {
     "dark": 6.393,
     "lit": 6.3836,
     "change_pct": -0.15
    },
    "authors conservative": {
     "dark": 4.8611,
     "lit": 4.8541,
     "change_pct": -0.14
    },
    "min V|all|nocut": {
     "dark_table2": 4.086,
     "lit": 4.0204,
     "change_pct": -1.61
    },
    "min r|all|nocut": {
     "dark_table2": 3.2159,
     "lit": 3.1642,
     "change_pct": -1.61
    },
    "min V|all|cut15": {
     "dark_table2": 2.7952,
     "lit": 2.7566,
     "change_pct": -1.38
    },
    "min filter|no1107|cut15": {
     "dark_table2": 2.2,
     "lit": 2.1696,
     "change_pct": -1.38
    }
   },
   "12m B": {
    "authors nominal": {
     "dark": 3.5098,
     "lit": 3.477,
     "change_pct": -0.94
    },
    "authors nominal_fitted_nights": {
     "dark": 3.331,
     "lit": 3.2995,
     "change_pct": -0.95
    },
    "authors conservative": {
     "dark": 2.5347,
     "lit": 2.5109,
     "change_pct": -0.94
    },
    "min V|all|nocut": {
     "dark_table2": 2.5545,
     "lit": 2.4361,
     "change_pct": -4.63
    },
    "min r|all|nocut": {
     "dark_table2": 2.0105,
     "lit": 1.9174,
     "change_pct": -4.63
    },
    "min V|all|cut15": {
     "dark_table2": 1.7318,
     "lit": 1.656,
     "change_pct": -4.38
    },
    "min filter|no1107|cut15": {
     "dark_table2": 1.363,
     "lit": 1.3034,
     "change_pct": -4.38
    }
   }
  },
  "largest_decrease_authors_axis_pct": 0.95,
  "largest_decrease_of_a_minimum_pct": 4.89
 }
}

==> anc/out/bounds_free.json <==
{
 "paq_V": 35.4,
 "paq_r": 27.86,
 "albedos_caseA": {
  "panel": 0.125,
  "stripe": 1.0,
  "bus": 0.39,
  "bottom": 0.39,
  "board": 0.5273,
  "ant_f": 0.059,
  "ant_r": 0.39,
  "spheres": 0.39
 },
 "10m": {
  "placement": {
   "bus_z0": 0.0,
   "ant_dz": 0.65,
   "rad_z": 0.0,
   "adu_clock": 0.0
  },
  "energy_published_ratios": {
   "max_m2": 9.06,
   "sun_dir": [
    35,
    90
   ],
   "shortfall_V": 3.907,
   "shortfall_r": 3.075
  },
  "energy_idealized": {
   "max_m2": 19.467,
   "sun_dir": [
    131,
    83
   ],
   "shortfall_V": 1.818,
   "shortfall_r": 1.431
  },
  "silhouette": {
   "max_m2": 25.918,
   "sun_dir": [
    1,
    73
   ]
  },
  "projected_area_authors_axis": {
   "S_earth": {
    "2024-05-19": 19.12,
    "2024-05-21": 19.93,
    "2024-05-31": 24.88,
    "2024-06-05": 25.07,
    "2024-06-12": 24.45,
    "2024-10-27": 18.38,
    "2024-11-01": 18.94,
    "2024-11-07": 19.52
   },
   "S_sun": {
    "2024-05-19": 14.37,
    "2024-05-21": 14.05,
    "2024-05-31": 17.08,
    "2024-06-05": 18.2,
    "2024-06-12": 19.63,
    "2024-10-27": 20.04,
    "2024-11-01": 19.44,
    "2024-11-07": 18.63
   },
   "reflections_all_white": {
    "2024-05-19": 3.1,
    "2024-05-21": 3.12,
    "2024-05-31": 3.62,
    "2024-06-05": 3.75,
    "2024-06-12": 3.89,
    "2024-10-27": 3.39,
    "2024-11-01": 3.38,
    "2024-11-07": 3.37
   },
   "direct_V": 2.56,
   "direct_conservative": 1.824,
   "with_reflections_V": 2.168,
   "with_reflections_V_fitted_nights": 2.062,
   "with_reflections_conservative": 1.548
  },
  "caseA_authors_axis": {
   "V": 6.816,
   "V_fitted_nights": 6.463,
   "conservative": 4.914
  },
  "projected_area_best_C2_axis": {
   "pole": [
    235.762451,
    5.996913
   ],
   "night": "2024-05-19",
   "X_obs_V": 29.13,
   "S_earth": 24.87,
   "S_sun": 25.71
  },
  "placements": {
   "n_placements": 80,
   "grid": {
    "bus_z0": [
     -0.75,
     -0.4,
     0.0,
     0.27,
     0.3
    ],
    "ant_dz": [
     0.65,
     1.5
    ],
    "rad_z": [
     -0.5,
     0.0,
     1.0,
     2.0
    ],
    "adu_clock": [
     0.0,
     45.0
    ]
   },
   "energy_published_ratios_max_m2": 9.612,
   "energy_idealized_max_m2": 20.705,
   "silhouette_max_m2": 26.952,
   "low_phase_area_range": [
    16.9,
    19.72
   ],
   "with_reflections_V": 1.957,
   "with_reflections_V_fitted_nights": 1.856,
   "with_reflections_conservative": 1.396,
   "caseA_V_fitted_nights_range": [
    6.456,
    6.505
   ],
   "caseA_conservative_range": [
    4.909,
    4.945
   ],
   "caseA_authors_axis_min": {
    "V_fitted_nights": 6.453,
    "conservative": 4.907
   },
   "best_C2_axis_S_earth_max": 26.02,
   "energy_published_shortfall": {
    "V": 3.683,
    "r": 2.899
   },
   "energy_idealized_shortfall": {
    "V": 1.71,
    "r": 1.346
   }
  },
  "placements_full": [
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "energy_published_ratios": {
     "max_m2": 9.601,
     "sun_dir": [
      29,
      115
     ],
     "shortfall_V": 3.687,
     "shortfall_r": 2.902
    },
    "energy_idealized": {
     "max_m2": 20.659,
     "sun_dir": [
      53,
      230
     ],
     "shortfall_V": 1.714,
     "shortfall_r": 1.349
    },
    "silhouette": {
     "max_m2": 26.923,
     "sun_dir": [
      151,
      295
     ]
    },
    "projected_area_authors_axis": {
     "S_earth": {
      "2024-05-19": 19.91,
      "2024-05-21": 20.66,
      "2024-05-31": 25.99,
      "2024-06-05": 25.81,
      "2024-06-12": 25.46,
      "2024-10-27": 19.12,
      "2024-11-01": 19.68,
      "2024-11-07": 20.25
     },
     "S_sun": {
      "2024-05-19": 14.87,
      "2024-05-21": 14.5,
      "2024-05-31": 17.7,
      "2024-06-05": 18.92,
      "2024-06-12": 20.37,
      "2024-10-27": 20.78,
      "2024-11-01": 20.18,
      "2024-11-07": 19.37
     },
     "reflections_all_white": {
      "2024-05-19": 4.05,
      "2024-05-21": 4.08,
      "2024-05-31": 5.42,
      "2024-06-05": 5.85,
      "2024-06-12": 6.09,
      "2024-10-27": 4.8,
      "2024-11-01": 4.79,
      "2024-11-07": 4.74
     },
     "direct_V": 2.462,
     "direct_conservative": 1.756,
     "with_reflections_V": 1.978,
     "with_reflections_V_fitted_nights": 1.876,
     "with_reflections_conservative": 1.412
    },
    "caseA_authors_axis": {
     "V": 6.825,
     "V_fitted_nights": 6.473,
     "conservative": 4.921
    },
    "projected_area_best_C2_axis": {
     "pole": [
      235.762451,
      5.996913
     ],
     "night": "2024-05-19",
     "X_obs_V": 29.13,
     "S_earth": 26.0,
     "S_sun": 25.94
    }
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "energy_published_ratios": {
     "max_m2": 9.612,
     "sun_dir": [
      29,
      115
     ],
     "shortfall_V": 3.683,
     "shortfall_r": 2.899
    },
    "energy_idealized": {
     "max_m2": 20.705,
     "sun_dir": [
      53,
      230
     ],
     "shortfall_V": 1.71,
     "shortfall_r": 1.346
    },
    "silhouette": {
     "max_m2": 26.952,
     "sun_dir": [
      29,
      115
     ]
    },
    "projected_area_authors_axis": {
     "S_earth": {
      "2024-05-19": 19.96,
      "2024-05-21": 20.71,
      "2024-05-31": 26.02,
      "2024-06-05": 25.83,
      "2024-06-12": 25.48,
      "2024-10-27": 19.17,
      "2024-11-01": 19.72,
      "2024-11-07": 20.3
     },
     "S_sun": {
      "2024-05-19": 14.92,
      "2024-05-21": 14.51,
      "2024-05-31": 17.76,
      "2024-06-05": 18.97,
      "2024-06-12": 20.43,
      "2024-10-27": 20.83,
      "2024-11-01": 20.22,
      "2024-11-07": 19.41
     },
     "reflections_all_white": {
      "2024-05-19": 3.86,
      "2024-05-21": 3.88,
      "2024-05-31": 4.91,
      "2024-06-05": 5.22,
      "2024-06-12": 5.42,
      "2024-10-27": 4.41,
      "2024-11-01": 4.41,
      "2024-11-07": 4.37
     },
     "direct_V": 2.457,
     "direct_conservative": 1.752,
     "with_reflections_V": 2.005,
     "with_reflections_V_fitted_nights": 1.904,
     "with_reflections_conservative": 1.432
    },
    "caseA_authors_axis": {
     "V": 6.827,
     "V_fitted_nights": 6.474,
     "conservative": 4.923
    },
    "projected_area_best_C2_axis": {
     "pole": [
      235.762451,
      5.996913
     ],
     "night": "2024-05-19",
     "X_obs_V": 29.13,
     "S_earth": 26.02,
     "S_sun": 25.95
    }
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 0.65,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "energy_published_ratios": {
     "max_m2": 9.594,
     "sun_dir": [
      29,
      115
     ],
     "shortfall_V": 3.69,
     "shortfall_r": 2.904
    },
    "energy_idealized": {
     "max_m2": 20.147,
     "sun_dir": [
      34,
      113
     ],
     "shortfall_V": 1.757,
     "shortfall_r": 1.383
    },
    "silhouette": {
     "max_m2": 26.904,
     "sun_dir": [
      152,
      295
     ]
    },
    "projected_area_authors_axis": {
     "S_earth": {
      "2024-05-19": 19.81,
      "2024-05-21": 20.51,
      "2024-05-31": 25.97,
      "2024-06-05": 25.83,
      "2024-06-12": 25.37,
      "2024-10-27": 19.06,
      "2024-11-01": 19.58,
      "2024-11-07": 20.13
     },
     "S_sun": {
      "2024-05-19": 14.92,
      "2024-05-21": 14.51,
      "2024-05-31": 17.72,
      "2024-06-05": 18.87,
      "2024-06-12": 20.24,
      "2024-10-27": 20.62,
      "2024-11-01": 20.05,
      "2024-11-07": 19.3
     },
     "reflections_all_white": {
      "2024-05-19": 3.91,
      "2024-05-21": 3.93,
      "2024-05-31": 5.02,
      "2024-06-05": 5.35,
      "2024-06-12": 5.55,
      "2024-10-27": 4.5,
      "2024-11-01": 4.49,
      "2024-11-07": 4.46
     },
     "direct_V": 2.471,
     "direct_conservative": 1.764,
     "with_reflections_V": 2.008,
     "with_reflections_V_fitted_nights": 1.905,
     "with_reflections_conservative": 1.435
    },
    "caseA_authors_axis": {
     "V": 6.82,
     "V_fitted_nights": 6.468,
     "conservative": 4.918
    },
    "projected_area_best_C2_axis": {
     "pole": [
      235.762451,
      5.996913
     ],
     "night": "2024-05-19",
     "X_obs_V": 29.13,
     "S_earth": 25.97,
     "S_sun": 25.95
    }
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "energy_published_ratios": {
     "max_m2": 9.581,
     "sun_dir": [
      29,
      115
     ],
     "shortfall_V": 3.695,
     "shortfall_r": 2.908
    },
    "energy_idealized": {
     "max_m2": 20.139,
     "sun_dir": [
      146,
      292
     ],
     "shortfall_V": 1.758,
     "shortfall_r": 1.383
    },
    "silhouette": {
     "max_m2": 26.871,
     "sun_dir": [
      151,
      295
     ]
    },
    "projected_area_authors_axis": {
     "S_earth": {
      "2024-05-19": 19.76,
      "2024-05-21": 20.45,
      "2024-05-31": 25.94,
      "2024-06-05": 25.81,
      "2024-06-12": 25.35,
      "2024-10-27": 19.02,
      "2024-11-01": 19.54,
      "2024-11-07": 20.08
     },
     "S_sun": {
      "2024-05-19": 14.87,
      "2024-05-21": 14.51,
      "2024-05-31": 17.66,
      "2024-06-05": 18.83,
      "2024-06-12": 20.19,
      "2024-10-27": 20.56,
      "2024-11-01": 20.0,
      "2024-11-07": 19.26
     },
     "reflections_all_white": {
      "2024-05-19": 4.09,
      "2024-05-21": 4.13,
      "2024-05-31": 5.53,
      "2024-06-05": 5.98,
      "2024-06-12": 6.21,
      "2024-10-27": 4.89,
      "2024-11-01": 4.88,
      "2024-11-07": 4.83
     },
     "direct_V": 2.477,
     "direct_conservative": 1.769,
     "with_reflections_V": 1.98,
     "with_reflections_V_fitted_nights": 1.877,
     "with_reflections_conservative": 1.415
    },
    "caseA_authors_axis": {
     "V": 6.819,
     "V_fitted_nights": 6.466,
     "conservative": 4.917
    },
    "projected_area_best_C2_axis": {
     "pole": [
      235.762451,
      5.996913
     ],
     "night": "2024-05-19",
     "X_obs_V": 29.13,
     "S_earth": 25.95,
     "S_sun": 25.94
    }
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 1.5,
     "rad_z": 1.0,
     "adu_clock": 45.0
    },
    "energy_published_ratios": {
     "max_m2": 9.521,
     "sun_dir": [
      32,
      123
     ],
     "shortfall_V": 3.718,
     "shortfall_r": 2.926
    },
    "energy_idealized": {
     "max_m2": 20.347,
     "sun_dir": [
      40,
      240
     ],
     "shortfall_V": 1.74,
     "shortfall_r": 1.369
    },
    "silhouette": {
     "max_m2": 26.663,
     "sun_dir": [
      30,
      118
     ]
    },
    "projected_area_authors_axis": {
     "S_earth": {
      "2024-05-19": 19.86,
      "2024-05-21": 20.67,
      "2024-05-31": 25.86,
      "2024-06-05": 25.77,
      "2024-06-12": 25.36,
      "2024-10-27": 19.05,
      "2024-11-01": 19.62,
      "2024-11-07": 20.24
     },
     "S_sun": {
      "2024-05-19": 14.86,
      "2024-05-21": 14.45,
      "2024-05-31": 17.67,
      "2024-06-05": 18.85,
      "2024-06-12": 20.37,
      "2024-10-27": 20.77,
      "2024-11-01": 20.16,
      "2024-11-07": 19.3
     },
     "reflections_all_white": {
      "2024-05-19": 3.95,
      "2024-05-21": 3.97,
      "2024-05-31": 5.03,
      "2024-06-05": 5.34,
      "2024-06-12": 5.52,
      "2024-10-27": 4.52,
      "2024-11-01": 4.51,
      "2024-11-07": 4.48
     },
     "direct_V": 2.471,
     "direct_conservative": 1.761,
     "with_reflections_V": 2.006,
     "with_reflections_V_fitted_nights": 1.905,
     "with_reflections_conservative": 1.432
    },
    "caseA_authors_axis": {
     "V": 6.821,
     "V_fitted_nights": 6.469,
     "conservative": 4.919
    },
    "projected_area_best_C2_axis": {
     "pole": [
      235.762451,
      5.996913
     ],
     "night": "2024-05-19",
     "X_obs_V": 29.13,
     "S_earth": 25.86,
     "S_sun": 25.95
    }
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 0.0
    },
    "energy_published_ratios": {
     "max_m2": 9.521,
     "sun_dir": [
      29,
      90
     ],
     "shortfall_V": 3.718,
     "shortfall_r": 2.926
    },
    "energy_idealized": {
     "max_m2": 20.477,
     "sun_dir": [
      127,
      62
     ],
     "shortfall_V": 1.729,
     "shortfall_r": 1.361
    },
    "silhouette": {
     "max_m2": 26.76,
     "sun_dir": [
      154,
      272
     ]
    },
    "projected_area_authors_axis": {
     "S_earth": {
      "2024-05-19": 19.91,
      "2024-05-21": 20.78,
      "2024-05-31": 25.58,
      "2024-06-05": 25.73,
      "2024-06-12": 25.12,
      "2024-10-27": 19.13,
      "2024-11-01": 19.71,
      "2024-11-07": 20.34
     },
     "S_sun": {
      "2024-05-19": 15.06,
      "2024-05-21": 14.66,
      "2024-05-31": 17.78,
      "2024-06-05": 18.93,
      "2024-06-12": 20.47,
      "2024-10-27": 20.93,
      "2024-11-01": 20.25,
      "2024-11-07": 19.39
     },
     "reflections_all_white": {
      "2024-05-19": 3.93,
      "2024-05-21": 3.94,
      "2024-05-31": 4.94,
      "2024-06-05": 5.25,
      "2024-06-12": 5.48,
      "2024-10-27": 4.48,
      "2024-11-01": 4.48,
      "2024-11-07": 4.44
     },
     "direct_V": 2.46,
     "direct_conservative": 1.753,
     "with_reflections_V": 2.001,
     "with_reflections_V_fitted_nights": 1.901,
     "with_reflections_conservative": 1.429
    },
    "caseA_authors_axis": {
     "V": 6.827,
     "V_fitted_nights": 6.474,
     "conservative": 4.922
    },
    "projected_area_best_C2_axis": {
     "pole": [
      235.762451,
      5.996913
     ],
     "night": "2024-05-19",
     "X_obs_V": 29.13,
     "S_earth": 25.58,
     "S_sun": 25.9
    }
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 0.0
    },
    "energy_published_ratios": {
     "max_m2": 9.512,
     "sun_dir": [
      29,
      90
     ],
     "shortfall_V": 3.722,
     "shortfall_r": 2.929
    },
    "energy_idealized": {
     "max_m2": 20.43,
     "sun_dir": [
      127,
      62
     ],
     "shortfall_V": 1.733,
     "shortfall_r": 1.364
    },
    "silhouette": {
     "max_m2": 26.732,
     "sun_dir": [
      154,
      273
     ]
    },
    "projected_area_authors_axis": {
     "S_earth": {
      "2024-05-19": 19.86,
      "2024-05-21": 20.72,
      "2024-05-31": 25.55,
      "2024-06-05": 25.72,
      "2024-06-12": 25.09,
      "2024-10-27": 19.09,
      "2024-11-01": 19.67,
      "2024-11-07": 20.29
     },
     "S_sun": {
      "2024-05-19": 15.0,
      "2024-05-21": 14.66,
      "2024-05-31": 17.72,
      "2024-06-05": 18.89,
      "2024-06-12": 20.42,
      "2024-10-27": 20.87,
      "2024-11-01": 20.2,
      "2024-11-07": 19.35
     },
     "reflections_all_white": {
      "2024-05-19": 4.08,
      "2024-05-21": 4.11,
      "2024-05-31": 5.47,
      "2024-06-05": 5.91,
      "2024-06-12": 6.15,
      "2024-10-27": 4.85,
      "2024-11-01": 4.84,
      "2024-11-07": 4.79
     },
     "direct_V": 2.466,
     "direct_conservative": 1.757,
     "with_reflections_V": 1.976,
     "with_reflections_V_fitted_nights": 1.875,
     "with_reflections_conservative": 1.41
    },
    "caseA_authors_axis": {
     "V": 6.823,
     "V_fitted_nights": 6.471,
     "conservative": 4.92
    },
    "projected_area_best_C2_axis": {
     "pole": [
      235.762451,
      5.996913
     ],
     "night": "2024-05-19",
     "X_obs_V": 29.13,
     "S_earth": 25.55,
     "S_sun": 25.9
    }
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 1.5,
     "rad_z": 0.0,
     "adu_clock": 0.0
    },
    "energy_published_ratios": {
     "max_m2": 9.302,
     "sun_dir": [
      42,
      267
     ],
     "shortfall_V": 3.806,
     "shortfall_r": 2.995
    },
    "energy_idealized": {
     "max_m2": 20.34,
     "sun_dir": [
      131,
      83
     ],
     "shortfall_V": 1.74,
     "shortfall_r": 1.37
    },
    "silhouette": {
     "max_m2": 26.142,
     "sun_dir": [
      34,
      267
     ]
    },
    "projected_area_authors_axis": {
     "S_earth": {
      "2024-05-19": 19.89,
      "2024-05-21": 20.75,
      "2024-05-31": 25.25,
      "2024-06-05": 25.2,
      "2024-06-12": 24.87,
      "2024-10-27": 19.11,
      "2024-11-01": 19.7,
      "2024-11-07": 20.31
     },
     "S_sun": {
      "2024-05-19": 15.04,
      "2024-05-21": 14.66,
      "2024-05-31": 17.79,
      "2024-06-05": 18.93,
      "2024-06-12": 20.44,
      "2024-10-27": 20.87,
      "2024-11-01": 20.23,
      "2024-11-07": 19.37
     },
     "reflections_all_white": {
      "2024-05-19": 4.09,
      "2024-05-21": 4.11,
      "2024-05-31": 5.25,
      "2024-06-05": 5.59,
      "2024-06-12": 5.79,
      "2024-10-27": 4.68,
      "2024-11-01": 4.67,
      "2024-11-07": 4.64
     },
     "direct_V": 2.462,
     "direct_conservative": 1.754,
     "with_reflections_V": 1.987,
     "with_reflections_V_fitted_nights": 1.886,
     "with_reflections_conservative": 1.418
    },
    "caseA_authors_axis": {
     "V": 6.816,
     "V_fitted_nights": 6.463,
     "conservative": 4.915
    },
    "projected_area_best_C2_axis": {
     "pole": [
      235.762451,
      5.996913
     ],
     "night": "2024-05-19",
     "X_obs_V": 29.13,
     "S_earth": 25.25,
     "S_sun": 25.71
    }
   },
   {
    "placement": {
     "bus_z0": 0.0,
     "ant_dz": 0.65,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "energy_published_ratios": {
     "max_m2": 9.464,
     "sun_dir": [
      29,
      115
     ],
     "shortfall_V": 3.74,
     "shortfall_r": 2.944
    },
    "energy_idealized": {
     "max_m2": 19.815,
     "sun_dir": [
      146,
      292
     ],
     "shortfall_V": 1.787,
     "shortfall_r": 1.406
    },
    "silhouette": {
     "max_m2": 26.594,
     "sun_dir": [
      155,
      290
     ]
    },
    "projected_area_authors_axis": {
     "S_earth": {
      "2024-05-19": 19.22,
      "2024-05-21": 19.94,
      "2024-05-31": 25.65,
      "2024-06-05": 25.67,
      "2024-06-12": 25.07,
      "2024-10-27": 18.45,
      "2024-11-01": 18.99,
      "2024-11-07": 19.55
     },
     "S_sun": {
      "2024-05-19": 14.25,
      "2024-05-21": 13.9,
      "2024-05-31": 17.05,
      "2024-06-05": 18.26,
      "2024-06-12": 19.66,
      "2024-10-27": 20.05,
      "2024-11-01": 19.47,
      "2024-11-07": 18.7
     },
     "reflections_all_white": {
      "2024-05-19": 2.97,
      "2024-05-21": 2.98,
      "2024-05-31": 3.35,
      "2024-06-05": 3.45,
      "2024-06-12": 3.62,
      "2024-10-27": 3.21,
      "2024-11-01": 3.21,
      "2024-11-07": 3.2
     },
     "direct_V": 2.551,
     "direct_conservative": 1.82,
     "with_reflections_V": 2.178,
     "with_reflections_V_fitted_nights": 2.072,
     "with_reflections_conservative": 1.556
    },
    "caseA_authors_axis": {
     "V": 6.831,
     "V_fitted_nights": 6.478,
     "conservative": 4.925
    },
    "projected_area_best_C2_axis": {
     "pole": [
      235.762451,
      5.996913
     ],
     "night": "2024-05-19",
     "X_obs_V": 29.13,
     "S_earth": 25.65,
     "S_sun": 25.94
    }
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": -0.5,
     "adu_clock": 0.0
    },
    "energy_published_ratios": {
     "max_m2": 9.187,
     "sun_dir": [
      143,
      93
     ],
     "shortfall_V": 3.853,
     "shortfall_r": 3.033
    },
    "energy_idealized": {
     "max_m2": 19.993,
     "sun_dir": [
      129,
      83
     ],
     "shortfall_V": 1.771,
     "shortfall_r": 1.394
    },
    "silhouette": {
     "max_m2": 25.917,
     "sun_dir": [
      1,
      73
     ]
    },
    "projected_area_authors_axis": {
     "S_earth": {
      "2024-05-19": 19.75,
      "2024-05-21": 20.62,
      "2024-05-31": 25.1,
      "2024-06-05": 25.06,
      "2024-06-12": 24.71,
      "2024-10-27": 18.98,
      "2024-11-01": 19.55,
      "2024-11-07": 20.18
     },
     "S_sun": {
      "2024-05-19": 15.19,
      "2024-05-21": 14.84,
      "2024-05-31": 17.7,
      "2024-06-05": 18.79,
      "2024-06-12": 20.3,
      "2024-10-27": 20.74,
      "2024-11-01": 20.09,
      "2024-11-07": 19.24
     },
     "reflections_all_white": {
      "2024-05-19": 4.33,
      "2024-05-21": 4.38,
      "2024-05-31": 6.05,
      "2024-06-05": 6.59,
      "2024-06-12": 6.79,
      "2024-10-27": 5.21,
      "2024-11-01": 5.19,
      "2024-11-07": 5.14
     },
     "direct_V": 2.48,
     "direct_conservative": 1.767,
     "with_reflections_V": 1.957,
     "with_reflections_V_fitted_nights": 1.856,
     "with_reflections_conservative": 1.396
    },
    "caseA_authors_axis": {
     "V": 6.814,
     "V_fitted_nights": 6.461,
     "conservative": 4.913
    },
    "projected_area_best_C2_axis": {
     "pole": [
      235.762451,
      5.996913
     ],
     "night": "2024-05-19",
     "X_obs_V": 29.13,
     "S_earth": 25.1,
     "S_sun": 25.68
    }
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": -0.5,
     "adu_clock": 0.0
    },
    "energy_published_ratios": {
     "max_m2": 9.114,
     "sun_dir": [
      145,
      93
     ],
     "shortfall_V": 3.884,
     "shortfall_r": 3.057
    },
    "energy_idealized": {
     "max_m2": 19.66,
     "sun_dir": [
      129,
      88
     ],
     "shortfall_V": 1.801,
     "shortfall_r": 1.417
    },
    "silhouette": {
     "max_m2": 25.917,
     "sun_dir": [
      1,
      73
     ]
    },
    "projected_area_authors_axis": {
     "S_earth": {
      "2024-05-19": 19.6,
      "2024-05-21": 20.41,
      "2024-05-31": 25.04,
      "2024-06-05": 25.06,
      "2024-06-12": 24.59,
      "2024-10-27": 18.88,
      "2024-11-01": 19.42,
      "2024-11-07": 20.0
     },
     "S_sun": {
      "2024-05-19": 15.19,
      "2024-05-21": 14.84,
      "2024-05-31": 17.66,
      "2024-06-05": 18.7,
      "2024-06-12": 20.12,
      "2024-10-27": 20.52,
      "2024-11-01": 19.92,
      "2024-11-07": 19.12
     },
     "reflections_all_white": {
      "2024-05-19": 4.38,
      "2024-05-21": 4.43,
      "2024-05-31": 6.16,
      "2024-06-05": 6.71,
      "2024-06-12": 6.91,
      "2024-10-27": 5.3,
      "2024-11-01": 5.28,
      "2024-11-07": 5.22
     },
     "direct_V": 2.495,
     "direct_conservative": 1.78,
     "with_reflections_V": 1.959,
     "with_reflections_V_fitted_nights": 1.857,
     "with_reflections_conservative": 1.399
    },
    "caseA_authors_axis": {
     "V": 6.807,
     "V_fitted_nights": 6.454,
     "conservative": 4.908
    },
    "projected_area_best_C2_axis": {
     "pole": [
      235.762451,
      5.996913
     ],
     "night": "2024-05-19",
     "X_obs_V": 29.13,
     "S_earth": 25.04,
     "S_sun": 25.68
    }
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": 0.0,
     "adu_clock": 0.0
    },
    "energy_published_ratios": {
     "max_m2": 9.198,
     "sun_dir": [
      36,
      93
     ],
     "shortfall_V": 3.849,
     "shortfall_r": 3.029
    },
    "energy_idealized": {
     "max_m2": 19.932,
     "sun_dir": [
      131,
      83
     ],
     "shortfall_V": 1.776,
     "shortfall_r": 1.398
    },
    "silhouette": {
     "max_m2": 25.928,
     "sun_dir": [
      32,
      267
     ]
    },
    "projected_area_authors_axis": {
     "S_earth": {
      "2024-05-19": 19.7,
      "2024-05-21": 20.49,
      "2024-05-31": 25.16,
      "2024-06-05": 25.18,
      "2024-06-12": 24.72,
      "2024-10-27": 18.97,
      "2024-11-01": 19.52,
      "2024-11-07": 20.09
     },
     "S_sun": {
      "2024-05-19": 14.99,
      "2024-05-21": 14.65,
      "2024-05-31": 17.69,
      "2024-06-05": 18.79,
      "2024-06-12": 20.2,
      "2024-10-27": 20.6,
      "2024-11-01": 20.01,
      "2024-11-07": 19.21
     },
     "reflections_all_white": {
      "2024-05-19": 4.29,
      "2024-05-21": 4.34,
      "2024-05-31": 5.89,
      "2024-06-05": 6.38,
      "2024-06-12": 6.59,
      "2024-10-27": 5.14,
      "2024-11-01": 5.13,
      "2024-11-07": 5.07
     },
     "direct_V": 2.482,
     "direct_conservative": 1.77,
     "with_reflections_V": 1.964,
     "with_reflections_V_fitted_nights": 1.862,
     "with_reflections_conservative": 1.402
    },
    "caseA_authors_axis": {
     "V": 6.805,
     "V_fitted_nights": 6.453,
     "conservative": 4.907
    },
    "projected_area_best_C2_axis": {
     "pole": [
      235.762451,
      5.996913
     ],
     "night": "2024-05-19",
     "X_obs_V": 29.13,
     "S_earth": 25.16,
     "S_sun": 25.71
    }
   }
  ],
  "placements_area_full": [
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": -0.5,
     "adu_clock": 0.0
    },
    "reflections_low_phase": [
     5.3,
     5.28,
     5.22
    ],
    "with_reflections_V": 1.959,
    "with_reflections_V_fitted_nights": 1.857,
    "with_reflections_conservative": 1.399
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": -0.5,
     "adu_clock": 45.0
    },
    "reflections_low_phase": [
     5.19,
     5.17,
     5.12
    ],
    "with_reflections_V": 1.969,
    "with_reflections_V_fitted_nights": 1.866,
    "with_reflections_conservative": 1.407
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": 0.0,
     "adu_clock": 0.0
    },
    "reflections_low_phase": [
     5.14,
     5.13,
     5.07
    ],
    "with_reflections_V": 1.964,
    "with_reflections_V_fitted_nights": 1.862,
    "with_reflections_conservative": 1.402
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": 0.0,
     "adu_clock": 45.0
    },
    "reflections_low_phase": [
     5.1,
     5.09,
     5.03
    ],
    "with_reflections_V": 1.964,
    "with_reflections_V_fitted_nights": 1.862,
    "with_reflections_conservative": 1.403
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": 1.0,
     "adu_clock": 0.0
    },
    "reflections_low_phase": [
     5.04,
     5.03,
     4.98
    ],
    "with_reflections_V": 1.979,
    "with_reflections_V_fitted_nights": 1.878,
    "with_reflections_conservative": 1.412
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": 1.0,
     "adu_clock": 45.0
    },
    "reflections_low_phase": [
     5.0,
     4.99,
     4.94
    ],
    "with_reflections_V": 1.981,
    "with_reflections_V_fitted_nights": 1.878,
    "with_reflections_conservative": 1.414
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": 2.0,
     "adu_clock": 0.0
    },
    "reflections_low_phase": [
     4.94,
     4.93,
     4.88
    ],
    "with_reflections_V": 1.979,
    "with_reflections_V_fitted_nights": 1.876,
    "with_reflections_conservative": 1.413
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "reflections_low_phase": [
     4.89,
     4.88,
     4.83
    ],
    "with_reflections_V": 1.98,
    "with_reflections_V_fitted_nights": 1.877,
    "with_reflections_conservative": 1.415
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": -0.5,
     "adu_clock": 0.0
    },
    "reflections_low_phase": [
     5.21,
     5.19,
     5.14
    ],
    "with_reflections_V": 1.957,
    "with_reflections_V_fitted_nights": 1.856,
    "with_reflections_conservative": 1.396
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": -0.5,
     "adu_clock": 45.0
    },
    "reflections_low_phase": [
     5.1,
     5.09,
     5.04
    ],
    "with_reflections_V": 1.967,
    "with_reflections_V_fitted_nights": 1.864,
    "with_reflections_conservative": 1.404
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": 0.0,
     "adu_clock": 0.0
    },
    "reflections_low_phase": [
     5.05,
     5.04,
     4.99
    ],
    "with_reflections_V": 1.961,
    "with_reflections_V_fitted_nights": 1.861,
    "with_reflections_conservative": 1.399
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": 0.0,
     "adu_clock": 45.0
    },
    "reflections_low_phase": [
     5.01,
     5.0,
     4.95
    ],
    "with_reflections_V": 1.962,
    "with_reflections_V_fitted_nights": 1.861,
    "with_reflections_conservative": 1.4
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": 1.0,
     "adu_clock": 0.0
    },
    "reflections_low_phase": [
     4.96,
     4.95,
     4.9
    ],
    "with_reflections_V": 1.977,
    "with_reflections_V_fitted_nights": 1.876,
    "with_reflections_conservative": 1.409
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": 1.0,
     "adu_clock": 45.0
    },
    "reflections_low_phase": [
     4.91,
     4.9,
     4.85
    ],
    "with_reflections_V": 1.978,
    "with_reflections_V_fitted_nights": 1.877,
    "with_reflections_conservative": 1.411
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 0.0
    },
    "reflections_low_phase": [
     4.85,
     4.84,
     4.79
    ],
    "with_reflections_V": 1.976,
    "with_reflections_V_fitted_nights": 1.875,
    "with_reflections_conservative": 1.41
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "reflections_low_phase": [
     4.8,
     4.79,
     4.74
    ],
    "with_reflections_V": 1.978,
    "with_reflections_V_fitted_nights": 1.876,
    "with_reflections_conservative": 1.412
   }
  ],
  "placements_scan": [
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 0.65,
     "rad_z": -0.5,
     "adu_clock": 0.0
    },
    "energy_published": 8.96,
    "energy_idealized": 18.06,
    "silhouette": 25.73,
    "low_phase_area": [
     16.9,
     17.42
    ],
    "with_reflections_V": 2.216,
    "with_reflections_conservative": 1.582,
    "caseA_V_fitted_nights": 6.476,
    "caseA_conservative": 4.924,
    "best_C2_axis_S_earth": 24.04
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 0.65,
     "rad_z": -0.5,
     "adu_clock": 45.0
    },
    "energy_published": 9.19,
    "energy_idealized": 18.36,
    "silhouette": 26.19,
    "low_phase_area": [
     16.9,
     17.38
    ],
    "with_reflections_V": 2.22,
    "with_reflections_conservative": 1.587,
    "caseA_V_fitted_nights": 6.477,
    "caseA_conservative": 4.924,
    "best_C2_axis_S_earth": 24.68
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 0.65,
     "rad_z": 0.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.0,
    "energy_idealized": 18.28,
    "silhouette": 25.74,
    "low_phase_area": [
     16.97,
     17.49
    ],
    "with_reflections_V": 2.23,
    "with_reflections_conservative": 1.591,
    "caseA_V_fitted_nights": 6.477,
    "caseA_conservative": 4.924,
    "best_C2_axis_S_earth": 24.21
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 0.65,
     "rad_z": 0.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.27,
    "energy_idealized": 18.52,
    "silhouette": 26.34,
    "low_phase_area": [
     17.01,
     17.52
    ],
    "with_reflections_V": 2.224,
    "with_reflections_conservative": 1.589,
    "caseA_V_fitted_nights": 6.477,
    "caseA_conservative": 4.924,
    "best_C2_axis_S_earth": 24.72
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 0.65,
     "rad_z": 1.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.08,
    "energy_idealized": 18.77,
    "silhouette": 25.93,
    "low_phase_area": [
     16.91,
     17.44
    ],
    "with_reflections_V": 2.247,
    "with_reflections_conservative": 1.603,
    "caseA_V_fitted_nights": 6.487,
    "caseA_conservative": 4.932,
    "best_C2_axis_S_earth": 24.6
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 0.65,
     "rad_z": 1.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.37,
    "energy_idealized": 18.95,
    "silhouette": 26.43,
    "low_phase_area": [
     16.94,
     17.44
    ],
    "with_reflections_V": 2.242,
    "with_reflections_conservative": 1.602,
    "caseA_V_fitted_nights": 6.487,
    "caseA_conservative": 4.932,
    "best_C2_axis_S_earth": 25.04
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 0.65,
     "rad_z": 2.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.21,
    "energy_idealized": 18.82,
    "silhouette": 26.2,
    "low_phase_area": [
     17.12,
     17.63
    ],
    "with_reflections_V": 2.236,
    "with_reflections_conservative": 1.597,
    "caseA_V_fitted_nights": 6.493,
    "caseA_conservative": 4.937,
    "best_C2_axis_S_earth": 24.49
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 0.65,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.46,
    "energy_idealized": 18.89,
    "silhouette": 26.6,
    "low_phase_area": [
     17.16,
     17.63
    ],
    "with_reflections_V": 2.231,
    "with_reflections_conservative": 1.595,
    "caseA_V_fitted_nights": 6.493,
    "caseA_conservative": 4.937,
    "best_C2_axis_S_earth": 24.97
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 1.5,
     "rad_z": -0.5,
     "adu_clock": 0.0
    },
    "energy_published": 8.95,
    "energy_idealized": 18.37,
    "silhouette": 25.73,
    "low_phase_area": [
     17.0,
     17.55
    ],
    "with_reflections_V": 2.214,
    "with_reflections_conservative": 1.579,
    "caseA_V_fitted_nights": 6.482,
    "caseA_conservative": 4.928,
    "best_C2_axis_S_earth": 24.11
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 1.5,
     "rad_z": -0.5,
     "adu_clock": 45.0
    },
    "energy_published": 9.19,
    "energy_idealized": 18.58,
    "silhouette": 26.19,
    "low_phase_area": [
     17.0,
     17.51
    ],
    "with_reflections_V": 2.217,
    "with_reflections_conservative": 1.584,
    "caseA_V_fitted_nights": 6.483,
    "caseA_conservative": 4.929,
    "best_C2_axis_S_earth": 24.75
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 1.5,
     "rad_z": 0.0,
     "adu_clock": 0.0
    },
    "energy_published": 8.99,
    "energy_idealized": 18.6,
    "silhouette": 25.74,
    "low_phase_area": [
     17.07,
     17.62
    ],
    "with_reflections_V": 2.227,
    "with_reflections_conservative": 1.588,
    "caseA_V_fitted_nights": 6.483,
    "caseA_conservative": 4.929,
    "best_C2_axis_S_earth": 24.27
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 1.5,
     "rad_z": 0.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.27,
    "energy_idealized": 18.71,
    "silhouette": 26.34,
    "low_phase_area": [
     17.11,
     17.65
    ],
    "with_reflections_V": 2.221,
    "with_reflections_conservative": 1.586,
    "caseA_V_fitted_nights": 6.483,
    "caseA_conservative": 4.929,
    "best_C2_axis_S_earth": 24.78
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 1.5,
     "rad_z": 1.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.07,
    "energy_idealized": 18.78,
    "silhouette": 25.93,
    "low_phase_area": [
     17.01,
     17.57
    ],
    "with_reflections_V": 2.244,
    "with_reflections_conservative": 1.6,
    "caseA_V_fitted_nights": 6.493,
    "caseA_conservative": 4.936,
    "best_C2_axis_S_earth": 24.65
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 1.5,
     "rad_z": 1.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.37,
    "energy_idealized": 19.05,
    "silhouette": 26.43,
    "low_phase_area": [
     17.04,
     17.57
    ],
    "with_reflections_V": 2.238,
    "with_reflections_conservative": 1.599,
    "caseA_V_fitted_nights": 6.494,
    "caseA_conservative": 4.937,
    "best_C2_axis_S_earth": 25.08
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.21,
    "energy_idealized": 18.88,
    "silhouette": 26.2,
    "low_phase_area": [
     17.24,
     17.76
    ],
    "with_reflections_V": 2.234,
    "with_reflections_conservative": 1.594,
    "caseA_V_fitted_nights": 6.499,
    "caseA_conservative": 4.941,
    "best_C2_axis_S_earth": 24.56
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.46,
    "energy_idealized": 19.0,
    "silhouette": 26.6,
    "low_phase_area": [
     17.27,
     17.76
    ],
    "with_reflections_V": 2.228,
    "with_reflections_conservative": 1.593,
    "caseA_V_fitted_nights": 6.499,
    "caseA_conservative": 4.941,
    "best_C2_axis_S_earth": 25.04
   },
   {
    "placement": {
     "bus_z0": -0.4,
     "ant_dz": 0.65,
     "rad_z": -0.5,
     "adu_clock": 0.0
    },
    "energy_published": 8.95,
    "energy_idealized": 18.49,
    "silhouette": 25.73,
    "low_phase_area": [
     17.55,
     18.08
    ],
    "with_reflections_V": 2.261,
    "with_reflections_conservative": 1.614,
    "caseA_V_fitted_nights": 6.483,
    "caseA_conservative": 4.93,
    "best_C2_axis_S_earth": 24.34
   },
   {
    "placement": {
     "bus_z0": -0.4,
     "ant_dz": 0.65,
     "rad_z": -0.5,
     "adu_clock": 45.0
    },
    "energy_published": 9.19,
    "energy_idealized": 18.66,
    "silhouette": 26.19,
    "low_phase_area": [
     17.53,
     18.04
    ],
    "with_reflections_V": 2.264,
    "with_reflections_conservative": 1.618,
    "caseA_V_fitted_nights": 6.483,
    "caseA_conservative": 4.929,
    "best_C2_axis_S_earth": 24.97
   },
   {
    "placement": {
     "bus_z0": -0.4,
     "ant_dz": 0.65,
     "rad_z": 0.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.0,
    "energy_idealized": 18.83,
    "silhouette": 25.74,
    "low_phase_area": [
     17.61,
     18.16
    ],
    "with_reflections_V": 2.267,
    "with_reflections_conservative": 1.618,
    "caseA_V_fitted_nights": 6.482,
    "caseA_conservative": 4.928,
    "best_C2_axis_S_earth": 24.47
   },
   {
    "placement": {
     "bus_z0": -0.4,
     "ant_dz": 0.65,
     "rad_z": 0.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.28,
    "energy_idealized": 18.76,
    "silhouette": 26.34,
    "low_phase_area": [
     17.65,
     18.19
    ],
    "with_reflections_V": 2.257,
    "with_reflections_conservative": 1.612,
    "caseA_V_fitted_nights": 6.482,
    "caseA_conservative": 4.928,
    "best_C2_axis_S_earth": 24.98
   },
   {
    "placement": {
     "bus_z0": -0.4,
     "ant_dz": 0.65,
     "rad_z": 1.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.08,
    "energy_idealized": 18.92,
    "silhouette": 25.93,
    "low_phase_area": [
     17.54,
     18.1
    ],
    "with_reflections_V": 2.284,
    "with_reflections_conservative": 1.63,
    "caseA_V_fitted_nights": 6.491,
    "caseA_conservative": 4.935,
    "best_C2_axis_S_earth": 24.85
   },
   {
    "placement": {
     "bus_z0": -0.4,
     "ant_dz": 0.65,
     "rad_z": 1.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.38,
    "energy_idealized": 19.2,
    "silhouette": 26.44,
    "low_phase_area": [
     17.56,
     18.1
    ],
    "with_reflections_V": 2.276,
    "with_reflections_conservative": 1.626,
    "caseA_V_fitted_nights": 6.491,
    "caseA_conservative": 4.935,
    "best_C2_axis_S_earth": 25.27
   },
   {
    "placement": {
     "bus_z0": -0.4,
     "ant_dz": 0.65,
     "rad_z": 2.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.21,
    "energy_idealized": 19.15,
    "silhouette": 26.2,
    "low_phase_area": [
     17.73,
     18.27
    ],
    "with_reflections_V": 2.276,
    "with_reflections_conservative": 1.625,
    "caseA_V_fitted_nights": 6.499,
    "caseA_conservative": 4.941,
    "best_C2_axis_S_earth": 24.79
   },
   {
    "placement": {
     "bus_z0": -0.4,
     "ant_dz": 0.65,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.47,
    "energy_idealized": 19.24,
    "silhouette": 26.61,
    "low_phase_area": [
     17.76,
     18.27
    ],
    "with_reflections_V": 2.268,
    "with_reflections_conservative": 1.622,
    "caseA_V_fitted_nights": 6.498,
    "caseA_conservative": 4.94,
    "best_C2_axis_S_earth": 25.26
   },
   {
    "placement": {
     "bus_z0": -0.4,
     "ant_dz": 1.5,
     "rad_z": -0.5,
     "adu_clock": 0.0
    },
    "energy_published": 8.94,
    "energy_idealized": 18.89,
    "silhouette": 25.73,
    "low_phase_area": [
     17.65,
     18.21
    ],
    "with_reflections_V": 2.259,
    "with_reflections_conservative": 1.611,
    "caseA_V_fitted_nights": 6.49,
    "caseA_conservative": 4.934,
    "best_C2_axis_S_earth": 24.41
   },
   {
    "placement": {
     "bus_z0": -0.4,
     "ant_dz": 1.5,
     "rad_z": -0.5,
     "adu_clock": 45.0
    },
    "energy_published": 9.19,
    "energy_idealized": 19.06,
    "silhouette": 26.19,
    "low_phase_area": [
     17.63,
     18.17
    ],
    "with_reflections_V": 2.261,
    "with_reflections_conservative": 1.615,
    "caseA_V_fitted_nights": 6.489,
    "caseA_conservative": 4.934,
    "best_C2_axis_S_earth": 25.05
   },
   {
    "placement": {
     "bus_z0": -0.4,
     "ant_dz": 1.5,
     "rad_z": 0.0,
     "adu_clock": 0.0
    },
    "energy_published": 8.99,
    "energy_idealized": 19.23,
    "silhouette": 25.74,
    "low_phase_area": [
     17.72,
     18.29
    ],
    "with_reflections_V": 2.265,
    "with_reflections_conservative": 1.615,
    "caseA_V_fitted_nights": 6.488,
    "caseA_conservative": 4.933,
    "best_C2_axis_S_earth": 24.55
   },
   {
    "placement": {
     "bus_z0": -0.4,
     "ant_dz": 1.5,
     "rad_z": 0.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.28,
    "energy_idealized": 19.21,
    "silhouette": 26.34,
    "low_phase_area": [
     17.75,
     18.32
    ],
    "with_reflections_V": 2.255,
    "with_reflections_conservative": 1.609,
    "caseA_V_fitted_nights": 6.488,
    "caseA_conservative": 4.933,
    "best_C2_axis_S_earth": 25.06
   },
   {
    "placement": {
     "bus_z0": -0.4,
     "ant_dz": 1.5,
     "rad_z": 1.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.08,
    "energy_idealized": 19.2,
    "silhouette": 25.93,
    "low_phase_area": [
     17.64,
     18.22
    ],
    "with_reflections_V": 2.282,
    "with_reflections_conservative": 1.627,
    "caseA_V_fitted_nights": 6.497,
    "caseA_conservative": 4.939,
    "best_C2_axis_S_earth": 24.89
   },
   {
    "placement": {
     "bus_z0": -0.4,
     "ant_dz": 1.5,
     "rad_z": 1.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.38,
    "energy_idealized": 19.38,
    "silhouette": 26.44,
    "low_phase_area": [
     17.67,
     18.23
    ],
    "with_reflections_V": 2.273,
    "with_reflections_conservative": 1.623,
    "caseA_V_fitted_nights": 6.497,
    "caseA_conservative": 4.94,
    "best_C2_axis_S_earth": 25.32
   },
   {
    "placement": {
     "bus_z0": -0.4,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.21,
    "energy_idealized": 19.27,
    "silhouette": 26.2,
    "low_phase_area": [
     17.87,
     18.43
    ],
    "with_reflections_V": 2.27,
    "with_reflections_conservative": 1.619,
    "caseA_V_fitted_nights": 6.505,
    "caseA_conservative": 4.945,
    "best_C2_axis_S_earth": 24.87
   },
   {
    "placement": {
     "bus_z0": -0.4,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.47,
    "energy_idealized": 19.36,
    "silhouette": 26.61,
    "low_phase_area": [
     17.89,
     18.44
    ],
    "with_reflections_V": 2.262,
    "with_reflections_conservative": 1.616,
    "caseA_V_fitted_nights": 6.504,
    "caseA_conservative": 4.945,
    "best_C2_axis_S_earth": 25.34
   },
   {
    "placement": {
     "bus_z0": 0.0,
     "ant_dz": 0.65,
     "rad_z": -0.5,
     "adu_clock": 0.0
    },
    "energy_published": 8.98,
    "energy_idealized": 19.19,
    "silhouette": 25.73,
    "low_phase_area": [
     18.29,
     18.84
    ],
    "with_reflections_V": 2.189,
    "with_reflections_conservative": 1.562,
    "caseA_V_fitted_nights": 6.467,
    "caseA_conservative": 4.917,
    "best_C2_axis_S_earth": 24.74
   },
   {
    "placement": {
     "bus_z0": 0.0,
     "ant_dz": 0.65,
     "rad_z": -0.5,
     "adu_clock": 45.0
    },
    "energy_published": 9.19,
    "energy_idealized": 19.2,
    "silhouette": 26.19,
    "low_phase_area": [
     18.29,
     18.8
    ],
    "with_reflections_V": 2.186,
    "with_reflections_conservative": 1.562,
    "caseA_V_fitted_nights": 6.465,
    "caseA_conservative": 4.916,
    "best_C2_axis_S_earth": 25.38
   },
   {
    "placement": {
     "bus_z0": 0.0,
     "ant_dz": 0.65,
     "rad_z": 0.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.03,
    "energy_idealized": 19.53,
    "silhouette": 25.76,
    "low_phase_area": [
     18.38,
     18.94
    ],
    "with_reflections_V": 2.19,
    "with_reflections_conservative": 1.563,
    "caseA_V_fitted_nights": 6.465,
    "caseA_conservative": 4.916,
    "best_C2_axis_S_earth": 24.86
   },
   {
    "placement": {
     "bus_z0": 0.0,
     "ant_dz": 0.65,
     "rad_z": 0.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.28,
    "energy_idealized": 19.36,
    "silhouette": 26.34,
    "low_phase_area": [
     18.43,
     18.97
    ],
    "with_reflections_V": 2.177,
    "with_reflections_conservative": 1.555,
    "caseA_V_fitted_nights": 6.462,
    "caseA_conservative": 4.913,
    "best_C2_axis_S_earth": 25.37
   },
   {
    "placement": {
     "bus_z0": 0.0,
     "ant_dz": 0.65,
     "rad_z": 1.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.15,
    "energy_idealized": 19.5,
    "silhouette": 25.95,
    "low_phase_area": [
     18.28,
     18.86
    ],
    "with_reflections_V": 2.208,
    "with_reflections_conservative": 1.574,
    "caseA_V_fitted_nights": 6.472,
    "caseA_conservative": 4.921,
    "best_C2_axis_S_earth": 25.14
   },
   {
    "placement": {
     "bus_z0": 0.0,
     "ant_dz": 0.65,
     "rad_z": 1.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.39,
    "energy_idealized": 19.48,
    "silhouette": 26.48,
    "low_phase_area": [
     18.32,
     18.86
    ],
    "with_reflections_V": 2.195,
    "with_reflections_conservative": 1.568,
    "caseA_V_fitted_nights": 6.469,
    "caseA_conservative": 4.919,
    "best_C2_axis_S_earth": 25.57
   },
   {
    "placement": {
     "bus_z0": 0.0,
     "ant_dz": 0.65,
     "rad_z": 2.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.31,
    "energy_idealized": 19.6,
    "silhouette": 26.34,
    "low_phase_area": [
     18.42,
     18.98
    ],
    "with_reflections_V": 2.205,
    "with_reflections_conservative": 1.572,
    "caseA_V_fitted_nights": 6.479,
    "caseA_conservative": 4.926,
    "best_C2_axis_S_earth": 25.2
   },
   {
    "placement": {
     "bus_z0": 0.0,
     "ant_dz": 0.65,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.48,
    "energy_idealized": 19.66,
    "silhouette": 26.65,
    "low_phase_area": [
     18.46,
     18.99
    ],
    "with_reflections_V": 2.192,
    "with_reflections_conservative": 1.566,
    "caseA_V_fitted_nights": 6.477,
    "caseA_conservative": 4.925,
    "best_C2_axis_S_earth": 25.67
   },
   {
    "placement": {
     "bus_z0": 0.0,
     "ant_dz": 1.5,
     "rad_z": -0.5,
     "adu_clock": 0.0
    },
    "energy_published": 9.02,
    "energy_idealized": 19.55,
    "silhouette": 25.73,
    "low_phase_area": [
     18.39,
     18.98
    ],
    "with_reflections_V": 2.186,
    "with_reflections_conservative": 1.559,
    "caseA_V_fitted_nights": 6.474,
    "caseA_conservative": 4.923,
    "best_C2_axis_S_earth": 24.81
   },
   {
    "placement": {
     "bus_z0": 0.0,
     "ant_dz": 1.5,
     "rad_z": -0.5,
     "adu_clock": 45.0
    },
    "energy_published": 9.21,
    "energy_idealized": 19.63,
    "silhouette": 26.19,
    "low_phase_area": [
     18.39,
     18.94
    ],
    "with_reflections_V": 2.183,
    "with_reflections_conservative": 1.559,
    "caseA_V_fitted_nights": 6.472,
    "caseA_conservative": 4.921,
    "best_C2_axis_S_earth": 25.45
   },
   {
    "placement": {
     "bus_z0": 0.0,
     "ant_dz": 1.5,
     "rad_z": 0.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.1,
    "energy_idealized": 19.89,
    "silhouette": 25.76,
    "low_phase_area": [
     18.49,
     19.08
    ],
    "with_reflections_V": 2.187,
    "with_reflections_conservative": 1.559,
    "caseA_V_fitted_nights": 6.472,
    "caseA_conservative": 4.921,
    "best_C2_axis_S_earth": 24.93
   },
   {
    "placement": {
     "bus_z0": 0.0,
     "ant_dz": 1.5,
     "rad_z": 0.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.28,
    "energy_idealized": 19.79,
    "silhouette": 26.34,
    "low_phase_area": [
     18.53,
     19.11
    ],
    "with_reflections_V": 2.173,
    "with_reflections_conservative": 1.552,
    "caseA_V_fitted_nights": 6.468,
    "caseA_conservative": 4.918,
    "best_C2_axis_S_earth": 25.44
   },
   {
    "placement": {
     "bus_z0": 0.0,
     "ant_dz": 1.5,
     "rad_z": 1.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.17,
    "energy_idealized": 19.86,
    "silhouette": 26.0,
    "low_phase_area": [
     18.38,
     19.0
    ],
    "with_reflections_V": 2.204,
    "with_reflections_conservative": 1.571,
    "caseA_V_fitted_nights": 6.479,
    "caseA_conservative": 4.926,
    "best_C2_axis_S_earth": 25.2
   },
   {
    "placement": {
     "bus_z0": 0.0,
     "ant_dz": 1.5,
     "rad_z": 1.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.39,
    "energy_idealized": 19.91,
    "silhouette": 26.48,
    "low_phase_area": [
     18.43,
     19.0
    ],
    "with_reflections_V": 2.191,
    "with_reflections_conservative": 1.564,
    "caseA_V_fitted_nights": 6.476,
    "caseA_conservative": 4.924,
    "best_C2_axis_S_earth": 25.62
   },
   {
    "placement": {
     "bus_z0": 0.0,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.32,
    "energy_idealized": 19.97,
    "silhouette": 26.36,
    "low_phase_area": [
     18.53,
     19.14
    ],
    "with_reflections_V": 2.2,
    "with_reflections_conservative": 1.568,
    "caseA_V_fitted_nights": 6.486,
    "caseA_conservative": 4.931,
    "best_C2_axis_S_earth": 25.27
   },
   {
    "placement": {
     "bus_z0": 0.0,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.48,
    "energy_idealized": 19.98,
    "silhouette": 26.65,
    "low_phase_area": [
     18.57,
     19.14
    ],
    "with_reflections_V": 2.188,
    "with_reflections_conservative": 1.562,
    "caseA_V_fitted_nights": 6.484,
    "caseA_conservative": 4.93,
    "best_C2_axis_S_earth": 25.74
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": -0.5,
     "adu_clock": 0.0
    },
    "energy_published": 9.08,
    "energy_idealized": 19.64,
    "silhouette": 25.73,
    "low_phase_area": [
     18.88,
     19.42
    ],
    "with_reflections_V": 1.964,
    "with_reflections_conservative": 1.402,
    "caseA_V_fitted_nights": 6.457,
    "caseA_conservative": 4.91,
    "best_C2_axis_S_earth": 25.03
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": -0.5,
     "adu_clock": 45.0
    },
    "energy_published": 9.28,
    "energy_idealized": 19.59,
    "silhouette": 26.21,
    "low_phase_area": [
     18.87,
     19.38
    ],
    "with_reflections_V": 1.973,
    "with_reflections_conservative": 1.41,
    "caseA_V_fitted_nights": 6.46,
    "caseA_conservative": 4.912,
    "best_C2_axis_S_earth": 25.67
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": 0.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.13,
    "energy_idealized": 19.98,
    "silhouette": 25.87,
    "low_phase_area": [
     18.97,
     19.52
    ],
    "with_reflections_V": 1.97,
    "with_reflections_conservative": 1.406,
    "caseA_V_fitted_nights": 6.456,
    "caseA_conservative": 4.909,
    "best_C2_axis_S_earth": 25.15
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": 0.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.35,
    "energy_idealized": 19.75,
    "silhouette": 26.34,
    "low_phase_area": [
     19.01,
     19.54
    ],
    "with_reflections_V": 1.968,
    "with_reflections_conservative": 1.406,
    "caseA_V_fitted_nights": 6.457,
    "caseA_conservative": 4.91,
    "best_C2_axis_S_earth": 25.66
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": 1.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.25,
    "energy_idealized": 19.95,
    "silhouette": 26.19,
    "low_phase_area": [
     18.86,
     19.43
    ],
    "with_reflections_V": 1.985,
    "with_reflections_conservative": 1.416,
    "caseA_V_fitted_nights": 6.461,
    "caseA_conservative": 4.913,
    "best_C2_axis_S_earth": 25.37
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": 1.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.43,
    "energy_idealized": 19.86,
    "silhouette": 26.54,
    "low_phase_area": [
     18.91,
     19.44
    ],
    "with_reflections_V": 1.983,
    "with_reflections_conservative": 1.417,
    "caseA_V_fitted_nights": 6.464,
    "caseA_conservative": 4.915,
    "best_C2_axis_S_earth": 25.8
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": 2.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.42,
    "energy_idealized": 19.93,
    "silhouette": 26.61,
    "low_phase_area": [
     18.98,
     19.53
    ],
    "with_reflections_V": 1.985,
    "with_reflections_conservative": 1.417,
    "caseA_V_fitted_nights": 6.467,
    "caseA_conservative": 4.917,
    "best_C2_axis_S_earth": 25.49
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.55,
    "energy_idealized": 20.0,
    "silhouette": 26.78,
    "low_phase_area": [
     19.03,
     19.54
    ],
    "with_reflections_V": 1.982,
    "with_reflections_conservative": 1.417,
    "caseA_V_fitted_nights": 6.469,
    "caseA_conservative": 4.918,
    "best_C2_axis_S_earth": 25.96
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": -0.5,
     "adu_clock": 0.0
    },
    "energy_published": 9.12,
    "energy_idealized": 20.04,
    "silhouette": 25.86,
    "low_phase_area": [
     18.98,
     19.56
    ],
    "with_reflections_V": 1.962,
    "with_reflections_conservative": 1.399,
    "caseA_V_fitted_nights": 6.463,
    "caseA_conservative": 4.915,
    "best_C2_axis_S_earth": 25.09
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": -0.5,
     "adu_clock": 45.0
    },
    "energy_published": 9.34,
    "energy_idealized": 20.03,
    "silhouette": 26.39,
    "low_phase_area": [
     18.97,
     19.52
    ],
    "with_reflections_V": 1.971,
    "with_reflections_conservative": 1.407,
    "caseA_V_fitted_nights": 6.467,
    "caseA_conservative": 4.917,
    "best_C2_axis_S_earth": 25.73
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": 0.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.26,
    "energy_idealized": 20.38,
    "silhouette": 26.02,
    "low_phase_area": [
     19.07,
     19.66
    ],
    "with_reflections_V": 1.968,
    "with_reflections_conservative": 1.403,
    "caseA_V_fitted_nights": 6.462,
    "caseA_conservative": 4.914,
    "best_C2_axis_S_earth": 25.21
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": 0.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.41,
    "energy_idealized": 20.19,
    "silhouette": 26.46,
    "low_phase_area": [
     19.11,
     19.69
    ],
    "with_reflections_V": 1.965,
    "with_reflections_conservative": 1.403,
    "caseA_V_fitted_nights": 6.464,
    "caseA_conservative": 4.915,
    "best_C2_axis_S_earth": 25.72
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": 1.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.32,
    "energy_idealized": 20.35,
    "silhouette": 26.28,
    "low_phase_area": [
     18.96,
     19.57
    ],
    "with_reflections_V": 1.983,
    "with_reflections_conservative": 1.413,
    "caseA_V_fitted_nights": 6.468,
    "caseA_conservative": 4.918,
    "best_C2_axis_S_earth": 25.43
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": 1.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.49,
    "energy_idealized": 20.3,
    "silhouette": 26.61,
    "low_phase_area": [
     19.01,
     19.58
    ],
    "with_reflections_V": 1.981,
    "with_reflections_conservative": 1.414,
    "caseA_V_fitted_nights": 6.471,
    "caseA_conservative": 4.92,
    "best_C2_axis_S_earth": 25.86
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.42,
    "energy_idealized": 20.43,
    "silhouette": 26.61,
    "low_phase_area": [
     19.08,
     19.67
    ],
    "with_reflections_V": 1.983,
    "with_reflections_conservative": 1.414,
    "caseA_V_fitted_nights": 6.474,
    "caseA_conservative": 4.922,
    "best_C2_axis_S_earth": 25.54
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.6,
    "energy_idealized": 20.44,
    "silhouette": 26.9,
    "low_phase_area": [
     19.13,
     19.68
    ],
    "with_reflections_V": 1.98,
    "with_reflections_conservative": 1.414,
    "caseA_V_fitted_nights": 6.475,
    "caseA_conservative": 4.923,
    "best_C2_axis_S_earth": 26.01
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 0.65,
     "rad_z": -0.5,
     "adu_clock": 0.0
    },
    "energy_published": 9.1,
    "energy_idealized": 19.68,
    "silhouette": 25.76,
    "low_phase_area": [
     18.92,
     19.46
    ],
    "with_reflections_V": 2.001,
    "with_reflections_conservative": 1.429,
    "caseA_V_fitted_nights": 6.459,
    "caseA_conservative": 4.912,
    "best_C2_axis_S_earth": 25.06
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 0.65,
     "rad_z": -0.5,
     "adu_clock": 45.0
    },
    "energy_published": 9.29,
    "energy_idealized": 19.66,
    "silhouette": 26.24,
    "low_phase_area": [
     18.92,
     19.42
    ],
    "with_reflections_V": 2.007,
    "with_reflections_conservative": 1.435,
    "caseA_V_fitted_nights": 6.463,
    "caseA_conservative": 4.914,
    "best_C2_axis_S_earth": 25.69
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 0.65,
     "rad_z": 0.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.14,
    "energy_idealized": 20.02,
    "silhouette": 25.89,
    "low_phase_area": [
     19.01,
     19.56
    ],
    "with_reflections_V": 2.007,
    "with_reflections_conservative": 1.433,
    "caseA_V_fitted_nights": 6.458,
    "caseA_conservative": 4.911,
    "best_C2_axis_S_earth": 25.18
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 0.65,
     "rad_z": 0.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.37,
    "energy_idealized": 19.82,
    "silhouette": 26.34,
    "low_phase_area": [
     19.06,
     19.59
    ],
    "with_reflections_V": 2.001,
    "with_reflections_conservative": 1.43,
    "caseA_V_fitted_nights": 6.46,
    "caseA_conservative": 4.912,
    "best_C2_axis_S_earth": 25.68
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 0.65,
     "rad_z": 1.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.26,
    "energy_idealized": 19.99,
    "silhouette": 26.22,
    "low_phase_area": [
     18.91,
     19.48
    ],
    "with_reflections_V": 2.022,
    "with_reflections_conservative": 1.443,
    "caseA_V_fitted_nights": 6.463,
    "caseA_conservative": 4.914,
    "best_C2_axis_S_earth": 25.4
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 0.65,
     "rad_z": 1.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.45,
    "energy_idealized": 19.93,
    "silhouette": 26.54,
    "low_phase_area": [
     18.95,
     19.48
    ],
    "with_reflections_V": 2.016,
    "with_reflections_conservative": 1.441,
    "caseA_V_fitted_nights": 6.466,
    "caseA_conservative": 4.916,
    "best_C2_axis_S_earth": 25.83
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 0.65,
     "rad_z": 2.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.43,
    "energy_idealized": 19.97,
    "silhouette": 26.64,
    "low_phase_area": [
     19.03,
     19.57
    ],
    "with_reflections_V": 2.022,
    "with_reflections_conservative": 1.443,
    "caseA_V_fitted_nights": 6.47,
    "caseA_conservative": 4.919,
    "best_C2_axis_S_earth": 25.51
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 0.65,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.56,
    "energy_idealized": 20.04,
    "silhouette": 26.82,
    "low_phase_area": [
     19.07,
     19.58
    ],
    "with_reflections_V": 2.016,
    "with_reflections_conservative": 1.441,
    "caseA_V_fitted_nights": 6.472,
    "caseA_conservative": 4.92,
    "best_C2_axis_S_earth": 25.99
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 1.5,
     "rad_z": -0.5,
     "adu_clock": 0.0
    },
    "energy_published": 9.13,
    "energy_idealized": 20.09,
    "silhouette": 25.88,
    "low_phase_area": [
     19.04,
     19.6
    ],
    "with_reflections_V": 1.999,
    "with_reflections_conservative": 1.426,
    "caseA_V_fitted_nights": 6.466,
    "caseA_conservative": 4.917,
    "best_C2_axis_S_earth": 25.12
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 1.5,
     "rad_z": -0.5,
     "adu_clock": 45.0
    },
    "energy_published": 9.35,
    "energy_idealized": 20.09,
    "silhouette": 26.44,
    "low_phase_area": [
     19.04,
     19.56
    ],
    "with_reflections_V": 2.005,
    "with_reflections_conservative": 1.432,
    "caseA_V_fitted_nights": 6.469,
    "caseA_conservative": 4.919,
    "best_C2_axis_S_earth": 25.75
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 1.5,
     "rad_z": 0.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.27,
    "energy_idealized": 20.43,
    "silhouette": 26.06,
    "low_phase_area": [
     19.12,
     19.7
    ],
    "with_reflections_V": 2.005,
    "with_reflections_conservative": 1.431,
    "caseA_V_fitted_nights": 6.465,
    "caseA_conservative": 4.916,
    "best_C2_axis_S_earth": 25.24
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 1.5,
     "rad_z": 0.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.42,
    "energy_idealized": 20.25,
    "silhouette": 26.51,
    "low_phase_area": [
     19.17,
     19.72
    ],
    "with_reflections_V": 1.999,
    "with_reflections_conservative": 1.427,
    "caseA_V_fitted_nights": 6.467,
    "caseA_conservative": 4.917,
    "best_C2_axis_S_earth": 25.74
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 1.5,
     "rad_z": 1.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.34,
    "energy_idealized": 20.4,
    "silhouette": 26.3,
    "low_phase_area": [
     19.02,
     19.61
    ],
    "with_reflections_V": 2.019,
    "with_reflections_conservative": 1.44,
    "caseA_V_fitted_nights": 6.47,
    "caseA_conservative": 4.919,
    "best_C2_axis_S_earth": 25.46
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 1.5,
     "rad_z": 1.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.5,
    "energy_idealized": 20.36,
    "silhouette": 26.63,
    "low_phase_area": [
     19.07,
     19.62
    ],
    "with_reflections_V": 2.014,
    "with_reflections_conservative": 1.438,
    "caseA_V_fitted_nights": 6.473,
    "caseA_conservative": 4.921,
    "best_C2_axis_S_earth": 25.88
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.43,
    "energy_idealized": 20.47,
    "silhouette": 26.64,
    "low_phase_area": [
     19.14,
     19.71
    ],
    "with_reflections_V": 2.019,
    "with_reflections_conservative": 1.441,
    "caseA_V_fitted_nights": 6.476,
    "caseA_conservative": 4.924,
    "best_C2_axis_S_earth": 25.57
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.6,
    "energy_idealized": 20.48,
    "silhouette": 26.92,
    "low_phase_area": [
     19.18,
     19.71
    ],
    "with_reflections_V": 2.014,
    "with_reflections_conservative": 1.438,
    "caseA_V_fitted_nights": 6.478,
    "caseA_conservative": 4.925,
    "best_C2_axis_S_earth": 26.04
   }
  ]
 },
 "12m": {
  "placement": {
   "bus_z0": 0.0,
   "ant_dz": 0.65,
   "rad_z": 0.0,
   "adu_clock": 0.0
  },
  "energy_published_ratios": {
   "max_m2": 9.615,
   "sun_dir": [
    181,
    338
   ],
   "shortfall_V": 3.682,
   "shortfall_r": 2.898
  },
  "energy_idealized": {
   "max_m2": 20.329,
   "sun_dir": [
    135,
    88
   ],
   "shortfall_V": 1.741,
   "shortfall_r": 1.371
  },
  "silhouette": {
   "max_m2": 30.919,
   "sun_dir": [
    -1,
    45
   ]
  },
  "projected_area_authors_axis": {
   "S_earth": {
    "2024-05-19": 20.46,
    "2024-05-21": 21.64,
    "2024-05-31": 29.26,
    "2024-06-05": 29.8,
    "2024-06-12": 28.51,
    "2024-10-27": 19.49,
    "2024-11-01": 20.24,
    "2024-11-07": 21.05
   },
   "S_sun": {
    "2024-05-19": 14.48,
    "2024-05-21": 14.07,
    "2024-05-31": 17.8,
    "2024-06-05": 19.27,
    "2024-06-12": 21.21,
    "2024-10-27": 21.84,
    "2024-11-01": 20.93,
    "2024-11-07": 19.82
   },
   "reflections_all_white": {
    "2024-05-19": 3.12,
    "2024-05-21": 3.14,
    "2024-05-31": 3.66,
    "2024-06-05": 3.8,
    "2024-06-12": 3.94,
    "2024-10-27": 3.42,
    "2024-11-01": 3.41,
    "2024-11-07": 3.4
   },
   "direct_V": 2.406,
   "direct_conservative": 1.707,
   "with_reflections_V": 2.054,
   "with_reflections_V_fitted_nights": 1.959,
   "with_reflections_conservative": 1.461
  },
  "caseA_authors_axis": {
   "V": 6.748,
   "V_fitted_nights": 6.396,
   "conservative": 4.863
  },
  "projected_area_best_C2_axis": {
   "pole": [
    235.797638,
    5.778092
   ],
   "night": "2024-05-19",
   "X_obs_V": 29.13,
   "S_earth": 29.25,
   "S_sun": 30.7
  },
  "placements": {
   "n_placements": 80,
   "grid": {
    "bus_z0": [
     -0.75,
     -0.4,
     0.0,
     0.27,
     0.3
    ],
    "ant_dz": [
     0.65,
     1.5
    ],
    "rad_z": [
     -0.5,
     0.0,
     1.0,
     2.0
    ],
    "adu_clock": [
     0.0,
     45.0
    ]
   },
   "energy_published_ratios_max_m2": 10.159,
   "energy_idealized_max_m2": 21.457,
   "silhouette_max_m2": 31.438,
   "low_phase_area_range": [
    18.02,
    20.99
   ],
   "with_reflections_V": 1.865,
   "with_reflections_V_fitted_nights": 1.772,
   "with_reflections_conservative": 1.327,
   "caseA_V_fitted_nights_range": [
    6.39,
    6.439
   ],
   "caseA_conservative_range": [
    4.858,
    4.895
   ],
   "caseA_authors_axis_min": {
    "V_fitted_nights": 6.387,
    "conservative": 4.857
   },
   "best_C2_axis_S_earth_max": 30.4,
   "energy_published_shortfall": {
    "V": 3.485,
    "r": 2.743
   },
   "energy_idealized_shortfall": {
    "V": 1.65,
    "r": 1.298
   }
  },
  "placements_full": [
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "energy_published_ratios": {
     "max_m2": 10.159,
     "sun_dir": [
      29,
      115
     ],
     "shortfall_V": 3.485,
     "shortfall_r": 2.743
    },
    "energy_idealized": {
     "max_m2": 21.457,
     "sun_dir": [
      53,
      230
     ],
     "shortfall_V": 1.65,
     "shortfall_r": 1.298
    },
    "silhouette": {
     "max_m2": 31.438,
     "sun_dir": [
      156,
      290
     ]
    },
    "projected_area_authors_axis": {
     "S_earth": {
      "2024-05-19": 21.28,
      "2024-05-21": 22.36,
      "2024-05-31": 30.4,
      "2024-06-05": 30.56,
      "2024-06-12": 29.55,
      "2024-10-27": 20.26,
      "2024-11-01": 20.98,
      "2024-11-07": 21.78
     },
     "S_sun": {
      "2024-05-19": 15.04,
      "2024-05-21": 14.53,
      "2024-05-31": 18.5,
      "2024-06-05": 20.01,
      "2024-06-12": 21.96,
      "2024-10-27": 22.53,
      "2024-11-01": 21.67,
      "2024-11-07": 20.57
     },
     "reflections_all_white": {
      "2024-05-19": 3.77,
      "2024-05-21": 3.79,
      "2024-05-31": 4.86,
      "2024-06-05": 5.19,
      "2024-06-12": 5.37,
      "2024-10-27": 4.33,
      "2024-11-01": 4.32,
      "2024-11-07": 4.29
     },
     "direct_V": 2.318,
     "direct_conservative": 1.647,
     "with_reflections_V": 1.919,
     "with_reflections_V_fitted_nights": 1.826,
     "with_reflections_conservative": 1.366
    },
    "caseA_authors_axis": {
     "V": 6.761,
     "V_fitted_nights": 6.409,
     "conservative": 4.872
    },
    "projected_area_best_C2_axis": {
     "pole": [
      235.797638,
      5.778092
     ],
     "night": "2024-05-19",
     "X_obs_V": 29.13,
     "S_earth": 30.4,
     "S_sun": 30.92
    }
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "energy_published_ratios": {
     "max_m2": 10.148,
     "sun_dir": [
      29,
      115
     ],
     "shortfall_V": 3.488,
     "shortfall_r": 2.746
    },
    "energy_idealized": {
     "max_m2": 21.411,
     "sun_dir": [
      53,
      230
     ],
     "shortfall_V": 1.653,
     "shortfall_r": 1.301
    },
    "silhouette": {
     "max_m2": 31.416,
     "sun_dir": [
      156,
      292
     ]
    },
    "projected_area_authors_axis": {
     "S_earth": {
      "2024-05-19": 21.24,
      "2024-05-21": 22.3,
      "2024-05-31": 30.37,
      "2024-06-05": 30.54,
      "2024-06-12": 29.52,
      "2024-10-27": 20.22,
      "2024-11-01": 20.94,
      "2024-11-07": 21.72
     },
     "S_sun": {
      "2024-05-19": 14.98,
      "2024-05-21": 14.52,
      "2024-05-31": 18.44,
      "2024-06-05": 19.97,
      "2024-06-12": 21.9,
      "2024-10-27": 22.47,
      "2024-11-01": 21.62,
      "2024-11-07": 20.53
     },
     "reflections_all_white": {
      "2024-05-19": 4.1,
      "2024-05-21": 4.14,
      "2024-05-31": 5.53,
      "2024-06-05": 5.99,
      "2024-06-12": 6.24,
      "2024-10-27": 4.91,
      "2024-11-01": 4.9,
      "2024-11-07": 4.84
     },
     "direct_V": 2.323,
     "direct_conservative": 1.65,
     "with_reflections_V": 1.88,
     "with_reflections_V_fitted_nights": 1.786,
     "with_reflections_conservative": 1.338
    },
    "caseA_authors_axis": {
     "V": 6.758,
     "V_fitted_nights": 6.405,
     "conservative": 4.87
    },
    "projected_area_best_C2_axis": {
     "pole": [
      235.797638,
      5.778092
     ],
     "night": "2024-05-19",
     "X_obs_V": 29.13,
     "S_earth": 30.37,
     "S_sun": 30.92
    }
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "energy_published_ratios": {
     "max_m2": 10.127,
     "sun_dir": [
      29,
      115
     ],
     "shortfall_V": 3.496,
     "shortfall_r": 2.751
    },
    "energy_idealized": {
     "max_m2": 21.189,
     "sun_dir": [
      148,
      292
     ],
     "shortfall_V": 1.671,
     "shortfall_r": 1.315
    },
    "silhouette": {
     "max_m2": 31.394,
     "sun_dir": [
      172,
      317
     ]
    },
    "projected_area_authors_axis": {
     "S_earth": {
      "2024-05-19": 21.09,
      "2024-05-21": 22.1,
      "2024-05-31": 30.32,
      "2024-06-05": 30.54,
      "2024-06-12": 29.41,
      "2024-10-27": 20.12,
      "2024-11-01": 20.8,
      "2024-11-07": 21.55
     },
     "S_sun": {
      "2024-05-19": 14.98,
      "2024-05-21": 14.53,
      "2024-05-31": 18.4,
      "2024-06-05": 19.88,
      "2024-06-12": 21.72,
      "2024-10-27": 22.26,
      "2024-11-01": 21.45,
      "2024-11-07": 20.42
     },
     "reflections_all_white": {
      "2024-05-19": 4.15,
      "2024-05-21": 4.19,
      "2024-05-31": 5.64,
      "2024-06-05": 6.11,
      "2024-06-12": 6.36,
      "2024-10-27": 5.0,
      "2024-11-01": 4.98,
      "2024-11-07": 4.92
     },
     "direct_V": 2.336,
     "direct_conservative": 1.661,
     "with_reflections_V": 1.882,
     "with_reflections_V_fitted_nights": 1.788,
     "with_reflections_conservative": 1.34
    },
    "caseA_authors_axis": {
     "V": 6.752,
     "V_fitted_nights": 6.399,
     "conservative": 4.865
    },
    "projected_area_best_C2_axis": {
     "pole": [
      235.797638,
      5.778092
     ],
     "night": "2024-05-19",
     "X_obs_V": 29.13,
     "S_earth": 30.32,
     "S_sun": 30.92
    }
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 0.65,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "energy_published_ratios": {
     "max_m2": 10.14,
     "sun_dir": [
      29,
      115
     ],
     "shortfall_V": 3.491,
     "shortfall_r": 2.748
    },
    "energy_idealized": {
     "max_m2": 21.215,
     "sun_dir": [
      148,
      292
     ],
     "shortfall_V": 1.669,
     "shortfall_r": 1.313
    },
    "silhouette": {
     "max_m2": 31.413,
     "sun_dir": [
      24,
      110
     ]
    },
    "projected_area_authors_axis": {
     "S_earth": {
      "2024-05-19": 21.13,
      "2024-05-21": 22.15,
      "2024-05-31": 30.35,
      "2024-06-05": 30.56,
      "2024-06-12": 29.43,
      "2024-10-27": 20.16,
      "2024-11-01": 20.84,
      "2024-11-07": 21.6
     },
     "S_sun": {
      "2024-05-19": 15.04,
      "2024-05-21": 14.53,
      "2024-05-31": 18.46,
      "2024-06-05": 19.92,
      "2024-06-12": 21.77,
      "2024-10-27": 22.31,
      "2024-11-01": 21.5,
      "2024-11-07": 20.46
     },
     "reflections_all_white": {
      "2024-05-19": 3.82,
      "2024-05-21": 3.85,
      "2024-05-31": 4.98,
      "2024-06-05": 5.32,
      "2024-06-12": 5.5,
      "2024-10-27": 4.42,
      "2024-11-01": 4.41,
      "2024-11-07": 4.38
     },
     "direct_V": 2.331,
     "direct_conservative": 1.658,
     "with_reflections_V": 1.921,
     "with_reflections_V_fitted_nights": 1.826,
     "with_reflections_conservative": 1.368
    },
    "caseA_authors_axis": {
     "V": 6.754,
     "V_fitted_nights": 6.402,
     "conservative": 4.868
    },
    "projected_area_best_C2_axis": {
     "pole": [
      235.797638,
      5.778092
     ],
     "night": "2024-05-19",
     "X_obs_V": 29.13,
     "S_earth": 30.35,
     "S_sun": 30.92
    }
   },
   {
    "placement": {
     "bus_z0": 0.0,
     "ant_dz": 0.65,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "energy_published_ratios": {
     "max_m2": 10.015,
     "sun_dir": [
      27,
      115
     ],
     "shortfall_V": 3.535,
     "shortfall_r": 2.782
    },
    "energy_idealized": {
     "max_m2": 20.871,
     "sun_dir": [
      32,
      112
     ],
     "shortfall_V": 1.696,
     "shortfall_r": 1.335
    },
    "silhouette": {
     "max_m2": 31.398,
     "sun_dir": [
      7,
      135
     ]
    },
    "projected_area_authors_axis": {
     "S_earth": {
      "2024-05-19": 20.55,
      "2024-05-21": 21.6,
      "2024-05-31": 30.04,
      "2024-06-05": 30.4,
      "2024-06-12": 29.13,
      "2024-10-27": 19.55,
      "2024-11-01": 20.25,
      "2024-11-07": 21.02
     },
     "S_sun": {
      "2024-05-19": 14.37,
      "2024-05-21": 13.92,
      "2024-05-31": 17.79,
      "2024-06-05": 19.31,
      "2024-06-12": 21.19,
      "2024-10-27": 21.77,
      "2024-11-01": 20.91,
      "2024-11-07": 19.86
     },
     "reflections_all_white": {
      "2024-05-19": 3.0,
      "2024-05-21": 3.0,
      "2024-05-31": 3.37,
      "2024-06-05": 3.47,
      "2024-06-12": 3.64,
      "2024-10-27": 3.25,
      "2024-11-01": 3.24,
      "2024-11-07": 3.23
     },
     "direct_V": 2.402,
     "direct_conservative": 1.706,
     "with_reflections_V": 2.066,
     "with_reflections_V_fitted_nights": 1.969,
     "with_reflections_conservative": 1.471
    },
    "caseA_authors_axis": {
     "V": 6.764,
     "V_fitted_nights": 6.411,
     "conservative": 4.874
    },
    "projected_area_best_C2_axis": {
     "pole": [
      235.797638,
      5.778092
     ],
     "night": "2024-05-19",
     "X_obs_V": 29.13,
     "S_earth": 30.03,
     "S_sun": 30.92
    }
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 1.5,
     "rad_z": 1.0,
     "adu_clock": 45.0
    },
    "energy_published_ratios": {
     "max_m2": 10.054,
     "sun_dir": [
      31,
      123
     ],
     "shortfall_V": 3.521,
     "shortfall_r": 2.771
    },
    "energy_idealized": {
     "max_m2": 21.168,
     "sun_dir": [
      36,
      125
     ],
     "shortfall_V": 1.672,
     "shortfall_r": 1.316
    },
    "silhouette": {
     "max_m2": 31.289,
     "sun_dir": [
      171,
      332
     ]
    },
    "projected_area_authors_axis": {
     "S_earth": {
      "2024-05-19": 21.22,
      "2024-05-21": 22.32,
      "2024-05-31": 30.24,
      "2024-06-05": 30.5,
      "2024-06-12": 29.43,
      "2024-10-27": 20.15,
      "2024-11-01": 20.9,
      "2024-11-07": 21.71
     },
     "S_sun": {
      "2024-05-19": 14.98,
      "2024-05-21": 14.47,
      "2024-05-31": 18.4,
      "2024-06-05": 19.9,
      "2024-06-12": 21.9,
      "2024-10-27": 22.47,
      "2024-11-01": 21.61,
      "2024-11-07": 20.48
     },
     "reflections_all_white": {
      "2024-05-19": 3.86,
      "2024-05-21": 3.89,
      "2024-05-31": 4.99,
      "2024-06-05": 5.31,
      "2024-06-12": 5.47,
      "2024-10-27": 4.43,
      "2024-11-01": 4.42,
      "2024-11-07": 4.39
     },
     "direct_V": 2.329,
     "direct_conservative": 1.654,
     "with_reflections_V": 1.918,
     "with_reflections_V_fitted_nights": 1.826,
     "with_reflections_conservative": 1.365
    },
    "caseA_authors_axis": {
     "V": 6.756,
     "V_fitted_nights": 6.404,
     "conservative": 4.869
    },
    "projected_area_best_C2_axis": {
     "pole": [
      235.797638,
      5.778092
     ],
     "night": "2024-05-19",
     "X_obs_V": 29.13,
     "S_earth": 30.24,
     "S_sun": 30.93
    }
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 0.0
    },
    "energy_published_ratios": {
     "max_m2": 10.075,
     "sun_dir": [
      26,
      93
     ],
     "shortfall_V": 3.514,
     "shortfall_r": 2.765
    },
    "energy_idealized": {
     "max_m2": 21.256,
     "sun_dir": [
      52,
      238
     ],
     "shortfall_V": 1.665,
     "shortfall_r": 1.311
    },
    "silhouette": {
     "max_m2": 31.279,
     "sun_dir": [
      156,
      275
     ]
    },
    "projected_area_authors_axis": {
     "S_earth": {
      "2024-05-19": 21.22,
      "2024-05-21": 22.46,
      "2024-05-31": 29.96,
      "2024-06-05": 30.47,
      "2024-06-12": 29.18,
      "2024-10-27": 20.23,
      "2024-11-01": 20.99,
      "2024-11-07": 21.87
     },
     "S_sun": {
      "2024-05-19": 15.18,
      "2024-05-21": 14.68,
      "2024-05-31": 18.5,
      "2024-06-05": 19.99,
      "2024-06-12": 22.04,
      "2024-10-27": 22.69,
      "2024-11-01": 21.74,
      "2024-11-07": 20.56
     },
     "reflections_all_white": {
      "2024-05-19": 3.83,
      "2024-05-21": 3.85,
      "2024-05-31": 4.92,
      "2024-06-05": 5.25,
      "2024-06-12": 5.45,
      "2024-10-27": 4.41,
      "2024-11-01": 4.4,
      "2024-11-07": 4.36
     },
     "direct_V": 2.32,
     "direct_conservative": 1.646,
     "with_reflections_V": 1.914,
     "with_reflections_V_fitted_nights": 1.822,
     "with_reflections_conservative": 1.361
    },
    "caseA_authors_axis": {
     "V": 6.76,
     "V_fitted_nights": 6.407,
     "conservative": 4.872
    },
    "projected_area_best_C2_axis": {
     "pole": [
      235.797638,
      5.778092
     ],
     "night": "2024-05-19",
     "X_obs_V": 29.13,
     "S_earth": 29.95,
     "S_sun": 30.88
    }
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": 1.0,
     "adu_clock": 45.0
    },
    "energy_published_ratios": {
     "max_m2": 10.042,
     "sun_dir": [
      31,
      123
     ],
     "shortfall_V": 3.525,
     "shortfall_r": 2.774
    },
    "energy_idealized": {
     "max_m2": 21.132,
     "sun_dir": [
      35,
      125
     ],
     "shortfall_V": 1.675,
     "shortfall_r": 1.318
    },
    "silhouette": {
     "max_m2": 31.287,
     "sun_dir": [
      172,
      335
     ]
    },
    "projected_area_authors_axis": {
     "S_earth": {
      "2024-05-19": 21.17,
      "2024-05-21": 22.26,
      "2024-05-31": 30.22,
      "2024-06-05": 30.49,
      "2024-06-12": 29.4,
      "2024-10-27": 20.11,
      "2024-11-01": 20.86,
      "2024-11-07": 21.65
     },
     "S_sun": {
      "2024-05-19": 14.92,
      "2024-05-21": 14.47,
      "2024-05-31": 18.34,
      "2024-06-05": 19.86,
      "2024-06-12": 21.85,
      "2024-10-27": 22.42,
      "2024-11-01": 21.56,
      "2024-11-07": 20.44
     },
     "reflections_all_white": {
      "2024-05-19": 4.19,
      "2024-05-21": 4.23,
      "2024-05-31": 5.65,
      "2024-06-05": 6.1,
      "2024-06-12": 6.34,
      "2024-10-27": 5.01,
      "2024-11-01": 5.0,
      "2024-11-07": 4.95
     },
     "direct_V": 2.334,
     "direct_conservative": 1.657,
     "with_reflections_V": 1.879,
     "with_reflections_V_fitted_nights": 1.787,
     "with_reflections_conservative": 1.336
    },
    "caseA_authors_axis": {
     "V": 6.752,
     "V_fitted_nights": 6.399,
     "conservative": 4.866
    },
    "projected_area_best_C2_axis": {
     "pole": [
      235.797638,
      5.778092
     ],
     "night": "2024-05-19",
     "X_obs_V": 29.13,
     "S_earth": 30.21,
     "S_sun": 30.93
    }
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 0.65,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "energy_published_ratios": {
     "max_m2": 9.905,
     "sun_dir": [
      9,
      147
     ],
     "shortfall_V": 3.574,
     "shortfall_r": 2.813
    },
    "energy_idealized": {
     "max_m2": 20.12,
     "sun_dir": [
      153,
      287
     ],
     "shortfall_V": 1.759,
     "shortfall_r": 1.385
    },
    "silhouette": {
     "max_m2": 31.398,
     "sun_dir": [
      173,
      315
     ]
    },
    "projected_area_authors_axis": {
     "S_earth": {
      "2024-05-19": 19.25,
      "2024-05-21": 20.32,
      "2024-05-31": 29.34,
      "2024-06-05": 30.09,
      "2024-06-12": 28.28,
      "2024-10-27": 18.27,
      "2024-11-01": 18.95,
      "2024-11-07": 19.74
     },
     "S_sun": {
      "2024-05-19": 13.94,
      "2024-05-21": 13.5,
      "2024-05-31": 16.75,
      "2024-06-05": 18.05,
      "2024-06-12": 19.89,
      "2024-10-27": 20.5,
      "2024-11-01": 19.61,
      "2024-11-07": 18.57
     },
     "reflections_all_white": {
      "2024-05-19": 3.53,
      "2024-05-21": 3.54,
      "2024-05-31": 4.47,
      "2024-06-05": 4.73,
      "2024-06-12": 4.9,
      "2024-10-27": 4.1,
      "2024-11-01": 4.1,
      "2024-11-07": 4.07
     },
     "direct_V": 2.569,
     "direct_conservative": 1.823,
     "with_reflections_V": 2.108,
     "with_reflections_V_fitted_nights": 2.006,
     "with_reflections_conservative": 1.499
    },
    "caseA_authors_axis": {
     "V": 6.776,
     "V_fitted_nights": 6.422,
     "conservative": 4.883
    },
    "projected_area_best_C2_axis": {
     "pole": [
      235.797638,
      5.778092
     ],
     "night": "2024-05-19",
     "X_obs_V": 29.13,
     "S_earth": 29.33,
     "S_sun": 30.91
    }
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": 0.0,
     "adu_clock": 45.0
    },
    "energy_published_ratios": {
     "max_m2": 9.969,
     "sun_dir": [
      32,
      120
     ],
     "shortfall_V": 3.551,
     "shortfall_r": 2.795
    },
    "energy_idealized": {
     "max_m2": 21.143,
     "sun_dir": [
      42,
      250
     ],
     "shortfall_V": 1.674,
     "shortfall_r": 1.318
    },
    "silhouette": {
     "max_m2": 31.124,
     "sun_dir": [
      -6,
      -18
     ]
    },
    "projected_area_authors_axis": {
     "S_earth": {
      "2024-05-19": 21.27,
      "2024-05-21": 22.3,
      "2024-05-31": 30.08,
      "2024-06-05": 30.41,
      "2024-06-12": 29.21,
      "2024-10-27": 20.22,
      "2024-11-01": 20.96,
      "2024-11-07": 21.73
     },
     "S_sun": {
      "2024-05-19": 14.96,
      "2024-05-21": 14.52,
      "2024-05-31": 18.44,
      "2024-06-05": 19.97,
      "2024-06-12": 21.91,
      "2024-10-27": 22.44,
      "2024-11-01": 21.63,
      "2024-11-07": 20.54
     },
     "reflections_all_white": {
      "2024-05-19": 4.27,
      "2024-05-21": 4.31,
      "2024-05-31": 5.82,
      "2024-06-05": 6.31,
      "2024-06-12": 6.53,
      "2024-10-27": 5.11,
      "2024-11-01": 5.09,
      "2024-11-07": 5.04
     },
     "direct_V": 2.322,
     "direct_conservative": 1.649,
     "with_reflections_V": 1.865,
     "with_reflections_V_fitted_nights": 1.772,
     "with_reflections_conservative": 1.327
    },
    "caseA_authors_axis": {
     "V": 6.746,
     "V_fitted_nights": 6.393,
     "conservative": 4.861
    },
    "projected_area_best_C2_axis": {
     "pole": [
      235.797638,
      5.778092
     ],
     "night": "2024-05-19",
     "X_obs_V": 29.13,
     "S_earth": 30.08,
     "S_sun": 30.92
    }
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": 0.0,
     "adu_clock": 45.0
    },
    "energy_published_ratios": {
     "max_m2": 9.915,
     "sun_dir": [
      31,
      120
     ],
     "shortfall_V": 3.57,
     "shortfall_r": 2.81
    },
    "energy_idealized": {
     "max_m2": 20.774,
     "sun_dir": [
      39,
      248
     ],
     "shortfall_V": 1.704,
     "shortfall_r": 1.341
    },
    "silhouette": {
     "max_m2": 31.124,
     "sun_dir": [
      -6,
      -18
     ]
    },
    "projected_area_authors_axis": {
     "S_earth": {
      "2024-05-19": 21.12,
      "2024-05-21": 22.09,
      "2024-05-31": 30.02,
      "2024-06-05": 30.41,
      "2024-06-12": 29.09,
      "2024-10-27": 20.11,
      "2024-11-01": 20.82,
      "2024-11-07": 21.55
     },
     "S_sun": {
      "2024-05-19": 14.96,
      "2024-05-21": 14.52,
      "2024-05-31": 18.4,
      "2024-06-05": 19.88,
      "2024-06-12": 21.72,
      "2024-10-27": 22.22,
      "2024-11-01": 21.46,
      "2024-11-07": 20.43
     },
     "reflections_all_white": {
      "2024-05-19": 4.32,
      "2024-05-21": 4.36,
      "2024-05-31": 5.93,
      "2024-06-05": 6.43,
      "2024-06-12": 6.65,
      "2024-10-27": 5.19,
      "2024-11-01": 5.18,
      "2024-11-07": 5.12
     },
     "direct_V": 2.335,
     "direct_conservative": 1.66,
     "with_reflections_V": 1.867,
     "with_reflections_V_fitted_nights": 1.774,
     "with_reflections_conservative": 1.329
    },
    "caseA_authors_axis": {
     "V": 6.74,
     "V_fitted_nights": 6.387,
     "conservative": 4.857
    },
    "projected_area_best_C2_axis": {
     "pole": [
      235.797638,
      5.778092
     ],
     "night": "2024-05-19",
     "X_obs_V": 29.13,
     "S_earth": 30.02,
     "S_sun": 30.92
    }
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": 0.0,
     "adu_clock": 0.0
    },
    "energy_published_ratios": {
     "max_m2": 9.707,
     "sun_dir": [
      34,
      93
     ],
     "shortfall_V": 3.647,
     "shortfall_r": 2.87
    },
    "energy_idealized": {
     "max_m2": 20.765,
     "sun_dir": [
      135,
      85
     ],
     "shortfall_V": 1.705,
     "shortfall_r": 1.342
    },
    "silhouette": {
     "max_m2": 30.919,
     "sun_dir": [
      -1,
      45
     ]
    },
    "projected_area_authors_axis": {
     "S_earth": {
      "2024-05-19": 21.04,
      "2024-05-21": 22.17,
      "2024-05-31": 29.54,
      "2024-06-05": 29.92,
      "2024-06-12": 28.79,
      "2024-10-27": 20.08,
      "2024-11-01": 20.82,
      "2024-11-07": 21.61
     },
     "S_sun": {
      "2024-05-19": 15.1,
      "2024-05-21": 14.67,
      "2024-05-31": 18.41,
      "2024-06-05": 19.85,
      "2024-06-12": 21.78,
      "2024-10-27": 22.37,
      "2024-11-01": 21.5,
      "2024-11-07": 20.4
     },
     "reflections_all_white": {
      "2024-05-19": 4.28,
      "2024-05-21": 4.33,
      "2024-05-31": 5.9,
      "2024-06-05": 6.4,
      "2024-06-12": 6.62,
      "2024-10-27": 5.15,
      "2024-11-01": 5.14,
      "2024-11-07": 5.08
     },
     "direct_V": 2.338,
     "direct_conservative": 1.66,
     "with_reflections_V": 1.872,
     "with_reflections_V_fitted_nights": 1.779,
     "with_reflections_conservative": 1.331
    },
    "caseA_authors_axis": {
     "V": 6.74,
     "V_fitted_nights": 6.388,
     "conservative": 4.857
    },
    "projected_area_best_C2_axis": {
     "pole": [
      235.797638,
      5.778092
     ],
     "night": "2024-05-19",
     "X_obs_V": 29.13,
     "S_earth": 29.54,
     "S_sun": 30.7
    }
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": -0.5,
     "adu_clock": 0.0
    },
    "energy_published_ratios": {
     "max_m2": 9.615,
     "sun_dir": [
      181,
      338
     ],
     "shortfall_V": 3.682,
     "shortfall_r": 2.898
    },
    "energy_idealized": {
     "max_m2": 20.429,
     "sun_dir": [
      39,
      270
     ],
     "shortfall_V": 1.733,
     "shortfall_r": 1.364
    },
    "silhouette": {
     "max_m2": 30.928,
     "sun_dir": [
      0,
      78
     ]
    },
    "projected_area_authors_axis": {
     "S_earth": {
      "2024-05-19": 20.94,
      "2024-05-21": 22.1,
      "2024-05-31": 29.42,
      "2024-06-05": 29.79,
      "2024-06-12": 28.66,
      "2024-10-27": 19.99,
      "2024-11-01": 20.72,
      "2024-11-07": 21.53
     },
     "S_sun": {
      "2024-05-19": 15.3,
      "2024-05-21": 14.86,
      "2024-05-31": 18.39,
      "2024-06-05": 19.76,
      "2024-06-12": 21.69,
      "2024-10-27": 22.29,
      "2024-11-01": 21.41,
      "2024-11-07": 20.31
     },
     "reflections_all_white": {
      "2024-05-19": 4.36,
      "2024-05-21": 4.42,
      "2024-05-31": 6.17,
      "2024-06-05": 6.72,
      "2024-06-12": 6.93,
      "2024-10-27": 5.3,
      "2024-11-01": 5.28,
      "2024-11-07": 5.22
     },
     "direct_V": 2.349,
     "direct_conservative": 1.668,
     "with_reflections_V": 1.868,
     "with_reflections_V_fitted_nights": 1.775,
     "with_reflections_conservative": 1.329
    },
    "caseA_authors_axis": {
     "V": 6.742,
     "V_fitted_nights": 6.389,
     "conservative": 4.858
    },
    "projected_area_best_C2_axis": {
     "pole": [
      235.797638,
      5.778092
     ],
     "night": "2024-05-19",
     "X_obs_V": 29.13,
     "S_earth": 29.41,
     "S_sun": 30.67
    }
   }
  ],
  "placements_area_full": [
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": -0.5,
     "adu_clock": 0.0
    },
    "reflections_low_phase": [
     5.3,
     5.28,
     5.22
    ],
    "with_reflections_V": 1.868,
    "with_reflections_V_fitted_nights": 1.775,
    "with_reflections_conservative": 1.329
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": -0.5,
     "adu_clock": 45.0
    },
    "reflections_low_phase": [
     5.29,
     5.27,
     5.21
    ],
    "with_reflections_V": 1.872,
    "with_reflections_V_fitted_nights": 1.777,
    "with_reflections_conservative": 1.333
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": 0.0,
     "adu_clock": 0.0
    },
    "reflections_low_phase": [
     5.15,
     5.14,
     5.08
    ],
    "with_reflections_V": 1.872,
    "with_reflections_V_fitted_nights": 1.779,
    "with_reflections_conservative": 1.331
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": 0.0,
     "adu_clock": 45.0
    },
    "reflections_low_phase": [
     5.19,
     5.18,
     5.12
    ],
    "with_reflections_V": 1.867,
    "with_reflections_V_fitted_nights": 1.774,
    "with_reflections_conservative": 1.329
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": 1.0,
     "adu_clock": 0.0
    },
    "reflections_low_phase": [
     5.06,
     5.05,
     4.99
    ],
    "with_reflections_V": 1.886,
    "with_reflections_V_fitted_nights": 1.793,
    "with_reflections_conservative": 1.34
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": 1.0,
     "adu_clock": 45.0
    },
    "reflections_low_phase": [
     5.1,
     5.09,
     5.03
    ],
    "with_reflections_V": 1.882,
    "with_reflections_V_fitted_nights": 1.788,
    "with_reflections_conservative": 1.339
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": 2.0,
     "adu_clock": 0.0
    },
    "reflections_low_phase": [
     4.95,
     4.94,
     4.89
    ],
    "with_reflections_V": 1.886,
    "with_reflections_V_fitted_nights": 1.793,
    "with_reflections_conservative": 1.342
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "reflections_low_phase": [
     5.0,
     4.98,
     4.92
    ],
    "with_reflections_V": 1.882,
    "with_reflections_V_fitted_nights": 1.788,
    "with_reflections_conservative": 1.34
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": -0.5,
     "adu_clock": 0.0
    },
    "reflections_low_phase": [
     5.21,
     5.19,
     5.13
    ],
    "with_reflections_V": 1.866,
    "with_reflections_V_fitted_nights": 1.774,
    "with_reflections_conservative": 1.327
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": -0.5,
     "adu_clock": 45.0
    },
    "reflections_low_phase": [
     5.2,
     5.18,
     5.13
    ],
    "with_reflections_V": 1.869,
    "with_reflections_V_fitted_nights": 1.776,
    "with_reflections_conservative": 1.33
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": 0.0,
     "adu_clock": 0.0
    },
    "reflections_low_phase": [
     5.06,
     5.05,
     4.99
    ],
    "with_reflections_V": 1.87,
    "with_reflections_V_fitted_nights": 1.778,
    "with_reflections_conservative": 1.329
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": 0.0,
     "adu_clock": 45.0
    },
    "reflections_low_phase": [
     5.11,
     5.09,
     5.04
    ],
    "with_reflections_V": 1.865,
    "with_reflections_V_fitted_nights": 1.772,
    "with_reflections_conservative": 1.327
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": 1.0,
     "adu_clock": 0.0
    },
    "reflections_low_phase": [
     4.97,
     4.96,
     4.9
    ],
    "with_reflections_V": 1.883,
    "with_reflections_V_fitted_nights": 1.792,
    "with_reflections_conservative": 1.338
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": 1.0,
     "adu_clock": 45.0
    },
    "reflections_low_phase": [
     5.01,
     5.0,
     4.95
    ],
    "with_reflections_V": 1.879,
    "with_reflections_V_fitted_nights": 1.787,
    "with_reflections_conservative": 1.336
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 0.0
    },
    "reflections_low_phase": [
     4.86,
     4.85,
     4.8
    ],
    "with_reflections_V": 1.884,
    "with_reflections_V_fitted_nights": 1.792,
    "with_reflections_conservative": 1.339
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "reflections_low_phase": [
     4.91,
     4.9,
     4.84
    ],
    "with_reflections_V": 1.88,
    "with_reflections_V_fitted_nights": 1.786,
    "with_reflections_conservative": 1.338
   }
  ],
  "placements_scan": [
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 0.65,
     "rad_z": -0.5,
     "adu_clock": 0.0
    },
    "energy_published": 9.57,
    "energy_idealized": 19.21,
    "silhouette": 30.69,
    "low_phase_area": [
     18.03,
     18.77
    ],
    "with_reflections_V": 2.097,
    "with_reflections_conservative": 1.489,
    "caseA_V_fitted_nights": 6.407,
    "caseA_conservative": 4.871,
    "best_C2_axis_S_earth": 28.42
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 0.65,
     "rad_z": -0.5,
     "adu_clock": 45.0
    },
    "energy_published": 9.81,
    "energy_idealized": 19.6,
    "silhouette": 31.15,
    "low_phase_area": [
     18.02,
     18.7
    ],
    "with_reflections_V": 2.092,
    "with_reflections_conservative": 1.488,
    "caseA_V_fitted_nights": 6.409,
    "caseA_conservative": 4.873,
    "best_C2_axis_S_earth": 29.06
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 0.65,
     "rad_z": 0.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.61,
    "energy_idealized": 19.29,
    "silhouette": 30.69,
    "low_phase_area": [
     18.1,
     18.84
    ],
    "with_reflections_V": 2.106,
    "with_reflections_conservative": 1.495,
    "caseA_V_fitted_nights": 6.406,
    "caseA_conservative": 4.87,
    "best_C2_axis_S_earth": 28.59
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 0.65,
     "rad_z": 0.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.89,
    "energy_idealized": 19.75,
    "silhouette": 31.3,
    "low_phase_area": [
     18.14,
     18.84
    ],
    "with_reflections_V": 2.093,
    "with_reflections_conservative": 1.488,
    "caseA_V_fitted_nights": 6.407,
    "caseA_conservative": 4.871,
    "best_C2_axis_S_earth": 29.1
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 0.65,
     "rad_z": 1.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.69,
    "energy_idealized": 19.86,
    "silhouette": 30.83,
    "low_phase_area": [
     18.04,
     18.79
    ],
    "with_reflections_V": 2.122,
    "with_reflections_conservative": 1.506,
    "caseA_V_fitted_nights": 6.416,
    "caseA_conservative": 4.878,
    "best_C2_axis_S_earth": 28.98
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 0.65,
     "rad_z": 1.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.99,
    "energy_idealized": 20.04,
    "silhouette": 31.38,
    "low_phase_area": [
     18.06,
     18.76
    ],
    "with_reflections_V": 2.11,
    "with_reflections_conservative": 1.5,
    "caseA_V_fitted_nights": 6.418,
    "caseA_conservative": 4.88,
    "best_C2_axis_S_earth": 29.41
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 0.65,
     "rad_z": 2.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.82,
    "energy_idealized": 19.91,
    "silhouette": 31.14,
    "low_phase_area": [
     18.25,
     18.97
    ],
    "with_reflections_V": 2.114,
    "with_reflections_conservative": 1.501,
    "caseA_V_fitted_nights": 6.423,
    "caseA_conservative": 4.883,
    "best_C2_axis_S_earth": 28.87
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 0.65,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "energy_published": 10.08,
    "energy_idealized": 20.1,
    "silhouette": 31.55,
    "low_phase_area": [
     18.28,
     18.94
    ],
    "with_reflections_V": 2.101,
    "with_reflections_conservative": 1.496,
    "caseA_V_fitted_nights": 6.424,
    "caseA_conservative": 4.884,
    "best_C2_axis_S_earth": 29.35
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 1.5,
     "rad_z": -0.5,
     "adu_clock": 0.0
    },
    "energy_published": 9.57,
    "energy_idealized": 19.32,
    "silhouette": 30.69,
    "low_phase_area": [
     18.13,
     18.94
    ],
    "with_reflections_V": 2.092,
    "with_reflections_conservative": 1.483,
    "caseA_V_fitted_nights": 6.412,
    "caseA_conservative": 4.875,
    "best_C2_axis_S_earth": 28.48
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 1.5,
     "rad_z": -0.5,
     "adu_clock": 45.0
    },
    "energy_published": 9.81,
    "energy_idealized": 19.62,
    "silhouette": 31.15,
    "low_phase_area": [
     18.12,
     18.87
    ],
    "with_reflections_V": 2.088,
    "with_reflections_conservative": 1.483,
    "caseA_V_fitted_nights": 6.415,
    "caseA_conservative": 4.877,
    "best_C2_axis_S_earth": 29.13
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 1.5,
     "rad_z": 0.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.61,
    "energy_idealized": 19.54,
    "silhouette": 30.69,
    "low_phase_area": [
     18.2,
     19.01
    ],
    "with_reflections_V": 2.101,
    "with_reflections_conservative": 1.489,
    "caseA_V_fitted_nights": 6.412,
    "caseA_conservative": 4.875,
    "best_C2_axis_S_earth": 28.65
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 1.5,
     "rad_z": 0.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.89,
    "energy_idealized": 19.75,
    "silhouette": 31.3,
    "low_phase_area": [
     18.24,
     19.01
    ],
    "with_reflections_V": 2.089,
    "with_reflections_conservative": 1.483,
    "caseA_V_fitted_nights": 6.413,
    "caseA_conservative": 4.876,
    "best_C2_axis_S_earth": 29.16
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 1.5,
     "rad_z": 1.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.69,
    "energy_idealized": 19.86,
    "silhouette": 30.83,
    "low_phase_area": [
     18.14,
     18.96
    ],
    "with_reflections_V": 2.117,
    "with_reflections_conservative": 1.5,
    "caseA_V_fitted_nights": 6.422,
    "caseA_conservative": 4.883,
    "best_C2_axis_S_earth": 29.02
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 1.5,
     "rad_z": 1.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.99,
    "energy_idealized": 20.14,
    "silhouette": 31.38,
    "low_phase_area": [
     18.16,
     18.93
    ],
    "with_reflections_V": 2.105,
    "with_reflections_conservative": 1.495,
    "caseA_V_fitted_nights": 6.424,
    "caseA_conservative": 4.884,
    "best_C2_axis_S_earth": 29.46
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.82,
    "energy_idealized": 19.97,
    "silhouette": 31.14,
    "low_phase_area": [
     18.36,
     19.14
    ],
    "with_reflections_V": 2.109,
    "with_reflections_conservative": 1.496,
    "caseA_V_fitted_nights": 6.428,
    "caseA_conservative": 4.887,
    "best_C2_axis_S_earth": 28.93
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "energy_published": 10.08,
    "energy_idealized": 20.1,
    "silhouette": 31.55,
    "low_phase_area": [
     18.39,
     19.11
    ],
    "with_reflections_V": 2.097,
    "with_reflections_conservative": 1.491,
    "caseA_V_fitted_nights": 6.43,
    "caseA_conservative": 4.888,
    "best_C2_axis_S_earth": 29.41
   },
   {
    "placement": {
     "bus_z0": -0.4,
     "ant_dz": 0.65,
     "rad_z": -0.5,
     "adu_clock": 0.0
    },
    "energy_published": 9.57,
    "energy_idealized": 19.38,
    "silhouette": 30.69,
    "low_phase_area": [
     18.67,
     19.38
    ],
    "with_reflections_V": 2.138,
    "with_reflections_conservative": 1.52,
    "caseA_V_fitted_nights": 6.417,
    "caseA_conservative": 4.879,
    "best_C2_axis_S_earth": 28.72
   },
   {
    "placement": {
     "bus_z0": -0.4,
     "ant_dz": 0.65,
     "rad_z": -0.5,
     "adu_clock": 45.0
    },
    "energy_published": 9.81,
    "energy_idealized": 19.75,
    "silhouette": 31.15,
    "low_phase_area": [
     18.64,
     19.31
    ],
    "with_reflections_V": 2.147,
    "with_reflections_conservative": 1.529,
    "caseA_V_fitted_nights": 6.417,
    "caseA_conservative": 4.879,
    "best_C2_axis_S_earth": 29.35
   },
   {
    "placement": {
     "bus_z0": -0.4,
     "ant_dz": 0.65,
     "rad_z": 0.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.61,
    "energy_idealized": 19.66,
    "silhouette": 30.69,
    "low_phase_area": [
     18.74,
     19.46
    ],
    "with_reflections_V": 2.143,
    "with_reflections_conservative": 1.523,
    "caseA_V_fitted_nights": 6.417,
    "caseA_conservative": 4.879,
    "best_C2_axis_S_earth": 28.86
   },
   {
    "placement": {
     "bus_z0": -0.4,
     "ant_dz": 0.65,
     "rad_z": 0.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.89,
    "energy_idealized": 19.85,
    "silhouette": 31.3,
    "low_phase_area": [
     18.76,
     19.46
    ],
    "with_reflections_V": 2.14,
    "with_reflections_conservative": 1.523,
    "caseA_V_fitted_nights": 6.415,
    "caseA_conservative": 4.878,
    "best_C2_axis_S_earth": 29.36
   },
   {
    "placement": {
     "bus_z0": -0.4,
     "ant_dz": 0.65,
     "rad_z": 1.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.69,
    "energy_idealized": 20.01,
    "silhouette": 30.83,
    "low_phase_area": [
     18.66,
     19.39
    ],
    "with_reflections_V": 2.156,
    "with_reflections_conservative": 1.532,
    "caseA_V_fitted_nights": 6.423,
    "caseA_conservative": 4.883,
    "best_C2_axis_S_earth": 29.22
   },
   {
    "placement": {
     "bus_z0": -0.4,
     "ant_dz": 0.65,
     "rad_z": 1.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.99,
    "energy_idealized": 20.29,
    "silhouette": 31.38,
    "low_phase_area": [
     18.68,
     19.37
    ],
    "with_reflections_V": 2.156,
    "with_reflections_conservative": 1.534,
    "caseA_V_fitted_nights": 6.425,
    "caseA_conservative": 4.884,
    "best_C2_axis_S_earth": 29.65
   },
   {
    "placement": {
     "bus_z0": -0.4,
     "ant_dz": 0.65,
     "rad_z": 2.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.82,
    "energy_idealized": 20.24,
    "silhouette": 31.16,
    "low_phase_area": [
     18.85,
     19.55
    ],
    "with_reflections_V": 2.151,
    "with_reflections_conservative": 1.529,
    "caseA_V_fitted_nights": 6.431,
    "caseA_conservative": 4.889,
    "best_C2_axis_S_earth": 29.17
   },
   {
    "placement": {
     "bus_z0": -0.4,
     "ant_dz": 0.65,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "energy_published": 10.08,
    "energy_idealized": 20.33,
    "silhouette": 31.55,
    "low_phase_area": [
     18.86,
     19.53
    ],
    "with_reflections_V": 2.152,
    "with_reflections_conservative": 1.532,
    "caseA_V_fitted_nights": 6.432,
    "caseA_conservative": 4.89,
    "best_C2_axis_S_earth": 29.64
   },
   {
    "placement": {
     "bus_z0": -0.4,
     "ant_dz": 1.5,
     "rad_z": -0.5,
     "adu_clock": 0.0
    },
    "energy_published": 9.56,
    "energy_idealized": 19.7,
    "silhouette": 30.69,
    "low_phase_area": [
     18.78,
     19.51
    ],
    "with_reflections_V": 2.136,
    "with_reflections_conservative": 1.517,
    "caseA_V_fitted_nights": 6.424,
    "caseA_conservative": 4.884,
    "best_C2_axis_S_earth": 28.79
   },
   {
    "placement": {
     "bus_z0": -0.4,
     "ant_dz": 1.5,
     "rad_z": -0.5,
     "adu_clock": 45.0
    },
    "energy_published": 9.81,
    "energy_idealized": 20.02,
    "silhouette": 31.15,
    "low_phase_area": [
     18.75,
     19.44
    ],
    "with_reflections_V": 2.145,
    "with_reflections_conservative": 1.526,
    "caseA_V_fitted_nights": 6.424,
    "caseA_conservative": 4.884,
    "best_C2_axis_S_earth": 29.43
   },
   {
    "placement": {
     "bus_z0": -0.4,
     "ant_dz": 1.5,
     "rad_z": 0.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.6,
    "energy_idealized": 20.04,
    "silhouette": 30.69,
    "low_phase_area": [
     18.84,
     19.59
    ],
    "with_reflections_V": 2.142,
    "with_reflections_conservative": 1.521,
    "caseA_V_fitted_nights": 6.423,
    "caseA_conservative": 4.884,
    "best_C2_axis_S_earth": 28.93
   },
   {
    "placement": {
     "bus_z0": -0.4,
     "ant_dz": 1.5,
     "rad_z": 0.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.89,
    "energy_idealized": 20.17,
    "silhouette": 31.3,
    "low_phase_area": [
     18.87,
     19.59
    ],
    "with_reflections_V": 2.138,
    "with_reflections_conservative": 1.52,
    "caseA_V_fitted_nights": 6.422,
    "caseA_conservative": 4.882,
    "best_C2_axis_S_earth": 29.44
   },
   {
    "placement": {
     "bus_z0": -0.4,
     "ant_dz": 1.5,
     "rad_z": 1.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.68,
    "energy_idealized": 20.08,
    "silhouette": 30.83,
    "low_phase_area": [
     18.77,
     19.52
    ],
    "with_reflections_V": 2.155,
    "with_reflections_conservative": 1.53,
    "caseA_V_fitted_nights": 6.43,
    "caseA_conservative": 4.888,
    "best_C2_axis_S_earth": 29.27
   },
   {
    "placement": {
     "bus_z0": -0.4,
     "ant_dz": 1.5,
     "rad_z": 1.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.99,
    "energy_idealized": 20.43,
    "silhouette": 31.38,
    "low_phase_area": [
     18.78,
     19.5
    ],
    "with_reflections_V": 2.154,
    "with_reflections_conservative": 1.532,
    "caseA_V_fitted_nights": 6.432,
    "caseA_conservative": 4.889,
    "best_C2_axis_S_earth": 29.7
   },
   {
    "placement": {
     "bus_z0": -0.4,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.82,
    "energy_idealized": 20.29,
    "silhouette": 31.16,
    "low_phase_area": [
     18.99,
     19.72
    ],
    "with_reflections_V": 2.146,
    "with_reflections_conservative": 1.525,
    "caseA_V_fitted_nights": 6.438,
    "caseA_conservative": 4.894,
    "best_C2_axis_S_earth": 29.25
   },
   {
    "placement": {
     "bus_z0": -0.4,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "energy_published": 10.08,
    "energy_idealized": 20.45,
    "silhouette": 31.55,
    "low_phase_area": [
     19.0,
     19.69
    ],
    "with_reflections_V": 2.147,
    "with_reflections_conservative": 1.528,
    "caseA_V_fitted_nights": 6.439,
    "caseA_conservative": 4.895,
    "best_C2_axis_S_earth": 29.72
   },
   {
    "placement": {
     "bus_z0": 0.0,
     "ant_dz": 0.65,
     "rad_z": -0.5,
     "adu_clock": 0.0
    },
    "energy_published": 9.56,
    "energy_idealized": 20.0,
    "silhouette": 30.69,
    "low_phase_area": [
     19.41,
     20.14
    ],
    "with_reflections_V": 2.071,
    "with_reflections_conservative": 1.472,
    "caseA_V_fitted_nights": 6.402,
    "caseA_conservative": 4.868,
    "best_C2_axis_S_earth": 29.12
   },
   {
    "placement": {
     "bus_z0": 0.0,
     "ant_dz": 0.65,
     "rad_z": -0.5,
     "adu_clock": 45.0
    },
    "energy_published": 9.81,
    "energy_idealized": 20.21,
    "silhouette": 31.15,
    "low_phase_area": [
     19.4,
     20.07
    ],
    "with_reflections_V": 2.084,
    "with_reflections_conservative": 1.484,
    "caseA_V_fitted_nights": 6.403,
    "caseA_conservative": 4.869,
    "best_C2_axis_S_earth": 29.75
   },
   {
    "placement": {
     "bus_z0": 0.0,
     "ant_dz": 0.65,
     "rad_z": 0.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.6,
    "energy_idealized": 20.34,
    "silhouette": 30.69,
    "low_phase_area": [
     19.51,
     20.24
    ],
    "with_reflections_V": 2.073,
    "with_reflections_conservative": 1.474,
    "caseA_V_fitted_nights": 6.4,
    "caseA_conservative": 4.866,
    "best_C2_axis_S_earth": 29.24
   },
   {
    "placement": {
     "bus_z0": 0.0,
     "ant_dz": 0.65,
     "rad_z": 0.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.89,
    "energy_idealized": 20.32,
    "silhouette": 31.3,
    "low_phase_area": [
     19.55,
     20.24
    ],
    "with_reflections_V": 2.075,
    "with_reflections_conservative": 1.476,
    "caseA_V_fitted_nights": 6.4,
    "caseA_conservative": 4.867,
    "best_C2_axis_S_earth": 29.75
   },
   {
    "placement": {
     "bus_z0": 0.0,
     "ant_dz": 0.65,
     "rad_z": 1.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.69,
    "energy_idealized": 20.34,
    "silhouette": 30.85,
    "low_phase_area": [
     19.4,
     20.15
    ],
    "with_reflections_V": 2.089,
    "with_reflections_conservative": 1.484,
    "caseA_V_fitted_nights": 6.407,
    "caseA_conservative": 4.871,
    "best_C2_axis_S_earth": 29.52
   },
   {
    "placement": {
     "bus_z0": 0.0,
     "ant_dz": 0.65,
     "rad_z": 1.0,
     "adu_clock": 45.0
    },
    "energy_published": 10.01,
    "energy_idealized": 20.51,
    "silhouette": 31.38,
    "low_phase_area": [
     19.44,
     20.13
    ],
    "with_reflections_V": 2.091,
    "with_reflections_conservative": 1.488,
    "caseA_V_fitted_nights": 6.408,
    "caseA_conservative": 4.872,
    "best_C2_axis_S_earth": 29.94
   },
   {
    "placement": {
     "bus_z0": 0.0,
     "ant_dz": 0.65,
     "rad_z": 2.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.86,
    "energy_idealized": 20.63,
    "silhouette": 31.17,
    "low_phase_area": [
     19.53,
     20.26
    ],
    "with_reflections_V": 2.087,
    "with_reflections_conservative": 1.483,
    "caseA_V_fitted_nights": 6.413,
    "caseA_conservative": 4.876,
    "best_C2_axis_S_earth": 29.58
   },
   {
    "placement": {
     "bus_z0": 0.0,
     "ant_dz": 0.65,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "energy_published": 10.1,
    "energy_idealized": 20.75,
    "silhouette": 31.55,
    "low_phase_area": [
     19.57,
     20.25
    ],
    "with_reflections_V": 2.088,
    "with_reflections_conservative": 1.486,
    "caseA_V_fitted_nights": 6.413,
    "caseA_conservative": 4.877,
    "best_C2_axis_S_earth": 30.05
   },
   {
    "placement": {
     "bus_z0": 0.0,
     "ant_dz": 1.5,
     "rad_z": -0.5,
     "adu_clock": 0.0
    },
    "energy_published": 9.56,
    "energy_idealized": 20.36,
    "silhouette": 30.69,
    "low_phase_area": [
     19.52,
     20.28
    ],
    "with_reflections_V": 2.068,
    "with_reflections_conservative": 1.47,
    "caseA_V_fitted_nights": 6.409,
    "caseA_conservative": 4.873,
    "best_C2_axis_S_earth": 29.19
   },
   {
    "placement": {
     "bus_z0": 0.0,
     "ant_dz": 1.5,
     "rad_z": -0.5,
     "adu_clock": 45.0
    },
    "energy_published": 9.81,
    "energy_idealized": 20.59,
    "silhouette": 31.15,
    "low_phase_area": [
     19.51,
     20.21
    ],
    "with_reflections_V": 2.081,
    "with_reflections_conservative": 1.481,
    "caseA_V_fitted_nights": 6.41,
    "caseA_conservative": 4.874,
    "best_C2_axis_S_earth": 29.82
   },
   {
    "placement": {
     "bus_z0": 0.0,
     "ant_dz": 1.5,
     "rad_z": 0.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.61,
    "energy_idealized": 20.7,
    "silhouette": 30.69,
    "low_phase_area": [
     19.61,
     20.38
    ],
    "with_reflections_V": 2.07,
    "with_reflections_conservative": 1.471,
    "caseA_V_fitted_nights": 6.407,
    "caseA_conservative": 4.871,
    "best_C2_axis_S_earth": 29.31
   },
   {
    "placement": {
     "bus_z0": 0.0,
     "ant_dz": 1.5,
     "rad_z": 0.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.89,
    "energy_idealized": 20.75,
    "silhouette": 31.3,
    "low_phase_area": [
     19.65,
     20.38
    ],
    "with_reflections_V": 2.072,
    "with_reflections_conservative": 1.473,
    "caseA_V_fitted_nights": 6.407,
    "caseA_conservative": 4.872,
    "best_C2_axis_S_earth": 29.82
   },
   {
    "placement": {
     "bus_z0": 0.0,
     "ant_dz": 1.5,
     "rad_z": 1.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.72,
    "energy_idealized": 20.67,
    "silhouette": 30.85,
    "low_phase_area": [
     19.51,
     20.29
    ],
    "with_reflections_V": 2.085,
    "with_reflections_conservative": 1.481,
    "caseA_V_fitted_nights": 6.413,
    "caseA_conservative": 4.876,
    "best_C2_axis_S_earth": 29.57
   },
   {
    "placement": {
     "bus_z0": 0.0,
     "ant_dz": 1.5,
     "rad_z": 1.0,
     "adu_clock": 45.0
    },
    "energy_published": 10.01,
    "energy_idealized": 20.87,
    "silhouette": 31.38,
    "low_phase_area": [
     19.54,
     20.27
    ],
    "with_reflections_V": 2.087,
    "with_reflections_conservative": 1.484,
    "caseA_V_fitted_nights": 6.414,
    "caseA_conservative": 4.877,
    "best_C2_axis_S_earth": 30.0
   },
   {
    "placement": {
     "bus_z0": 0.0,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.86,
    "energy_idealized": 20.77,
    "silhouette": 31.17,
    "low_phase_area": [
     19.64,
     20.42
    ],
    "with_reflections_V": 2.083,
    "with_reflections_conservative": 1.479,
    "caseA_V_fitted_nights": 6.42,
    "caseA_conservative": 4.881,
    "best_C2_axis_S_earth": 29.65
   },
   {
    "placement": {
     "bus_z0": 0.0,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "energy_published": 10.1,
    "energy_idealized": 20.86,
    "silhouette": 31.55,
    "low_phase_area": [
     19.68,
     20.4
    ],
    "with_reflections_V": 2.084,
    "with_reflections_conservative": 1.482,
    "caseA_V_fitted_nights": 6.42,
    "caseA_conservative": 4.882,
    "best_C2_axis_S_earth": 30.12
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": -0.5,
     "adu_clock": 0.0
    },
    "energy_published": 9.63,
    "energy_idealized": 20.45,
    "silhouette": 30.69,
    "low_phase_area": [
     20.0,
     20.71
    ],
    "with_reflections_V": 1.888,
    "with_reflections_conservative": 1.343,
    "caseA_V_fitted_nights": 6.392,
    "caseA_conservative": 4.86,
    "best_C2_axis_S_earth": 29.41
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": -0.5,
     "adu_clock": 45.0
    },
    "energy_published": 9.82,
    "energy_idealized": 20.55,
    "silhouette": 31.15,
    "low_phase_area": [
     19.99,
     20.65
    ],
    "with_reflections_V": 1.883,
    "with_reflections_conservative": 1.342,
    "caseA_V_fitted_nights": 6.393,
    "caseA_conservative": 4.861,
    "best_C2_axis_S_earth": 30.05
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": 0.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.67,
    "energy_idealized": 20.79,
    "silhouette": 30.7,
    "low_phase_area": [
     20.09,
     20.81
    ],
    "with_reflections_V": 1.891,
    "with_reflections_conservative": 1.345,
    "caseA_V_fitted_nights": 6.39,
    "caseA_conservative": 4.858,
    "best_C2_axis_S_earth": 29.53
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": 0.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.89,
    "energy_idealized": 20.71,
    "silhouette": 31.3,
    "low_phase_area": [
     20.13,
     20.81
    ],
    "with_reflections_V": 1.881,
    "with_reflections_conservative": 1.339,
    "caseA_V_fitted_nights": 6.391,
    "caseA_conservative": 4.86,
    "best_C2_axis_S_earth": 30.04
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": 1.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.79,
    "energy_idealized": 20.76,
    "silhouette": 30.86,
    "low_phase_area": [
     19.99,
     20.73
    ],
    "with_reflections_V": 1.904,
    "with_reflections_conservative": 1.354,
    "caseA_V_fitted_nights": 6.396,
    "caseA_conservative": 4.863,
    "best_C2_axis_S_earth": 29.75
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": 1.0,
     "adu_clock": 45.0
    },
    "energy_published": 10.02,
    "energy_idealized": 20.82,
    "silhouette": 31.41,
    "low_phase_area": [
     20.02,
     20.71
    ],
    "with_reflections_V": 1.894,
    "with_reflections_conservative": 1.349,
    "caseA_V_fitted_nights": 6.398,
    "caseA_conservative": 4.864,
    "best_C2_axis_S_earth": 30.18
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": 2.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.96,
    "energy_idealized": 20.9,
    "silhouette": 31.19,
    "low_phase_area": [
     20.1,
     20.81
    ],
    "with_reflections_V": 1.906,
    "with_reflections_conservative": 1.356,
    "caseA_V_fitted_nights": 6.402,
    "caseA_conservative": 4.868,
    "best_C2_axis_S_earth": 29.87
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "energy_published": 10.11,
    "energy_idealized": 21.09,
    "silhouette": 31.58,
    "low_phase_area": [
     20.13,
     20.79
    ],
    "with_reflections_V": 1.896,
    "with_reflections_conservative": 1.35,
    "caseA_V_fitted_nights": 6.403,
    "caseA_conservative": 4.869,
    "best_C2_axis_S_earth": 30.34
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": -0.5,
     "adu_clock": 0.0
    },
    "energy_published": 9.66,
    "energy_idealized": 20.85,
    "silhouette": 30.69,
    "low_phase_area": [
     20.1,
     20.85
    ],
    "with_reflections_V": 1.885,
    "with_reflections_conservative": 1.34,
    "caseA_V_fitted_nights": 6.398,
    "caseA_conservative": 4.865,
    "best_C2_axis_S_earth": 29.47
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": -0.5,
     "adu_clock": 45.0
    },
    "energy_published": 9.88,
    "energy_idealized": 20.99,
    "silhouette": 31.15,
    "low_phase_area": [
     20.09,
     20.79
    ],
    "with_reflections_V": 1.881,
    "with_reflections_conservative": 1.339,
    "caseA_V_fitted_nights": 6.399,
    "caseA_conservative": 4.866,
    "best_C2_axis_S_earth": 30.11
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": 0.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.74,
    "energy_idealized": 21.19,
    "silhouette": 30.7,
    "low_phase_area": [
     20.19,
     20.96
    ],
    "with_reflections_V": 1.888,
    "with_reflections_conservative": 1.341,
    "caseA_V_fitted_nights": 6.396,
    "caseA_conservative": 4.863,
    "best_C2_axis_S_earth": 29.59
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": 0.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.95,
    "energy_idealized": 21.15,
    "silhouette": 31.3,
    "low_phase_area": [
     20.23,
     20.96
    ],
    "with_reflections_V": 1.878,
    "with_reflections_conservative": 1.336,
    "caseA_V_fitted_nights": 6.398,
    "caseA_conservative": 4.864,
    "best_C2_axis_S_earth": 30.1
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": 1.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.82,
    "energy_idealized": 21.16,
    "silhouette": 30.86,
    "low_phase_area": [
     20.09,
     20.87
    ],
    "with_reflections_V": 1.901,
    "with_reflections_conservative": 1.351,
    "caseA_V_fitted_nights": 6.402,
    "caseA_conservative": 4.867,
    "best_C2_axis_S_earth": 29.81
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": 1.0,
     "adu_clock": 45.0
    },
    "energy_published": 10.03,
    "energy_idealized": 21.26,
    "silhouette": 31.41,
    "low_phase_area": [
     20.12,
     20.85
    ],
    "with_reflections_V": 1.891,
    "with_reflections_conservative": 1.346,
    "caseA_V_fitted_nights": 6.404,
    "caseA_conservative": 4.869,
    "best_C2_axis_S_earth": 30.24
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.96,
    "energy_idealized": 21.23,
    "silhouette": 31.19,
    "low_phase_area": [
     20.2,
     20.95
    ],
    "with_reflections_V": 1.903,
    "with_reflections_conservative": 1.352,
    "caseA_V_fitted_nights": 6.408,
    "caseA_conservative": 4.872,
    "best_C2_axis_S_earth": 29.92
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "energy_published": 10.14,
    "energy_idealized": 21.25,
    "silhouette": 31.58,
    "low_phase_area": [
     20.23,
     20.93
    ],
    "with_reflections_V": 1.893,
    "with_reflections_conservative": 1.347,
    "caseA_V_fitted_nights": 6.41,
    "caseA_conservative": 4.873,
    "best_C2_axis_S_earth": 30.39
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 0.65,
     "rad_z": -0.5,
     "adu_clock": 0.0
    },
    "energy_published": 9.64,
    "energy_idealized": 20.49,
    "silhouette": 30.69,
    "low_phase_area": [
     20.05,
     20.76
    ],
    "with_reflections_V": 1.91,
    "with_reflections_conservative": 1.359,
    "caseA_V_fitted_nights": 6.394,
    "caseA_conservative": 4.862,
    "best_C2_axis_S_earth": 29.44
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 0.65,
     "rad_z": -0.5,
     "adu_clock": 45.0
    },
    "energy_published": 9.84,
    "energy_idealized": 20.62,
    "silhouette": 31.15,
    "low_phase_area": [
     20.04,
     20.69
    ],
    "with_reflections_V": 1.892,
    "with_reflections_conservative": 1.348,
    "caseA_V_fitted_nights": 6.395,
    "caseA_conservative": 4.862,
    "best_C2_axis_S_earth": 30.07
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 0.65,
     "rad_z": 0.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.69,
    "energy_idealized": 20.83,
    "silhouette": 30.7,
    "low_phase_area": [
     20.13,
     20.86
    ],
    "with_reflections_V": 1.913,
    "with_reflections_conservative": 1.361,
    "caseA_V_fitted_nights": 6.392,
    "caseA_conservative": 4.861,
    "best_C2_axis_S_earth": 29.56
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 0.65,
     "rad_z": 0.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.91,
    "energy_idealized": 20.78,
    "silhouette": 31.3,
    "low_phase_area": [
     20.17,
     20.86
    ],
    "with_reflections_V": 1.889,
    "with_reflections_conservative": 1.346,
    "caseA_V_fitted_nights": 6.393,
    "caseA_conservative": 4.861,
    "best_C2_axis_S_earth": 30.07
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 0.65,
     "rad_z": 1.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.8,
    "energy_idealized": 20.8,
    "silhouette": 30.86,
    "low_phase_area": [
     20.03,
     20.77
    ],
    "with_reflections_V": 1.926,
    "with_reflections_conservative": 1.37,
    "caseA_V_fitted_nights": 6.398,
    "caseA_conservative": 4.865,
    "best_C2_axis_S_earth": 29.78
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 0.65,
     "rad_z": 1.0,
     "adu_clock": 45.0
    },
    "energy_published": 10.02,
    "energy_idealized": 20.89,
    "silhouette": 31.41,
    "low_phase_area": [
     20.07,
     20.75
    ],
    "with_reflections_V": 1.902,
    "with_reflections_conservative": 1.355,
    "caseA_V_fitted_nights": 6.4,
    "caseA_conservative": 4.866,
    "best_C2_axis_S_earth": 30.2
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 0.65,
     "rad_z": 2.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.97,
    "energy_idealized": 20.93,
    "silhouette": 31.19,
    "low_phase_area": [
     20.14,
     20.85
    ],
    "with_reflections_V": 1.928,
    "with_reflections_conservative": 1.371,
    "caseA_V_fitted_nights": 6.405,
    "caseA_conservative": 4.87,
    "best_C2_axis_S_earth": 29.9
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 0.65,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "energy_published": 10.11,
    "energy_idealized": 21.12,
    "silhouette": 31.58,
    "low_phase_area": [
     20.17,
     20.83
    ],
    "with_reflections_V": 1.904,
    "with_reflections_conservative": 1.357,
    "caseA_V_fitted_nights": 6.405,
    "caseA_conservative": 4.87,
    "best_C2_axis_S_earth": 30.37
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 1.5,
     "rad_z": -0.5,
     "adu_clock": 0.0
    },
    "energy_published": 9.67,
    "energy_idealized": 20.9,
    "silhouette": 30.69,
    "low_phase_area": [
     20.16,
     20.89
    ],
    "with_reflections_V": 1.907,
    "with_reflections_conservative": 1.356,
    "caseA_V_fitted_nights": 6.4,
    "caseA_conservative": 4.866,
    "best_C2_axis_S_earth": 29.5
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 1.5,
     "rad_z": -0.5,
     "adu_clock": 45.0
    },
    "energy_published": 9.89,
    "energy_idealized": 21.05,
    "silhouette": 31.15,
    "low_phase_area": [
     20.15,
     20.83
    ],
    "with_reflections_V": 1.889,
    "with_reflections_conservative": 1.346,
    "caseA_V_fitted_nights": 6.401,
    "caseA_conservative": 4.867,
    "best_C2_axis_S_earth": 30.13
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 1.5,
     "rad_z": 0.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.75,
    "energy_idealized": 21.24,
    "silhouette": 30.7,
    "low_phase_area": [
     20.25,
     20.99
    ],
    "with_reflections_V": 1.909,
    "with_reflections_conservative": 1.358,
    "caseA_V_fitted_nights": 6.398,
    "caseA_conservative": 4.865,
    "best_C2_axis_S_earth": 29.62
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 1.5,
     "rad_z": 0.0,
     "adu_clock": 45.0
    },
    "energy_published": 9.96,
    "energy_idealized": 21.21,
    "silhouette": 31.3,
    "low_phase_area": [
     20.29,
     20.99
    ],
    "with_reflections_V": 1.886,
    "with_reflections_conservative": 1.343,
    "caseA_V_fitted_nights": 6.4,
    "caseA_conservative": 4.866,
    "best_C2_axis_S_earth": 30.12
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 1.5,
     "rad_z": 1.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.83,
    "energy_idealized": 21.21,
    "silhouette": 30.86,
    "low_phase_area": [
     20.14,
     20.9
    ],
    "with_reflections_V": 1.923,
    "with_reflections_conservative": 1.367,
    "caseA_V_fitted_nights": 6.404,
    "caseA_conservative": 4.869,
    "best_C2_axis_S_earth": 29.83
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 1.5,
     "rad_z": 1.0,
     "adu_clock": 45.0
    },
    "energy_published": 10.04,
    "energy_idealized": 21.32,
    "silhouette": 31.41,
    "low_phase_area": [
     20.18,
     20.89
    ],
    "with_reflections_V": 1.899,
    "with_reflections_conservative": 1.352,
    "caseA_V_fitted_nights": 6.406,
    "caseA_conservative": 4.871,
    "best_C2_axis_S_earth": 30.26
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 0.0
    },
    "energy_published": 9.97,
    "energy_idealized": 21.27,
    "silhouette": 31.19,
    "low_phase_area": [
     20.25,
     20.99
    ],
    "with_reflections_V": 1.924,
    "with_reflections_conservative": 1.368,
    "caseA_V_fitted_nights": 6.41,
    "caseA_conservative": 4.874,
    "best_C2_axis_S_earth": 29.95
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "energy_published": 10.15,
    "energy_idealized": 21.29,
    "silhouette": 31.58,
    "low_phase_area": [
     20.29,
     20.97
    ],
    "with_reflections_V": 1.901,
    "with_reflections_conservative": 1.354,
    "caseA_V_fitted_nights": 6.411,
    "caseA_conservative": 4.874,
    "best_C2_axis_S_earth": 30.42
   }
  ]
 }
}

==> anc/out/energy_white_10m.json <==
{
 "span": 10.0,
 "paq_V": 34.2,
 "paq_r": 26.9,
 "complete": true,
 "bounds_free_published_max_m2": 9.612,
 "max_bus_m2": 9.612,
 "max_white_m2": 17.242,
 "shortfall_white": {
  "V": 1.984,
  "r": 1.56,
  "V_with_9pct": 1.82,
  "r_with_9pct": 1.431
 },
 "full": [
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 0.65,
    "rad_z": 0.0,
    "adu_clock": 0.0
   },
   "why": [
    "adopted"
   ],
   "bus": {
    "max_m2": 9.06,
    "sun_dir": [
     35,
     90
    ]
   },
   "white": {
    "max_m2": 16.765,
    "sun_dir": [
     37,
     270
    ]
   }
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 1.5,
    "rad_z": 2.0,
    "adu_clock": 45.0
   },
   "why": [
    "placements_full",
    "scan_top2"
   ],
   "bus": {
    "max_m2": 9.601,
    "sun_dir": [
     29,
     115
    ]
   },
   "white": {
    "max_m2": 17.207,
    "sun_dir": [
     34,
     127
    ]
   }
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 1.5,
    "rad_z": 2.0,
    "adu_clock": 45.0
   },
   "why": [
    "placements_full",
    "scan_top2"
   ],
   "bus": {
    "max_m2": 9.612,
    "sun_dir": [
     29,
     115
    ]
   },
   "white": {
    "max_m2": 17.242,
    "sun_dir": [
     32,
     125
    ]
   }
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 0.65,
    "rad_z": 2.0,
    "adu_clock": 45.0
   },
   "why": [
    "placements_full"
   ],
   "bus": {
    "max_m2": 9.594,
    "sun_dir": [
     29,
     115
    ]
   },
   "white": {
    "max_m2": 17.182,
    "sun_dir": [
     32,
     115
    ]
   }
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 0.65,
    "rad_z": 2.0,
    "adu_clock": 45.0
   },
   "why": [
    "placements_full"
   ],
   "bus": {
    "max_m2": 9.581,
    "sun_dir": [
     29,
     115
    ]
   },
   "white": {
    "max_m2": 17.171,
    "sun_dir": [
     32,
     115
    ]
   }
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 1.5,
    "rad_z": 1.0,
    "adu_clock": 45.0
   },
   "why": [
    "placements_full"
   ],
   "bus": {
    "max_m2": 9.521,
    "sun_dir": [
     32,
     123
    ]
   },
   "white": {
    "max_m2": 17.213,
    "sun_dir": [
     34,
     130
    ]
   }
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 1.5,
    "rad_z": 2.0,
    "adu_clock": 0.0
   },
   "why": [
    "placements_full"
   ],
   "bus": {
    "max_m2": 9.521,
    "sun_dir": [
     29,
     90
    ]
   },
   "white": {
    "max_m2": 17.218,
    "sun_dir": [
     36,
     90
    ]
   }
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 1.5,
    "rad_z": 2.0,
    "adu_clock": 0.0
   },
   "why": [
    "placements_full"
   ],
   "bus": {
    "max_m2": 9.512,
    "sun_dir": [
     29,
     90
    ]
   },
   "white": {
    "max_m2": 17.209,
    "sun_dir": [
     36,
     90
    ]
   }
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 1.5,
    "rad_z": 0.0,
    "adu_clock": 0.0
   },
   "why": [
    "placements_full"
   ],
   "bus": {
    "max_m2": 9.302,
    "sun_dir": [
     42,
     267
    ]
   },
   "white": {
    "max_m2": 17.026,
    "sun_dir": [
     39,
     270
    ]
   }
  },
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 0.65,
    "rad_z": 2.0,
    "adu_clock": 45.0
   },
   "why": [
    "placements_full"
   ],
   "bus": {
    "max_m2": 9.464,
    "sun_dir": [
     29,
     115
    ]
   },
   "white": {
    "max_m2": 17.028,
    "sun_dir": [
     32,
     115
    ]
   }
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 1.5,
    "rad_z": -0.5,
    "adu_clock": 0.0
   },
   "why": [
    "placements_full"
   ],
   "bus": {
    "max_m2": 9.187,
    "sun_dir": [
     143,
     93
    ]
   },
   "white": {
    "max_m2": 16.908,
    "sun_dir": [
     37,
     270
    ]
   }
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 0.65,
    "rad_z": -0.5,
    "adu_clock": 0.0
   },
   "why": [
    "placements_full"
   ],
   "bus": {
    "max_m2": 9.114,
    "sun_dir": [
     145,
     93
    ]
   },
   "white": {
    "max_m2": 16.821,
    "sun_dir": [
     37,
     270
    ]
   }
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 0.65,
    "rad_z": 0.0,
    "adu_clock": 0.0
   },
   "why": [
    "placements_full"
   ],
   "bus": {
    "max_m2": 9.198,
    "sun_dir": [
     36,
     93
    ]
   },
   "white": {
    "max_m2": 16.915,
    "sun_dir": [
     38,
     270
    ]
   }
  }
 ],
 "scan": [
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 0.65,
    "rad_z": -0.5,
    "adu_clock": 0.0
   },
   "white": 16.38
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 0.65,
    "rad_z": -0.5,
    "adu_clock": 45.0
   },
   "white": 16.34
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 0.65,
    "rad_z": 0.0,
    "adu_clock": 0.0
   },
   "white": 16.38
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 0.65,
    "rad_z": 0.0,
    "adu_clock": 45.0
   },
   "white": 16.43
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 0.65,
    "rad_z": 1.0,
    "adu_clock": 0.0
   },
   "white": 16.48
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 0.65,
    "rad_z": 1.0,
    "adu_clock": 45.0
   },
   "white": 16.54
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 0.65,
    "rad_z": 2.0,
    "adu_clock": 0.0
   },
   "white": 16.62
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 0.65,
    "rad_z": 2.0,
    "adu_clock": 45.0
   },
   "white": 16.62
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 1.5,
    "rad_z": -0.5,
    "adu_clock": 0.0
   },
   "white": 16.38
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 1.5,
    "rad_z": -0.5,
    "adu_clock": 45.0
   },
   "white": 16.34
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 1.5,
    "rad_z": 0.0,
    "adu_clock": 0.0
   },
   "white": 16.38
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 1.5,
    "rad_z": 0.0,
    "adu_clock": 45.0
   },
   "white": 16.43
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 1.5,
    "rad_z": 1.0,
    "adu_clock": 0.0
   },
   "white": 16.48
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 1.5,
    "rad_z": 1.0,
    "adu_clock": 45.0
   },
   "white": 16.54
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 1.5,
    "rad_z": 2.0,
    "adu_clock": 0.0
   },
   "white": 16.62
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 1.5,
    "rad_z": 2.0,
    "adu_clock": 45.0
   },
   "white": 16.62
  },
  {
   "placement": {
    "bus_z0": -0.4,
    "ant_dz": 0.65,
    "rad_z": -0.5,
    "adu_clock": 0.0
   },
   "white": 16.38
  },
  {
   "placement": {
    "bus_z0": -0.4,
    "ant_dz": 0.65,
    "rad_z": -0.5,
    "adu_clock": 45.0
   },
   "white": 16.34
  },
  {
   "placement": {
    "bus_z0": -0.4,
    "ant_dz": 0.65,
    "rad_z": 0.0,
    "adu_clock": 0.0
   },
   "white": 16.38
  },
  {
   "placement": {
    "bus_z0": -0.4,
    "ant_dz": 0.65,
    "rad_z": 0.0,
    "adu_clock": 45.0
   },
   "white": 16.44
  },
  {
   "placement": {
    "bus_z0": -0.4,
    "ant_dz": 0.65,
    "rad_z": 1.0,
    "adu_clock": 0.0
   },
   "white": 16.48
  },
  {
   "placement": {
    "bus_z0": -0.4,
    "ant_dz": 0.65,
    "rad_z": 1.0,
    "adu_clock": 45.0
   },
   "white": 16.6
  },
  {
   "placement": {
    "bus_z0": -0.4,
    "ant_dz": 0.65,
    "rad_z": 2.0,
    "adu_clock": 0.0
   },
   "white": 16.62
  },
  {
   "placement": {
    "bus_z0": -0.4,
    "ant_dz": 0.65,
    "rad_z": 2.0,
    "adu_clock": 45.0
   },
   "white": 16.63
  },
  {
   "placement": {
    "bus_z0": -0.4,
    "ant_dz": 1.5,
    "rad_z": -0.5,
    "adu_clock": 0.0
   },
   "white": 16.38
  },
  {
   "placement": {
    "bus_z0": -0.4,
    "ant_dz": 1.5,
    "rad_z": -0.5,
    "adu_clock": 45.0
   },
   "white": 16.34
  },
  {
   "placement": {
    "bus_z0": -0.4,
    "ant_dz": 1.5,
    "rad_z": 0.0,
    "adu_clock": 0.0
   },
   "white": 16.38
  },
  {
   "placement": {
    "bus_z0": -0.4,
    "ant_dz": 1.5,
    "rad_z": 0.0,
    "adu_clock": 45.0
   },
   "white": 16.44
  },
  {
   "placement": {
    "bus_z0": -0.4,
    "ant_dz": 1.5,
    "rad_z": 1.0,
    "adu_clock": 0.0
   },
   "white": 16.48
  },
  {
   "placement": {
    "bus_z0": -0.4,
    "ant_dz": 1.5,
    "rad_z": 1.0,
    "adu_clock": 45.0
   },
   "white": 16.64
  },
  {
   "placement": {
    "bus_z0": -0.4,
    "ant_dz": 1.5,
    "rad_z": 2.0,
    "adu_clock": 0.0
   },
   "white": 16.62
  },
  {
   "placement": {
    "bus_z0": -0.4,
    "ant_dz": 1.5,
    "rad_z": 2.0,
    "adu_clock": 45.0
   },
   "white": 16.65
  },
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 0.65,
    "rad_z": -0.5,
    "adu_clock": 0.0
   },
   "white": 16.44
  },
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 0.65,
    "rad_z": -0.5,
    "adu_clock": 45.0
   },
   "white": 16.62
  },
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 0.65,
    "rad_z": 0.0,
    "adu_clock": 0.0
   },
   "white": 16.53
  },
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 0.65,
    "rad_z": 0.0,
    "adu_clock": 45.0
   },
   "white": 16.7
  },
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 0.65,
    "rad_z": 1.0,
    "adu_clock": 0.0
   },
   "white": 16.71
  },
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 0.65,
    "rad_z": 1.0,
    "adu_clock": 45.0
   },
   "white": 16.88
  },
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 0.65,
    "rad_z": 2.0,
    "adu_clock": 0.0
   },
   "white": 16.87
  },
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 0.65,
    "rad_z": 2.0,
    "adu_clock": 45.0
   },
   "white": 16.95
  },
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 1.5,
    "rad_z": -0.5,
    "adu_clock": 0.0
   },
   "white": 16.5
  },
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 1.5,
    "rad_z": -0.5,
    "adu_clock": 45.0
   },
   "white": 16.68
  },
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 1.5,
    "rad_z": 0.0,
    "adu_clock": 0.0
   },
   "white": 16.66
  },
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 1.5,
    "rad_z": 0.0,
    "adu_clock": 45.0
   },
   "white": 16.77
  },
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 1.5,
    "rad_z": 1.0,
    "adu_clock": 0.0
   },
   "white": 16.73
  },
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 1.5,
    "rad_z": 1.0,
    "adu_clock": 45.0
   },
   "white": 16.94
  },
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 1.5,
    "rad_z": 2.0,
    "adu_clock": 0.0
   },
   "white": 16.88
  },
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 1.5,
    "rad_z": 2.0,
    "adu_clock": 45.0
   },
   "white": 17.0
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 0.65,
    "rad_z": -0.5,
    "adu_clock": 0.0
   },
   "white": 16.57
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 0.65,
    "rad_z": -0.5,
    "adu_clock": 45.0
   },
   "white": 16.75
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 0.65,
    "rad_z": 0.0,
    "adu_clock": 0.0
   },
   "white": 16.69
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 0.65,
    "rad_z": 0.0,
    "adu_clock": 45.0
   },
   "white": 16.85
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 0.65,
    "rad_z": 1.0,
    "adu_clock": 0.0
   },
   "white": 16.83
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 0.65,
    "rad_z": 1.0,
    "adu_clock": 45.0
   },
   "white": 17.0
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 0.65,
    "rad_z": 2.0,
    "adu_clock": 0.0
   },
   "white": 17.0
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 0.65,
    "rad_z": 2.0,
    "adu_clock": 45.0
   },
   "white": 17.11
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 1.5,
    "rad_z": -0.5,
    "adu_clock": 0.0
   },
   "white": 16.66
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 1.5,
    "rad_z": -0.5,
    "adu_clock": 45.0
   },
   "white": 16.82
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 1.5,
    "rad_z": 0.0,
    "adu_clock": 0.0
   },
   "white": 16.83
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 1.5,
    "rad_z": 0.0,
    "adu_clock": 45.0
   },
   "white": 16.91
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 1.5,
    "rad_z": 1.0,
    "adu_clock": 0.0
   },
   "white": 16.9
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 1.5,
    "rad_z": 1.0,
    "adu_clock": 45.0
   },
   "white": 17.05
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 1.5,
    "rad_z": 2.0,
    "adu_clock": 0.0
   },
   "white": 17.0
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 1.5,
    "rad_z": 2.0,
    "adu_clock": 45.0
   },
   "white": 17.16
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 0.65,
    "rad_z": -0.5,
    "adu_clock": 0.0
   },
   "white": 16.58
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 0.65,
    "rad_z": -0.5,
    "adu_clock": 45.0
   },
   "white": 16.76
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 0.65,
    "rad_z": 0.0,
    "adu_clock": 0.0
   },
   "white": 16.71
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 0.65,
    "rad_z": 0.0,
    "adu_clock": 45.0
   },
   "white": 16.87
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 0.65,
    "rad_z": 1.0,
    "adu_clock": 0.0
   },
   "white": 16.86
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 0.65,
    "rad_z": 1.0,
    "adu_clock": 45.0
   },
   "white": 17.01
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 0.65,
    "rad_z": 2.0,
    "adu_clock": 0.0
   },
   "white": 17.01
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 0.65,
    "rad_z": 2.0,
    "adu_clock": 45.0
   },
   "white": 17.13
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 1.5,
    "rad_z": -0.5,
    "adu_clock": 0.0
   },
   "white": 16.68
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 1.5,
    "rad_z": -0.5,
    "adu_clock": 45.0
   },
   "white": 16.83
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 1.5,
    "rad_z": 0.0,
    "adu_clock": 0.0
   },
   "white": 16.84
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 1.5,
    "rad_z": 0.0,
    "adu_clock": 45.0
   },
   "white": 16.92
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 1.5,
    "rad_z": 1.0,
    "adu_clock": 0.0
   },
   "white": 16.91
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 1.5,
    "rad_z": 1.0,
    "adu_clock": 45.0
   },
   "white": 17.06
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 1.5,
    "rad_z": 2.0,
    "adu_clock": 0.0
   },
   "white": 17.01
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 1.5,
    "rad_z": 2.0,
    "adu_clock": 45.0
   },
   "white": 17.17
  }
 ]
}

==> anc/out/energy_white_12m.json <==
{
 "span": 12.0,
 "paq_V": 34.2,
 "paq_r": 26.9,
 "complete": true,
 "bounds_free_published_max_m2": 10.159,
 "max_bus_m2": 10.159,
 "max_white_m2": 17.772,
 "shortfall_white": {
  "V": 1.924,
  "r": 1.514,
  "V_with_9pct": 1.765,
  "r_with_9pct": 1.389
 },
 "full": [
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 0.65,
    "rad_z": 0.0,
    "adu_clock": 0.0
   },
   "why": [
    "adopted"
   ],
   "bus": {
    "max_m2": 9.615,
    "sun_dir": [
     181,
     338
    ]
   },
   "white": {
    "max_m2": 17.264,
    "sun_dir": [
     37,
     270
    ]
   }
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 1.5,
    "rad_z": 2.0,
    "adu_clock": 45.0
   },
   "why": [
    "placements_full",
    "scan_top2"
   ],
   "bus": {
    "max_m2": 10.159,
    "sun_dir": [
     29,
     115
    ]
   },
   "white": {
    "max_m2": 17.772,
    "sun_dir": [
     32,
     125
    ]
   }
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 1.5,
    "rad_z": 2.0,
    "adu_clock": 45.0
   },
   "why": [
    "placements_full",
    "scan_top2"
   ],
   "bus": {
    "max_m2": 10.148,
    "sun_dir": [
     29,
     115
    ]
   },
   "white": {
    "max_m2": 17.76,
    "sun_dir": [
     32,
     125
    ]
   }
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 0.65,
    "rad_z": 2.0,
    "adu_clock": 45.0
   },
   "why": [
    "placements_full"
   ],
   "bus": {
    "max_m2": 10.127,
    "sun_dir": [
     29,
     115
    ]
   },
   "white": {
    "max_m2": 17.703,
    "sun_dir": [
     31,
     118
    ]
   }
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 0.65,
    "rad_z": 2.0,
    "adu_clock": 45.0
   },
   "why": [
    "placements_full"
   ],
   "bus": {
    "max_m2": 10.14,
    "sun_dir": [
     29,
     115
    ]
   },
   "white": {
    "max_m2": 17.714,
    "sun_dir": [
     31,
     118
    ]
   }
  },
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 0.65,
    "rad_z": 2.0,
    "adu_clock": 45.0
   },
   "why": [
    "placements_full"
   ],
   "bus": {
    "max_m2": 10.015,
    "sun_dir": [
     27,
     115
    ]
   },
   "white": {
    "max_m2": 17.562,
    "sun_dir": [
     31,
     115
    ]
   }
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 1.5,
    "rad_z": 1.0,
    "adu_clock": 45.0
   },
   "why": [
    "placements_full"
   ],
   "bus": {
    "max_m2": 10.054,
    "sun_dir": [
     31,
     123
    ]
   },
   "white": {
    "max_m2": 17.731,
    "sun_dir": [
     34,
     130
    ]
   }
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 1.5,
    "rad_z": 2.0,
    "adu_clock": 0.0
   },
   "why": [
    "placements_full"
   ],
   "bus": {
    "max_m2": 10.075,
    "sun_dir": [
     26,
     93
    ]
   },
   "white": {
    "max_m2": 17.724,
    "sun_dir": [
     35,
     90
    ]
   }
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 1.5,
    "rad_z": 1.0,
    "adu_clock": 45.0
   },
   "why": [
    "placements_full"
   ],
   "bus": {
    "max_m2": 10.042,
    "sun_dir": [
     31,
     123
    ]
   },
   "white": {
    "max_m2": 17.717,
    "sun_dir": [
     34,
     130
    ]
   }
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 0.65,
    "rad_z": 2.0,
    "adu_clock": 45.0
   },
   "why": [
    "placements_full"
   ],
   "bus": {
    "max_m2": 9.905,
    "sun_dir": [
     9,
     147
    ]
   },
   "white": {
    "max_m2": 17.118,
    "sun_dir": [
     26,
     110
    ]
   }
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 1.5,
    "rad_z": 0.0,
    "adu_clock": 45.0
   },
   "why": [
    "placements_full"
   ],
   "bus": {
    "max_m2": 9.969,
    "sun_dir": [
     32,
     120
    ]
   },
   "white": {
    "max_m2": 17.564,
    "sun_dir": [
     32,
     235
    ]
   }
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 0.65,
    "rad_z": 0.0,
    "adu_clock": 45.0
   },
   "why": [
    "placements_full"
   ],
   "bus": {
    "max_m2": 9.915,
    "sun_dir": [
     31,
     120
    ]
   },
   "white": {
    "max_m2": 17.477,
    "sun_dir": [
     31,
     127
    ]
   }
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 0.65,
    "rad_z": 0.0,
    "adu_clock": 0.0
   },
   "why": [
    "placements_full"
   ],
   "bus": {
    "max_m2": 9.707,
    "sun_dir": [
     34,
     93
    ]
   },
   "white": {
    "max_m2": 17.413,
    "sun_dir": [
     36,
     90
    ]
   }
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 0.65,
    "rad_z": -0.5,
    "adu_clock": 0.0
   },
   "why": [
    "placements_full"
   ],
   "bus": {
    "max_m2": 9.615,
    "sun_dir": [
     181,
     338
    ]
   },
   "white": {
    "max_m2": 17.15,
    "sun_dir": [
     -1,
     48
    ]
   }
  }
 ],
 "scan": [
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 0.65,
    "rad_z": -0.5,
    "adu_clock": 0.0
   },
   "white": 17.0
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 0.65,
    "rad_z": -0.5,
    "adu_clock": 45.0
   },
   "white": 16.95
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 0.65,
    "rad_z": 0.0,
    "adu_clock": 0.0
   },
   "white": 17.0
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 0.65,
    "rad_z": 0.0,
    "adu_clock": 45.0
   },
   "white": 17.05
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 0.65,
    "rad_z": 1.0,
    "adu_clock": 0.0
   },
   "white": 17.09
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 0.65,
    "rad_z": 1.0,
    "adu_clock": 45.0
   },
   "white": 17.15
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 0.65,
    "rad_z": 2.0,
    "adu_clock": 0.0
   },
   "white": 17.23
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 0.65,
    "rad_z": 2.0,
    "adu_clock": 45.0
   },
   "white": 17.24
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 1.5,
    "rad_z": -0.5,
    "adu_clock": 0.0
   },
   "white": 17.0
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 1.5,
    "rad_z": -0.5,
    "adu_clock": 45.0
   },
   "white": 16.95
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 1.5,
    "rad_z": 0.0,
    "adu_clock": 0.0
   },
   "white": 17.0
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 1.5,
    "rad_z": 0.0,
    "adu_clock": 45.0
   },
   "white": 17.05
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 1.5,
    "rad_z": 1.0,
    "adu_clock": 0.0
   },
   "white": 17.09
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 1.5,
    "rad_z": 1.0,
    "adu_clock": 45.0
   },
   "white": 17.15
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 1.5,
    "rad_z": 2.0,
    "adu_clock": 0.0
   },
   "white": 17.23
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 1.5,
    "rad_z": 2.0,
    "adu_clock": 45.0
   },
   "white": 17.24
  },
  {
   "placement": {
    "bus_z0": -0.4,
    "ant_dz": 0.65,
    "rad_z": -0.5,
    "adu_clock": 0.0
   },
   "white": 17.0
  },
  {
   "placement": {
    "bus_z0": -0.4,
    "ant_dz": 0.65,
    "rad_z": -0.5,
    "adu_clock": 45.0
   },
   "white": 16.95
  },
  {
   "placement": {
    "bus_z0": -0.4,
    "ant_dz": 0.65,
    "rad_z": 0.0,
    "adu_clock": 0.0
   },
   "white": 17.0
  },
  {
   "placement": {
    "bus_z0": -0.4,
    "ant_dz": 0.65,
    "rad_z": 0.0,
    "adu_clock": 45.0
   },
   "white": 17.05
  },
  {
   "placement": {
    "bus_z0": -0.4,
    "ant_dz": 0.65,
    "rad_z": 1.0,
    "adu_clock": 0.0
   },
   "white": 17.09
  },
  {
   "placement": {
    "bus_z0": -0.4,
    "ant_dz": 0.65,
    "rad_z": 1.0,
    "adu_clock": 45.0
   },
   "white": 17.15
  },
  {
   "placement": {
    "bus_z0": -0.4,
    "ant_dz": 0.65,
    "rad_z": 2.0,
    "adu_clock": 0.0
   },
   "white": 17.23
  },
  {
   "placement": {
    "bus_z0": -0.4,
    "ant_dz": 0.65,
    "rad_z": 2.0,
    "adu_clock": 45.0
   },
   "white": 17.24
  },
  {
   "placement": {
    "bus_z0": -0.4,
    "ant_dz": 1.5,
    "rad_z": -0.5,
    "adu_clock": 0.0
   },
   "white": 17.0
  },
  {
   "placement": {
    "bus_z0": -0.4,
    "ant_dz": 1.5,
    "rad_z": -0.5,
    "adu_clock": 45.0
   },
   "white": 16.95
  },
  {
   "placement": {
    "bus_z0": -0.4,
    "ant_dz": 1.5,
    "rad_z": 0.0,
    "adu_clock": 0.0
   },
   "white": 17.0
  },
  {
   "placement": {
    "bus_z0": -0.4,
    "ant_dz": 1.5,
    "rad_z": 0.0,
    "adu_clock": 45.0
   },
   "white": 17.05
  },
  {
   "placement": {
    "bus_z0": -0.4,
    "ant_dz": 1.5,
    "rad_z": 1.0,
    "adu_clock": 0.0
   },
   "white": 17.09
  },
  {
   "placement": {
    "bus_z0": -0.4,
    "ant_dz": 1.5,
    "rad_z": 1.0,
    "adu_clock": 45.0
   },
   "white": 17.19
  },
  {
   "placement": {
    "bus_z0": -0.4,
    "ant_dz": 1.5,
    "rad_z": 2.0,
    "adu_clock": 0.0
   },
   "white": 17.23
  },
  {
   "placement": {
    "bus_z0": -0.4,
    "ant_dz": 1.5,
    "rad_z": 2.0,
    "adu_clock": 45.0
   },
   "white": 17.24
  },
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 0.65,
    "rad_z": -0.5,
    "adu_clock": 0.0
   },
   "white": 17.02
  },
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 0.65,
    "rad_z": -0.5,
    "adu_clock": 45.0
   },
   "white": 17.16
  },
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 0.65,
    "rad_z": 0.0,
    "adu_clock": 0.0
   },
   "white": 17.06
  },
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 0.65,
    "rad_z": 0.0,
    "adu_clock": 45.0
   },
   "white": 17.24
  },
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 0.65,
    "rad_z": 1.0,
    "adu_clock": 0.0
   },
   "white": 17.26
  },
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 0.65,
    "rad_z": 1.0,
    "adu_clock": 45.0
   },
   "white": 17.42
  },
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 0.65,
    "rad_z": 2.0,
    "adu_clock": 0.0
   },
   "white": 17.42
  },
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 0.65,
    "rad_z": 2.0,
    "adu_clock": 45.0
   },
   "white": 17.5
  },
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 1.5,
    "rad_z": -0.5,
    "adu_clock": 0.0
   },
   "white": 17.02
  },
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 1.5,
    "rad_z": -0.5,
    "adu_clock": 45.0
   },
   "white": 17.22
  },
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 1.5,
    "rad_z": 0.0,
    "adu_clock": 0.0
   },
   "white": 17.14
  },
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 1.5,
    "rad_z": 0.0,
    "adu_clock": 45.0
   },
   "white": 17.31
  },
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 1.5,
    "rad_z": 1.0,
    "adu_clock": 0.0
   },
   "white": 17.28
  },
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 1.5,
    "rad_z": 1.0,
    "adu_clock": 45.0
   },
   "white": 17.48
  },
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 1.5,
    "rad_z": 2.0,
    "adu_clock": 0.0
   },
   "white": 17.43
  },
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 1.5,
    "rad_z": 2.0,
    "adu_clock": 45.0
   },
   "white": 17.54
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 0.65,
    "rad_z": -0.5,
    "adu_clock": 0.0
   },
   "white": 17.11
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 0.65,
    "rad_z": -0.5,
    "adu_clock": 45.0
   },
   "white": 17.29
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 0.65,
    "rad_z": 0.0,
    "adu_clock": 0.0
   },
   "white": 17.17
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 0.65,
    "rad_z": 0.0,
    "adu_clock": 45.0
   },
   "white": 17.4
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 0.65,
    "rad_z": 1.0,
    "adu_clock": 0.0
   },
   "white": 17.37
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 0.65,
    "rad_z": 1.0,
    "adu_clock": 45.0
   },
   "white": 17.54
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 0.65,
    "rad_z": 2.0,
    "adu_clock": 0.0
   },
   "white": 17.54
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 0.65,
    "rad_z": 2.0,
    "adu_clock": 45.0
   },
   "white": 17.65
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 1.5,
    "rad_z": -0.5,
    "adu_clock": 0.0
   },
   "white": 17.14
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 1.5,
    "rad_z": -0.5,
    "adu_clock": 45.0
   },
   "white": 17.36
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 1.5,
    "rad_z": 0.0,
    "adu_clock": 0.0
   },
   "white": 17.3
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 1.5,
    "rad_z": 0.0,
    "adu_clock": 45.0
   },
   "white": 17.45
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 1.5,
    "rad_z": 1.0,
    "adu_clock": 0.0
   },
   "white": 17.4
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 1.5,
    "rad_z": 1.0,
    "adu_clock": 45.0
   },
   "white": 17.6
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 1.5,
    "rad_z": 2.0,
    "adu_clock": 0.0
   },
   "white": 17.54
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 1.5,
    "rad_z": 2.0,
    "adu_clock": 45.0
   },
   "white": 17.7
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 0.65,
    "rad_z": -0.5,
    "adu_clock": 0.0
   },
   "white": 17.12
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 0.65,
    "rad_z": -0.5,
    "adu_clock": 45.0
   },
   "white": 17.3
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 0.65,
    "rad_z": 0.0,
    "adu_clock": 0.0
   },
   "white": 17.19
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 0.65,
    "rad_z": 0.0,
    "adu_clock": 45.0
   },
   "white": 17.41
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 0.65,
    "rad_z": 1.0,
    "adu_clock": 0.0
   },
   "white": 17.38
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 0.65,
    "rad_z": 1.0,
    "adu_clock": 45.0
   },
   "white": 17.55
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 0.65,
    "rad_z": 2.0,
    "adu_clock": 0.0
   },
   "white": 17.55
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 0.65,
    "rad_z": 2.0,
    "adu_clock": 45.0
   },
   "white": 17.67
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 1.5,
    "rad_z": -0.5,
    "adu_clock": 0.0
   },
   "white": 17.16
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 1.5,
    "rad_z": -0.5,
    "adu_clock": 45.0
   },
   "white": 17.38
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 1.5,
    "rad_z": 0.0,
    "adu_clock": 0.0
   },
   "white": 17.32
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 1.5,
    "rad_z": 0.0,
    "adu_clock": 45.0
   },
   "white": 17.46
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 1.5,
    "rad_z": 1.0,
    "adu_clock": 0.0
   },
   "white": 17.41
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 1.5,
    "rad_z": 1.0,
    "adu_clock": 45.0
   },
   "white": 17.6
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 1.5,
    "rad_z": 2.0,
    "adu_clock": 0.0
   },
   "white": 17.55
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 1.5,
    "rad_z": 2.0,
    "adu_clock": 45.0
   },
   "white": 17.71
  }
 ]
}

==> anc/out/hybrid_xm_10m.json <==
{"A": [[0.19813885534806566, 0.19876963265381792, 0.2079226938314592, 0.21646831243979842, 0.2355868022458062, 0.1707395746944578, 0.169686771996784, 0.16906227089230294], [0.1892192947523868, 0.19144954850950377, 0.21205186953221783, 0.22479859837602706, 0.2340958650204277, 0.16208326759326216, 0.16056727518406086, 0.15932738515114184], [0.18008671327754328, 0.18206981437983075, 0.20533181638278541, 0.22164182625540105, 0.23504177964904338, 0.16563569666336153, 0.1659708250011854, 0.16702325908427992], [0.17579345143645156, 0.17688189753235228, 0.19372093228838771, 0.20762918305690262, 0.2326006301330203, 0.16311764390037534, 0.16178873644369637, 0.16069370963647883], [0.21264296082697634, 0.21156023406924435, 0.2070821127096667, 0.22913456423378345, 0.259682529748688, 0.18213489648308454, 0.18115840702261, 0.18064959863496718], [0.22782471047064226, 0.22828789606798444, 0.2323239939160395, 0.23321476674063185, 0.2645953114964189, 0.1823294286630889, 0.18117636796163486, 0.18066743945385697], [0.22468326559514296, 0.22676261077825818, 0.2409710538599492, 0.24709076160600044, 0.24979823410112392, 0.17424109335906987, 0.17301509404801027, 0.17242983195590925], [0.1998372613889854, 0.20342920437454856, 0.2323862019679054, 0.2458222907534266, 0.2527574260292607, 0.16614931914235556, 0.16216144335172283, 0.15808930908712998], [0.18781646539986324, 0.19145872510570414, 0.22560874939623646, 0.24215280447829482, 0.24984409978992153, 0.18962561258506258, 0.18919323330358495, 0.18953093162482954], [0.17765471039651337, 0.18053572481303592, 0.2201889464940757, 0.24497662329093559, 0.2633800126725255, 0.2018589516129689, 0.2021323818440924, 0.20299419252680717], [0.17944932684927428, 0.18043821268377017, 0.20181576778274296, 0.22758381577048278, 0.2537506983157182, 0.19030397754352768, 0.190902174301975, 0.19228993648272966], [0.16976760159533322, 0.1719451695934657, 0.19998173135027392, 0.22395486067012005, 0.24741860718410696, 0.1588022977836483, 0.1603021545668311, 0.1627435953707242], [0.17980850779946458, 0.17835217267378056, 0.1882616013538401, 0.21812065154877933, 0.24641272020435048, 0.1728964102246394, 0.171954504379639, 0.17160254786174797], [0.22072826527551054, 0.21815622695727382, 0.21539804165400145, 0.25144243319055937, 0.2782373933648605, 0.1883559600721018, 0.18722760105890332, 0.18665039474242914], [0.24037734419750106, 0.2394376766557351, 0.22855864098977866, 0.2562460611631965, 0.29558423490496816, 0.1924449721410365, 0.19134169683204322, 0.19099741212538934], [0.24900711732138273, 0.24937892209339044, 0.2501138918969811, 0.24685636407290315, 0.29558730686005286, 0.19088274926363305, 0.18941633360916574, 0.18877350048075325], [0.24851799063704927, 0.24954534227353742, 0.25885165307801, 0.2618217445432424, 0.27721000183677547, 0.1855433237961982, 0.18436926118745925, 0.18406091081398931], [0.23977996572834914, 0.24260059829226002, 0.2609129281666605, 0.2671397535005829, 0.2690457003891472, 0.1769459902644521, 0.17552202147420198, 0.17487461899718304], [0.21873877271182457, 0.2229362743130777, 0.25391475914753664, 0.2647917081787849, 0.2701876577400108, 0.1667799572022307, 0.16080530541928537, 0.15892825814347405], [0.19639618289473756, 0.19956355866553283, 0.23788938877712223, 0.25610476404164456, 0.2667816722534532, 0.18726324565032965, 0.18666981610420283, 0.18629475293709208], [0.19062977790300958, 0.19582585226337113, 0.2436591654078523, 0.2631910512977193, 0.268239346816041, 0.21401942867831317, 0.2138577202144723, 0.2138032822564871], [0.18493679836052948, 0.18527696083201942, 0.24069301100980026, 0.2721809522085727, 0.2900917552680262, 0.22903009043041012, 0.22883395201710904, 0.2288911310012599], [0.19003425808216545, 0.19081122207115103, 0.22561000663835282, 0.2650630238363379, 0.2946796591888182, 0.23033558156227316, 0.23025237780572233, 0.23094224411658149], [0.19058589014886287, 0.1919850883666056, 0.2158510626376911, 0.24475671662877585, 0.28155907702724065, 0.22138129558144887, 0.22195705017974598, 0.2232032783208619], [0.1879969046243084, 0.1895658111889767, 0.21542493431815896, 0.23787850576220604, 0.25891982670567626, 0.19857607237420855, 0.19936001272997933, 0.20114243476021548], [0.17984013403157323, 0.18246955793755076, 0.21260727536081037, 0.23701245391425882, 0.2589923003378871, 0.1648093710023782, 0.1655395994283121, 0.16741806267523052], [0.1665023704720031, 0.16972916299515073, 0.20639396516439446, 0.2345439521560445, 0.258898498407342, 0.17078177161157843, 0.1695367499783472, 0.16891165575878242], [0.18905193405175866, 0.18593289495450893, 0.20497592007485319, 0.2319947426679285, 0.25918125083767785, 0.18151620265866614, 0.18027341879313277, 0.1798828177628806], [0.22704416779984396, 0.22345158993323488, 0.2333038762489312, 0.2713313231397805, 0.295503360689735, 0.19706857409929623, 0.19580143821863766, 0.1950416948950464], [0.24687436115780073, 0.24478465123208726, 0.23193224921005073, 0.28342353082214555, 0.3191706858351913, 0.20432504076785044, 0.2031363441154202, 0.202540318599487], [0.25793744101516153, 0.2571149560124313, 0.2498169409362084, 0.27926608610049836, 0.331365128592739, 0.2059983063665575, 0.2048742947696141, 0.2043926277832543], [0.2619195224372785, 0.26265822041819187, 0.265277408708109, 0.2621406500526137, 0.3255879719752972, 0.20151741584284213, 0.20044940998638033, 0.20014781556819783], [0.2601829575397264, 0.2611075189321746, 0.27256534480005995, 0.2754012950533782, 0.30398139311220496, 0.19350324580701073, 0.192075229311532, 0.19171416350321308], [0.25595064799179407, 0.25779592303583837, 0.27499304268666536, 0.2803658034162885, 0.28105598679214655, 0.18486032749428685, 0.1832213187657487, 0.18289188500992765], [0.24443197515298598, 0.24766459535673432, 0.27172570689796766, 0.2816852934512, 0.28478578587757275, 0.17521796651284247, 0.17357071102770244, 0.17308147653974737], [0.22432889195388522, 0.22965397879658325, 0.2640925427633402, 0.27830051008936857, 0.2845948344042037, 0.17041959270666315, 0.16282122808268143, 0.15550377492612674], [0.1999490209895651, 0.2032938265587675, 0.25159193864028717, 0.2709121378960567, 0.2814042685538833, 0.19545080307496682, 0.19445985094262735, 0.1934205000012071], [0.197403128253132, 0.20354515203412016, 0.25353248300292447, 0.2697628167265487, 0.2748138350257416, 0.2227363679461353, 0.22186021836072908, 0.22136915641981186], [0.1851749398577801, 0.191732391835629, 0.2617064100362397, 0.2930266801725804, 0.3016283470607502, 0.240180672069279, 0.239745555482751, 0.23942954908102818], [0.19312160453456836, 0.1939358057631958, 0.2536637013360369, 0.2986617312649466, 0.3223207501414363, 0.2484529843668362, 0.2482857653504249, 0.24833221380217832], [0.19865457281461352, 0.1994933242229941, 0.23571777844451483, 0.28823313108586396, 0.3274705758294621, 0.25018912503453383, 0.2502287935972339, 0.25059685181945524], [0.20101213383546357, 0.20209418290494868, 0.22610584025150218, 0.26722603425211905, 0.3158372113051425, 0.24538585478024938, 0.24533674827558913, 0.24608753705689365], [0.20055603145294326, 0.20211390164477422, 0.22635121028821395, 0.24983650658948767, 0.2931007253369651, 0.23315507480356518, 0.2337281917258304, 0.2348329399564601], [0.19529325979853848, 0.19761953006860677, 0.22578793058535102, 0.24874577206645035, 0.271328999267361, 0.2102141759076204, 0.2110464908381166, 0.21292928040646603], [0.18884379527416145, 0.19128483763475937, 0.2239124102249539, 0.24765048862438324, 0.26946738579445767, 0.17798702784244944, 0.17885906147151331, 0.1809419951017258], [0.1787374716352588, 0.18251751512086906, 0.21962349406676707, 0.24630548503872068, 0.269337841679491, 0.16506894999485122, 0.16366026544622675, 0.16302280414740322], [0.17119047406341278, 0.17256438043897684, 0.2139241707670868, 0.24481120472566267, 0.2695621244464872, 0.17914397043427893, 0.17801925930817303, 0.17772701358958556], [0.19614815638008332, 0.1915052336808723, 0.22187395109685407, 0.25028167673500595, 0.2716746244096901, 0.1884406864229871, 0.18736934472628858, 0.18684859824487626], [0.2314332520744171, 0.22686878306542338, 0.25064420383168945, 0.2902705426432081, 0.3088491814458884, 0.205971680564426, 0.2046849810628059, 0.20386626407763778], [0.2505941113348882, 0.24842331826109457, 0.25309725394095184, 0.3067515637028009, 0.33733564452317893, 0.2161731236294858, 0.21491100942617264, 0.2140564567831669], [0.26219818707711023, 0.2613517329224745, 0.24823362516233047, 0.30812334210134085, 0.35816663097895507, 0.22123905550458137, 0.22009180534273123, 0.21944093084282507], [0.2649958223472414, 0.26537424796610914, 0.26631839686237996, 0.2944180748089707, 0.3631383767584511, 0.2192524680950781, 0.21823861851583248, 0.2178623278372077], [0.264341933269829, 0.2662598247482838, 0.27502945071865387, 0.27565360995901034, 0.34965777252714053, 0.2108315561398705, 0.21002931431863828, 0.21007154224572847], [0.2617289195481466, 0.26321161446903885, 0.2813447278492559, 0.2860626285334, 0.32181827349109376, 0.1995018985361023, 0.19855265514823697, 0.19840384665538238], [0.2597090766395842, 0.2606711467277048, 0.28305891302519604, 0.29013860411473147, 0.29199211874670017, 0.18898702668305667, 0.18763477143822938, 0.18749144372231966], [0.2545060600132231, 0.2565346289613765, 0.27921588316471374, 0.29180167582543454, 0.2962279920654092, 0.18004452732647894, 0.17863451074622774, 0.17838190403528426], [0.24151840490696802, 0.24597074063368102, 0.27259662229238124, 0.2902353161713268, 0.29547518039644083, 0.1671778539711021, 0.16393975146264506, 0.16363841013263752], [0.21712445172228997, 0.22448495084218975, 0.26542077119074164, 0.2842683758353446, 0.29360773037699706, 0.18107407562733127, 0.17962750685476359, 0.17830792244971239], [0.20315512089541396, 0.20780838223159206, 0.2542517953068856, 0.276845901313019, 0.29091798057571827, 0.2145669677512698, 0.21363994957784513, 0.21285763505216287], [0.19727733083441384, 0.20474991484230395, 0.2669716797990348, 0.2848406969155488, 0.28449184845997694, 0.23790612102764755, 0.23704421642738294, 0.23637249651170694], [0.18991600946970622, 0.19174299848857593, 0.27578389090846245, 0.3120022196326904, 0.31864227344687895, 0.25248087951096787, 0.25205210779704273, 0.2516772051349159], [0.19758673228220258, 0.1981446467873126, 0.26853321944305497, 0.32187910479023446, 0.34620616425353057, 0.25817301414536514, 0.2578605052214838, 0.2577343894580401], [0.20428568300607025, 0.20464165951322827, 0.251472802700848, 0.31524406735945104, 0.35862917436551456, 0.2600123296327662, 0.2593009548410581, 0.2591761840267762], [0.20969577931142916, 0.20998530364386564, 0.23354779059601538, 0.2957469086646035, 0.3541236106336592, 0.26028951693258096, 0.2600031917831007, 0.2600905932713579], [0.21371470472017465, 0.21438644147548727, 0.23377080698331618, 0.26943069359722044, 0.3333456085538067, 0.2552566394043665, 0.25499506127354726, 0.2555489288058215], [0.21257306727402667, 0.21444634274349667, 0.23577278759404524, 0.25839007756871274, 0.30598360639081257, 0.24423122579520065, 0.2445177477622126, 0.24594139530599063], [0.20632451771681024, 0.20907450491680699, 0.237153889943053, 0.25832641847723586, 0.28121463705325994, 0.22507071019075045, 0.22570065246630447, 0.22717699672784397], [0.19783967313979595, 0.20110824545627357, 0.23615273819573374, 0.2586171085969007, 0.2788828884626523, 0.19583369575808604, 0.19679650630271786, 0.1990574849780395], [0.1899439107772899, 0.19314334967663713, 0.23193693258046633, 0.2577984658794839, 0.278427087002728, 0.16324537646490472, 0.15931443946967908, 0.1640981994688209], [0.17947455610990357, 0.18372065358476342, 0.2272080364543497, 0.2559510528770719, 0.2781697308298387, 0.17360349723000956, 0.1722213782753264, 0.1717590517834097], [0.18053740862417947, 0.18260212757971542, 0.22325780197891562, 0.25522898147229256, 0.27870399044643307, 0.18450420797252998, 0.18328920281989078, 0.18298533044867013], [0.2010603898478928, 0.1951865901985534, 0.23707354251072726, 0.2661748221003027, 0.28176890965463824, 0.19395569193523024, 0.19248246577205716, 0.19225442158723158], [0.2333718365477036, 0.22812688598374387, 0.2660136464977515, 0.304591590917435, 0.31644386999539437, 0.21336480149587483, 0.21199864998190576, 0.2109910893060828], [0.2522112812075953, 0.2496572031462358, 0.27017933442627634, 0.3252176794666959, 0.34796603659592334, 0.22659778414581416, 0.22537669050442058, 0.22434609573806627], [0.2630497090059355, 0.26200167501992866, 0.2593093938084851, 0.3322799440515252, 0.37586023230309723, 0.23569112140064508, 0.23456768641842707, 0.2336926829764392], [0.2641248663229559, 0.26545834454341216, 0.26472610525589146, 0.3224101575475202, 0.39018436768755865, 0.236210671838827, 0.23543200859604058, 0.23506617662487853], [0.26158673216641254, 0.26388092270909874, 0.2745086810781933, 0.2962514827178416, 0.38371909358463363, 0.22788833815808462, 0.22740743105708752, 0.22744166279065273], [0.2574471850217507, 0.26000602267378475, 0.2788535780853849, 0.28535475232607965, 0.3600168507627945, 0.2148013453075038, 0.214288601034007, 0.21459977362686994], [0.2562487628869638, 0.2568750375918314, 0.2843672732451305, 0.29189217471674894, 0.3242336110066077, 0.20136832903659005, 0.20059250041527454, 0.20076933377713485], [0.2595226080942981, 0.25945775576794233, 0.28512247908623856, 0.2948299903925762, 0.300157514993821, 0.18984338244670348, 0.1879741511745584, 0.1880406898514808], [0.2569971155617655, 0.2582666748370859, 0.28089912957063284, 0.2986398250359657, 0.30365333887630125, 0.18053102629004417, 0.17906389388014302, 0.1790680799976265], [0.2462181654949214, 0.25045247554955113, 0.27254407464667785, 0.2955017582744126, 0.30352785687511263, 0.16681956956978383, 0.16473073503500227, 0.16477543518355992], [0.22433694135901572, 0.23161210049047037, 0.26791014702855465, 0.28853929944802986, 0.3018496153204093, 0.1795666196541106, 0.17780513091633277, 0.17608977351419106], [0.20287725306411591, 0.20679829151649515, 0.26185260305995706, 0.28219329086526684, 0.29921618602368905, 0.2144598168063367, 0.21310223502476194, 0.211857606213514], [0.20043378271586404, 0.2079983647032431, 0.2645815639246633, 0.2755532018226152, 0.29410536719870245, 0.2390154932358013, 0.23787971945935066, 0.23684889510812843], [0.1877483338975491, 0.19667609907288447, 0.2828677926237086, 0.3125507423821267, 0.31029708699015823, 0.25364522678325835, 0.25296826082260193, 0.2526000152409738], [0.19692906683980269, 0.1975899220075309, 0.28285497881625715, 0.3344963278821856, 0.34857212527414816, 0.2611100036047423, 0.26073215557623364, 0.2603159308707554], [0.20486091438461468, 0.20484406388852017, 0.2710713368153952, 0.33903008919824307, 0.37465558588283576, 0.26029496462123486, 0.25918616475654893, 0.2590922208120249], [0.21313053653531855, 0.2126309199319567, 0.2502795475806263, 0.32711559631722137, 0.38506407228948686, 0.2585407606847715, 0.2575677811131028, 0.2575082040242673], [0.22217927162819484, 0.22119919242936611, 0.23816015824187514, 0.30311344201578655, 0.37630456736826623, 0.25970216165671867, 0.25902152022511554, 0.2587683361261726], [0.2279850250446048, 0.22786144981593653, 0.239119525548835, 0.2749493073693381, 0.35103004979128, 0.2596963560947656, 0.25894789578270144, 0.25899675429538155], [0.22748841071089168, 0.22923088880369402, 0.24380307113400557, 0.26366070068104047, 0.32080790213684773, 0.2547875110556925, 0.2550476280368108, 0.25576861958779534], [0.22052306343538464, 0.22369904517357297, 0.24831467752661746, 0.26491820912029895, 0.2917952602926418, 0.24017730958843025, 0.24094354093686143, 0.24244320870785047], [0.21006359968266228, 0.2137975801536638, 0.24889462878515442, 0.26748695296775177, 0.2854927014973019, 0.21647339396477047, 0.21745406139519008, 0.21955415068542566], [0.19981457888367907, 0.2037078789208414, 0.24453863929241829, 0.26814362286875904, 0.2854897011274357, 0.18334476405910943, 0.18431509733765744, 0.18665176174331444], [0.19177268489430405, 0.19531144049783933, 0.2381744382739142, 0.2657572007503644, 0.2853428500004457, 0.16287892271106588, 0.16098735982322754, 0.1603814743612222], [0.18087963212717456, 0.18576122777614623, 0.23375562954606963, 0.2626716219700767, 0.2850571972857271, 0.17856048049826995, 0.17713852098029806, 0.176742076438181], [0.18858087324912953, 0.19102451511383273, 0.23140020109335557, 0.26247900402516683, 0.28514317327770033, 0.1881096966427635, 0.18642774077391197, 0.18611506149464338], [0.2036726854733752, 0.1966746684320105, 0.2500372183447662, 0.2777559958454061, 0.28821827365138386, 0.19951800845095302, 0.19820764259052936, 0.19757300874261632], [0.23328341152285917, 0.22721035249976973, 0.27734379287714916, 0.31343699900925515, 0.31828034868818206, 0.21782196833128123, 0.21668331831608253, 0.2158451372600047], [0.2523554874743483, 0.24952851089054728, 0.2838848239066736, 0.33798401676392514, 0.35183713218452833, 0.23348123111490085, 0.23233812463478262, 0.23135777714805975], [0.2622758352259655, 0.2607884851033694, 0.274852143363876, 0.34839322051812965, 0.38475737849599856, 0.2457223647834902, 0.24493368227359205, 0.24406364704134362], [0.26356458303362623, 0.26457794409741114, 0.26356202488843505, 0.3414409688595554, 0.405695081454596, 0.24860689807340233, 0.2482007485365258, 0.2480928354107618], [0.25755077456754916, 0.2609605906565021, 0.2728548958576788, 0.3184461001867031, 0.4054324091284851, 0.24094976743998395, 0.24093854410406693, 0.2413645119996956], [0.25341212402055513, 0.2562807748475136, 0.27492520574247126, 0.28476616787195014, 0.3844499371297797, 0.22679778890044436, 0.22651927308490225, 0.22702963666940895], [0.24665559986747168, 0.25201796818574773, 0.28092265156452007, 0.2896818493844017, 0.3508206199280327, 0.21146303061824737, 0.21099494957916012, 0.21134747709677018], [0.25484122915855983, 0.2515177046102195, 0.28590579264424704, 0.2941079361786204, 0.30863730545495177, 0.1969516578662299, 0.19626321587046444, 0.19677377859271206], [0.25974076902112553, 0.25989418287768284, 0.28518231954407275, 0.29953378942395187, 0.30512502391096596, 0.18618072586550657, 0.18503275343491998, 0.18514239244152045], [0.2550117800264706, 0.2571521743606519, 0.27797539851063313, 0.30156997594308216, 0.30823275845822434, 0.1767544552369647, 0.17536109258388582, 0.1755573206677407], [0.24216595742520552, 0.2472186853973146, 0.26442256882009235, 0.2954980674538163, 0.3075358787836164, 0.1699870635701753, 0.1596374433501152, 0.15833333890908335], [0.21763616607167688, 0.22614715540213104, 0.2668095535079138, 0.2876824580444875, 0.3049263428159309, 0.19173456141208395, 0.1899136965556799, 0.18799305569640412], [0.20189921986543904, 0.20661549700259257, 0.26131789420341384, 0.2805010311095946, 0.30200804602419157, 0.22398979168203212, 0.22265933358038467, 0.22108673467672274], [0.19688800013532204, 0.20509604272546902, 0.2687616921803487, 0.28021920825059987, 0.2966913952062857, 0.2455667122683522, 0.24418226682855002, 0.24295713660093224], [0.1893628628618351, 0.19277935644463925, 0.2865123301322256, 0.3192229750168376, 0.3155324052337999, 0.2574145326913511, 0.25694242908019377, 0.25627312484745457], [0.19899898888269624, 0.19922558415211317, 0.2860122437738614, 0.34283573084252156, 0.35675352457009724, 0.260206458222328, 0.2596574496613279, 0.2591903692367066], [0.20761118652920696, 0.20723936811558946, 0.2749538659781981, 0.3493955987120214, 0.3866212847354824, 0.2553161633114288, 0.25412507045869176, 0.2537557783111796], [0.21788332198536564, 0.2163475750173245, 0.25395404087150025, 0.3384672713291964, 0.40189677073541286, 0.2495169738223433, 0.24805538268435268, 0.24796511160630796], [0.23063676747080036, 0.2282778437057725, 0.240205116422572, 0.31456798803240377, 0.3957313271327106, 0.2513679098047867, 0.2500282428520311, 0.24925392498911783], [0.24023949599664116, 0.23897052479817296, 0.2410666518585558, 0.28509763985290126, 0.3718009864620904, 0.25748248073988683, 0.2566818794585345, 0.25638198958906067], [0.2429416005147378, 0.24380183557696186, 0.24666291681931282, 0.2659011070313298, 0.33915698281495504, 0.26051805226017916, 0.260668537651277, 0.26098300874145997], [0.23694118484065083, 0.23996283743540228, 0.25504186848674104, 0.2669560956301117, 0.3078617832908992, 0.2538235802063383, 0.2542684302386161, 0.25521732687361537], [0.22541136321673338, 0.22955275912662584, 0.25984763217587514, 0.2715953804044753, 0.2896963752328162, 0.236605241203936, 0.2370778498335905, 0.23844423495325176], [0.2124512389582763, 0.21693076302619158, 0.25769799147685707, 0.27543007574524175, 0.28904720752623675, 0.210330134977672, 0.2112366288594525, 0.2132093363330329], [0.20196903984412706, 0.20596677827333673, 0.2498908677816439, 0.2751878896615577, 0.2898840572197569, 0.17487231931620395, 0.17570276206281574, 0.17807808337758527], [0.19320246768465346, 0.19755282251603773, 0.24195223463536536, 0.2705244107948161, 0.2903138531798924, 0.16725920460834368, 0.1653024145980177, 0.16481287180890267], [0.18294325509480214, 0.1882053042613688, 0.2381965853622613, 0.2662355389733869, 0.2891060155934647, 0.18102102551182853, 0.17951148117880428, 0.17911708148119243], [0.19501915225782895, 0.19802515659766132, 0.23748209367750953, 0.2661200349065243, 0.28854618811568594, 0.19020523109173174, 0.18817978825287257, 0.18776535665031963], [0.20396013516147823, 0.20345770183036108, 0.2603441302918239, 0.28408333863648155, 0.2909160328209548, 0.20303091110631288, 0.2017321691654128, 0.20099827515107443], [0.23105988029226252, 0.22514248634808598, 0.2838526822650614, 0.3164958507408542, 0.3143511207569513, 0.21826793818038176, 0.21736072072787208, 0.2166735756576208], [0.251089680910534, 0.24809183417557146, 0.2914385515698262, 0.34280259314485056, 0.351469101158564, 0.23414796919395525, 0.23328326810877864, 0.2325858412794258], [0.26109302831183534, 0.25999925173382216, 0.2849615942442251, 0.35610404682579405, 0.3857926477838803, 0.24688182606449008, 0.24660931923508753, 0.24615195986344973], [0.26304641072311613, 0.2634551791823165, 0.2623187330975109, 0.3508608223836111, 0.4095041249561439, 0.25106186207200554, 0.2504090617704572, 0.2504157877055933], [0.2546910372396457, 0.2585717844228908, 0.27101500008622703, 0.3304975036579731, 0.4125804912643984, 0.24482060697019414, 0.24511979260579214, 0.2457320855753835], [0.2511475105793614, 0.2523741205222692, 0.2707893103546915, 0.2939718963948157, 0.39441983514537543, 0.23091935870021074, 0.23093155179387834, 0.23186904620313117], [0.2541192294175898, 0.2561443425944487, 0.2749229476337454, 0.28417863158361695, 0.36164366622879934, 0.2152956317517421, 0.2150547720193342, 0.2158033119661034], [0.25738976726488205, 0.2573743769721779, 0.284174093201029, 0.29172688288716797, 0.3198609504398505, 0.20068702461279112, 0.20021418851999245, 0.20094742383317882], [0.26082055952330563, 0.26100650600429537, 0.2864025138538188, 0.29709635275519325, 0.30451272412487107, 0.18887094706570373, 0.18731088441960508, 0.18768524694042427], [0.2576074823123016, 0.25944571825851, 0.28181924848775886, 0.3020871229575975, 0.30804871611250983, 0.17991717074018626, 0.1787360371983703, 0.1790998761866493], [0.2471558459376441, 0.2512523025962295, 0.27303102030087123, 0.2989963801483033, 0.307881426807411, 0.16555910548895028, 0.16417829895436012, 0.1648593599242547], [0.22607060851851005, 0.2336055053063854, 0.2690129728892788, 0.290640203590205, 0.3076581982523363, 0.1798721115705132, 0.17767457246478463, 0.1753705109060969], [0.19673469172965055, 0.20498882439255905, 0.264856557139157, 0.28409024185419024, 0.30510289235150406, 0.21460748865129026, 0.21296500806414542, 0.2111111071133566], [0.19614312394984854, 0.20318654288323815, 0.2541025026989573, 0.27792113021219383, 0.30028637925881835, 0.23938407807509574, 0.2374453298955597, 0.23614368753168144], [0.18531286489063153, 0.1945027920826474, 0.2780364638611209, 0.3023431844004163, 0.29486823360127284, 0.2550509493431871, 0.25410162874634684, 0.2529761858937659], [0.19488756214029127, 0.19471960706607322, 0.2853080021520605, 0.3337330479829548, 0.3362731416830423, 0.25992992833382433, 0.2596091545543858, 0.25926980411096057], [0.20425771631499012, 0.203999027758404, 0.27892797398699365, 0.34765863725461027, 0.3760831235887072, 0.2557571125666381, 0.25514874656155917, 0.2548540546233777], [0.2145350098265013, 0.21294997927364184, 0.26271347728050826, 0.3478256260044719, 0.40074788940375466, 0.24265117303716638, 0.24314046899925756, 0.2435252517445121], [0.22878940438189208, 0.22579702800498364, 0.24123395262352507, 0.3302187480974522, 0.4086365020656294, 0.2347554359380901, 0.22883268749699198, 0.22774982813316494], [0.24174251547887782, 0.23925643586366427, 0.2402795089587929, 0.3026346080396189, 0.3944654124898566, 0.24564986040266426, 0.2452184904944983, 0.24450040658085828], [0.25135691517717623, 0.24990528190895542, 0.24316661634010608, 0.27354257032949036, 0.36472120743328174, 0.25609310426284226, 0.25550295721293786, 0.25581464075741794], [0.25140588477064624, 0.25319890062054007, 0.25238576132475893, 0.26345043185404965, 0.3289024520377948, 0.2598623334897712, 0.26027954917449253, 0.26061550498691627], [0.24168583672478672, 0.24547574055829238, 0.2630886319174097, 0.26988134365566097, 0.30035230678796915, 0.25201366694723243, 0.25266439155851367, 0.25368321210762584], [0.2279774116331658, 0.23254286179089195, 0.2664271818332971, 0.2756546462983086, 0.2899651298246617, 0.23444128185840024, 0.23457682561840487, 0.23566221480096688], [0.21389929435288385, 0.21872665203141056, 0.2622615242562112, 0.2797375421248874, 0.29029562509469115, 0.20744615229969915, 0.20828795371519793, 0.21028132978459468], [0.20364268734394758, 0.20777044617076593, 0.25202388851711327, 0.2783639355278389, 0.2915143267851318, 0.17152595123931288, 0.17214670341982957, 0.17441769085896996], [0.19509845713695065, 0.199820273800753, 0.24315896661517497, 0.27252904720949794, 0.2920030783864621, 0.16871372373047153, 0.16673654925114884, 0.16633287189639617], [0.18611262950819796, 0.19057767832829947, 0.24026146974012552, 0.2670494520323831, 0.29043420746874726, 0.18172315516266915, 0.18018564228383663, 0.1798591089769894], [0.19982144074995364, 0.20304696017609936, 0.24193725951278908, 0.2660629629598498, 0.2892994167383145, 0.19073256111423773, 0.18857353347057768, 0.18829894488074253], [0.20269207338855735, 0.20900001358344766, 0.2658123908067235, 0.286058083183352, 0.2915263644566396, 0.2033211730215606, 0.20214927006839847, 0.20151296918738873], [0.2274006293975512, 0.2214463616886694, 0.2847488591600429, 0.31515110053136663, 0.3173817907809964, 0.21472557542109927, 0.21389126134213432, 0.21344683643736803], [0.24873353280889912, 0.24517459935528638, 0.2929794456131358, 0.34118826763312954, 0.3508287985434248, 0.22890579312087475, 0.22831959805179708, 0.22803364028147738], [0.25960884550905966, 0.2583116842646517, 0.2871357138918896, 0.35395653334386795, 0.3836661227285137, 0.24009729974349503, 0.2398226371390284, 0.239933363686831], [0.26249849663238894, 0.26258158189088426, 0.26411579771530164, 0.34847493350964126, 0.4040493151251092, 0.24314404275298127, 0.24313038897847192, 0.24361900011713972], [0.2600814740244344, 0.2620397423875387, 0.2699364144509375, 0.3269375965752994, 0.40451247477532465, 0.23597898185488142, 0.236264694014936, 0.23728094339481678], [0.259634896014525, 0.2607863408596908, 0.2731552862175262, 0.28974903462182994, 0.38477417982259776, 0.22311375970308436, 0.2230887323772824, 0.22394405559616468], [0.26117037110901836, 0.2622626777407936, 0.2780071654882748, 0.2871942068932862, 0.35062983682223403, 0.20879630331595836, 0.20870879946581664, 0.20958602867841197], [0.2625220445966599, 0.2634760738534483, 0.2842094191884802, 0.2918154425076197, 0.3082434638499646, 0.19521611028758282, 0.19455725847986927, 0.1954141062907499], [0.2615672455378859, 0.2628012579937106, 0.28443783287088753, 0.29674493958159326, 0.30440552791143743, 0.18512322402393191, 0.18417567658484396, 0.1847203809192946], [0.25314740368629435, 0.25639312553083693, 0.2804745227077427, 0.29933750247482677, 0.30615841178668385, 0.17453196377617108, 0.17356509622601501, 0.1742732431882631], [0.23649907549667995, 0.2425700454899911, 0.2735277273481405, 0.2947720662255517, 0.3067313615938116, 0.1679927431776428, 0.15815897775801588, 0.1604441882375643], [0.20983102854270091, 0.2183908279827028, 0.2681798721935072, 0.28867111020085506, 0.3053058330934012, 0.19560354331614085, 0.1936612276563347, 0.19156426476555805], [0.1922974579964739, 0.19756311637564727, 0.2573974355428893, 0.2822309857572667, 0.30270626087913693, 0.22658560348575213, 0.22484724057137218, 0.2231366475132771], [0.1858291711010324, 0.19383110187236297, 0.26119457854090333, 0.27859146870125046, 0.2968835792543297, 0.24731294970747528, 0.24637366738557198, 0.24511232298653252], [0.1889742787403054, 0.18878765031620162, 0.2753708628829026, 0.31434672192306096, 0.31526742212487896, 0.25959033098577355, 0.25897087453470546, 0.2583184691525563], [0.19961459722953975, 0.19911608889044027, 0.2736628653647179, 0.33559139651763636, 0.35601147692495333, 0.2598668399582719, 0.25939362338936944, 0.25901655211383984], [0.2095158607905703, 0.20836002508047674, 0.2622188369122013, 0.34164850887717635, 0.38621206773722694, 0.25159781370781364, 0.2509887088010846, 0.25087734615065216], [0.22353354250371046, 0.2208513998788107, 0.24273176354138176, 0.3309486235521766, 0.4022586530799242, 0.2423451540397746, 0.2403915883752816, 0.24058714645587034], [0.238577944520881, 0.23565831956857722, 0.23857227749501023, 0.30687519581421774, 0.39644211874186336, 0.24310237065293028, 0.24329741229803176, 0.24423960559120833], [0.25003895228139456, 0.2484633787102706, 0.24226832639199825, 0.27842484482278534, 0.3715193082759006, 0.25380104991619157, 0.2537723897618779, 0.25421162008578324], [0.2528114010905408, 0.2540633712132284, 0.2504658645295013, 0.26522810677589026, 0.33906691521117893, 0.25853140594159874, 0.25841466713101274, 0.2591611681817009], [0.24391410274657044, 0.24739298650971195, 0.26138529243291336, 0.2680111653917661, 0.3075037026881357, 0.25425946649290954, 0.2546091499614438, 0.2553754345556378], [0.23146916286110072, 0.23579423109796602, 0.26640376404498123, 0.27348089699118777, 0.2893398784472044, 0.23927004581942835, 0.23902947998399973, 0.23991405225099932], [0.21711986271847375, 0.22180941797012008, 0.26323275706343163, 0.2784334282850693, 0.2887500005111543, 0.21417355695957926, 0.2146749780510167, 0.21637876753345955], [0.20596795313120056, 0.21009095730339095, 0.2532284670305284, 0.27805174284340134, 0.289597406818145, 0.17930419107023296, 0.17986387144426993, 0.18164991884169923], [0.19779225156113547, 0.20226466247481492, 0.24293400978278917, 0.27247130511543716, 0.290173529542899, 0.16643582661706954, 0.1634283970566427, 0.16289475079020543], [0.1880458784479602, 0.1933357328920147, 0.24061825788168859, 0.2670377821056523, 0.28899173627199437, 0.18000489568006411, 0.1784717481004448, 0.17820171507591817], [0.20177714989271853, 0.20453477868671016, 0.24173084019910818, 0.2654441513018572, 0.28804144175317425, 0.1889701886618039, 0.18713195038883207, 0.1870358592236067], [0.20648618693118462, 0.21204835690472937, 0.26569428199251865, 0.28446825414024335, 0.2902326960383212, 0.2008034119217225, 0.19965349686231945, 0.1991394714046658], [0.2213910547231624, 0.21533477537777942, 0.2800746843924536, 0.30931854157524763, 0.3148071305734449, 0.2080127474953283, 0.20725876913886407, 0.20711572211660018], [0.24362091204662054, 0.23997499270595482, 0.28838964406354595, 0.3331994484352481, 0.3462027020397358, 0.21947973409398108, 0.21893497750247562, 0.2190008636504604], [0.2566390510325924, 0.2547947438425142, 0.2819421512871075, 0.34259114170447874, 0.3746397572265614, 0.2270518423661934, 0.2267811822781364, 0.22721980280167015], [0.26172560356188684, 0.2612226426192794, 0.2587413008205897, 0.33585170684173526, 0.38853294440035313, 0.22760705484872842, 0.22748784753081594, 0.22829078796199334], [0.2634178267563707, 0.2640220396283459, 0.2681225747857774, 0.3116948570642106, 0.3826012995199724, 0.22063675447033707, 0.22066943643998363, 0.22164677349306278], [0.2650900136334212, 0.265777252406755, 0.2734820512913197, 0.2813577600866899, 0.3603916108035936, 0.20944358982350536, 0.2093617697834825, 0.2102746308521974], [0.2651002038244915, 0.2665409296749642, 0.27891474598136073, 0.2867852362981687, 0.3237809040576467, 0.19695136229630628, 0.1966842406042515, 0.1974643089126496], [0.26082536703906906, 0.26246715170105916, 0.2824223100189434, 0.2908529300682069, 0.29845868539681336, 0.18702681494593462, 0.18604637389800519, 0.18681016745917609], [0.25221848200952585, 0.25529360290716135, 0.28011313022849116, 0.2935180500352204, 0.3018730387155631, 0.17700946553178412, 0.1762284242252874, 0.17706821401730172], [0.23543141760126624, 0.2409946368964204, 0.2741077293447181, 0.2916334973547178, 0.30193888000567604, 0.1633389876867227, 0.16011516912184148, 0.1613771007790542], [0.20923579626643438, 0.21704392793369862, 0.26592174989382567, 0.28684455376422713, 0.3013703305375885, 0.18744577098515597, 0.1853086244301083, 0.18322120461576283], [0.1854004224940992, 0.19003858169362428, 0.25318552769939384, 0.28036286697458446, 0.2995035577401853, 0.2205781858528672, 0.21867560428965452, 0.21674397726513628], [0.17936492293924303, 0.18658350982248514, 0.24986658877751503, 0.2706235810287759, 0.29418399165062, 0.24355726178792098, 0.24230412858933964, 0.24122917087613255], [0.18771869440855868, 0.1872559402495125, 0.26219400608181037, 0.3028188734620749, 0.30979917250186073, 0.2575493628721672, 0.25684288121730864, 0.25606458780333113], [0.19843328754415068, 0.197941305537314, 0.25973139119442135, 0.3210983453271805, 0.3472505494380037, 0.26053751384385937, 0.25977887147379713, 0.25936550363686406], [0.20913428192992944, 0.20748506179696974, 0.24749725370573925, 0.324064803048813, 0.3740278954468984, 0.2568416517977919, 0.25605527959141566, 0.2559025102500071], [0.22287845490959335, 0.22079816076144607, 0.23370243405376379, 0.3120871026597423, 0.3849670598288676, 0.25347980021297006, 0.25264724395869936, 0.2529002665476586], [0.2357900964310657, 0.2341043308055421, 0.23668663146621916, 0.28840821078694534, 0.3750440280178901, 0.2551239432026772, 0.25460236212245246, 0.2552532161803091], [0.243493462882643, 0.2433420169573632, 0.24228412829487725, 0.2644962310009097, 0.3504146687415966, 0.2593402085957978, 0.2596897626886373, 0.260255232357599], [0.2416835603678056, 0.24399881380879782, 0.2516016375016552, 0.2638051685179842, 0.31986533926741345, 0.25663229262382903, 0.25674603519895944, 0.25770200988467695], [0.2320686533053264, 0.23575319360964625, 0.25887514498359343, 0.2672059333343405, 0.2910609739181408, 0.24512152065735668, 0.24524457892026752, 0.24596030366507327], [0.21935374709421543, 0.22353022168810283, 0.25917453521569794, 0.27193246506177354, 0.2852424113163535, 0.22350712792945732, 0.22392754962141298, 0.22531939695892372], [0.20784345721986072, 0.21189442707346903, 0.25241461127717196, 0.2734021842557697, 0.28483841492794576, 0.1916663791091848, 0.19219348719997634, 0.19366514979695412], [0.19993403746142255, 0.2040168824441786, 0.24357197062087765, 0.2699057377088072, 0.28526009605142977, 0.1695744455356707, 0.16090483933395297, 0.15822977517363018], [0.19036007029386007, 0.1956952621266227, 0.23957126903254686, 0.2655136213151757, 0.28458101888811976, 0.175932811760273, 0.17455104328966872, 0.17430510433128807], [0.2006714115945309, 0.2027766826521968, 0.23998693908515972, 0.2647717392077313, 0.2842214745953745, 0.18616813898455345, 0.18443107550520402, 0.1841997112637984], [0.20745840606348542, 0.2126633107775411, 0.26110991595384886, 0.2802813530258262, 0.2868927617901202, 0.19605391219048085, 0.19461865038727466, 0.19412586668606824], [0.2128380825980645, 0.20965543076075258, 0.26997109635446676, 0.29883636124623153, 0.3067893597208904, 0.1995598699224892, 0.19882446242777368, 0.19878920175129527], [0.23691931264903193, 0.23358232764181627, 0.2780420401680434, 0.3182751554521277, 0.335191833953586, 0.20806062870553715, 0.20754728649172352, 0.20774076333725935], [0.2515833949041244, 0.24974518596965317, 0.26973119015199676, 0.32332457861209196, 0.3564226987194179, 0.21236277542076687, 0.21211797841456553, 0.21262488453504463], [0.258013202929536, 0.2578820040945609, 0.25341065398157553, 0.3130434070619886, 0.36132632562839373, 0.21093817437040402, 0.21071836980219324, 0.2112876891073126], [0.2606935375432408, 0.26080300152615665, 0.26481307867350357, 0.28513644597392374, 0.34924084538433475, 0.20358684995537818, 0.203404471266266, 0.20419212349086294], [0.26049446731761994, 0.261618821727726, 0.27092177626643993, 0.2771458233064455, 0.32106467768135066, 0.19365399996314472, 0.19301411482521572, 0.19419543046603033], [0.2547651186561653, 0.25704222798850784, 0.27348687434042246, 0.28229733533216195, 0.28970584289925866, 0.18492969397479572, 0.18430457892549396, 0.18510285926588815], [0.24275907716697256, 0.24620811301909942, 0.2718461330912547, 0.2849341427251775, 0.29382091674365185, 0.17446607877455997, 0.17406301947977806, 0.17519456824806415], [0.22337768740674727, 0.22889881318997393, 0.26527434259843613, 0.2825503790341563, 0.2935004787102751, 0.16216945036169175, 0.1570920289628339, 0.160588191844697], [0.19380179612973752, 0.2012524414348366, 0.2546885339512539, 0.27812349861852376, 0.29278143749555596, 0.19218710754501053, 0.1904269850726401, 0.18834670801946993], [0.17685719343300013, 0.18170175991672122, 0.2364972826913557, 0.26914158777997405, 0.29091980853255844, 0.22348061002602818, 0.221769450604147, 0.22013941072267432], [0.1803201294230337, 0.17921762497212748, 0.2419403621512926, 0.273235033201353, 0.2839080699033668, 0.2446958514248127, 0.2433998019122831, 0.24238510897419394], [0.19145647863418486, 0.19093689974384487, 0.24504712314524238, 0.2950937149150298, 0.31687407708411364, 0.2564465262719016, 0.2554821084297252, 0.2547023858441443], [0.20124318861805232, 0.20063931374162342, 0.23658007666202976, 0.3021578681142972, 0.34466904328822423, 0.2600555363901012, 0.25950902933308695, 0.2592799827821443], [0.21350912996128868, 0.21238648096400783, 0.2262778331393739, 0.29477281719279413, 0.35738508534065067, 0.26029327386021267, 0.26002122992888277, 0.26017820139686393], [0.22393209937335146, 0.22332058011774386, 0.23184832402886707, 0.2760840094857306, 0.3525440746409117, 0.2594957663384214, 0.2587767232208557, 0.25876722107078176], [0.2296741922739101, 0.2301644560131954, 0.23739056436195907, 0.2580976580820728, 0.3328074795457632, 0.25910026099245315, 0.2591976898753684, 0.2596115382762252], [0.22778931194490212, 0.22997019366800855, 0.24493145444927952, 0.25907030071095244, 0.304878496109316, 0.25039600862046085, 0.2504598720426484, 0.2510178618768895], [0.21932417635663368, 0.2225703480169464, 0.2493903364695537, 0.26206455038541066, 0.28058639986772677, 0.2339125682533541, 0.23395884175682807, 0.2346524321396626], [0.20937027082657259, 0.21289933853732504, 0.24738372528258945, 0.26467387620393273, 0.2785659025443896, 0.20762188285157984, 0.20770648455481414, 0.20868704793847137], [0.20158470396763964, 0.2050772957821829, 0.24156542256564725, 0.2640690753215151, 0.2778789718470742, 0.1720886795126766, 0.1706258884441034, 0.17178825969585446], [0.19255201828244256, 0.1972645512173704, 0.23722230023970675, 0.2614642178239195, 0.2775777587421269, 0.16909253750332617, 0.16760794834124626, 0.16724767585074193], [0.1961972190148218, 0.1979340952492523, 0.23641213432839814, 0.2607382650713932, 0.27776534970946626, 0.1811064306794799, 0.18001399873282684, 0.17996049761529587], [0.20576248541086253, 0.21015965888726704, 0.2526852686144869, 0.2723434280450212, 0.2803430335473166, 0.19017224624482099, 0.18921388897753796, 0.18913566068986234], [0.20206023085646535, 0.20651558580581703, 0.2565806932857578, 0.2829643103994122, 0.2934655733234936, 0.19102783333733234, 0.18997033790730444, 0.1898770036356641], [0.2273729528132626, 0.22456063638366866, 0.26238672668302054, 0.2976295608907233, 0.3169498895618856, 0.1962936596728134, 0.1960063918233859, 0.1963660920447929], [0.24263913199309944, 0.24098627678462187, 0.25073910041795633, 0.29745654046783765, 0.3290529681262709, 0.19783547063725765, 0.19744048774713602, 0.19790185975902913], [0.2472138964773475, 0.24743183581584438, 0.24842158547168627, 0.2802179356816718, 0.32421730643587776, 0.19372439147770107, 0.19358913974838396, 0.1942965855453052], [0.24667376583430423, 0.24787344452980328, 0.256510366547598, 0.26316794175535013, 0.3033427217995922, 0.18712992740578682, 0.18686184731430958, 0.18770595005727514], [0.2391224158548029, 0.24146699938448615, 0.2594754456019259, 0.26948339442541014, 0.27811593331250967, 0.17893445358400853, 0.17860618158564306, 0.17936649626143952], [0.22268813883810082, 0.22656802706152873, 0.25519797424046464, 0.27099752292303547, 0.28178009646639146, 0.16689260323082347, 0.16676981720183698, 0.16792318880763624], [0.19657228081403483, 0.20262535714934335, 0.24601291021475233, 0.26637033239791846, 0.282793488744197, 0.17279461300009116, 0.17081805292743205, 0.16857616294104438], [0.1697496079962914, 0.1734370320590426, 0.22841108128952803, 0.2589570903495306, 0.28062916800657217, 0.20820966173317623, 0.20661381506825882, 0.204771539123399], [0.17750955144438554, 0.17646356475436406, 0.22405226422052285, 0.2543300876459212, 0.27368939833602207, 0.2334871441310317, 0.23226830109602153, 0.23101020329178956], [0.18912087418016607, 0.18880010109855874, 0.2258911365864578, 0.27233449680788374, 0.2991074143100608, 0.24822924217293482, 0.24744431322815244, 0.2466970609688756], [0.19864527286259176, 0.19815266299001283, 0.21685174412935979, 0.2759598751802778, 0.32076720869152875, 0.25576945043366145, 0.25520976418239705, 0.25479437061265103], [0.2083904937747905, 0.20797384200338542, 0.22148137462334294, 0.2653980669522393, 0.3262433594467542, 0.2562327248070949, 0.2555516743446397, 0.255367433279637], [0.21421704856933096, 0.21486564102215938, 0.2281521770973034, 0.24810208037522072, 0.31485135817842824, 0.2524258727727246, 0.2522637605858188, 0.2523996374841192], [0.2143357151508277, 0.21627528648778283, 0.23392928042520209, 0.2507449618615254, 0.291991162610281, 0.24263384001956478, 0.24243694101189217, 0.24249984687701032], [0.20859877305526006, 0.21106585550546553, 0.2374715093267584, 0.2531832692967193, 0.2706262371848099, 0.2232790434806731, 0.22292978045813425, 0.22327670223198767], [0.2016716920428074, 0.2047283950882493, 0.23605733110436858, 0.2542739226514558, 0.2690631196334424, 0.1929765401284288, 0.19281341975375102, 0.19337958622644688], [0.19402193499682344, 0.19776976869740912, 0.23268756431344995, 0.25412703414710336, 0.26870797450753525, 0.16850523922225552, 0.1618519174277878, 0.15580342575467504], [0.18891318174141916, 0.19011982242872255, 0.23079686650517403, 0.2535483305851968, 0.2685983095088999, 0.1743878960051834, 0.17329600404890325, 0.17310678184344075], [0.20119173017677447, 0.2042561018669027, 0.24019078660871787, 0.25977307183887766, 0.2701897949171293, 0.18391877886301244, 0.1829183920374173, 0.18275657116077274], [0.1971537229815803, 0.20049698185030845, 0.2400211390683079, 0.26363855965449, 0.2761933445764405, 0.1837809131367228, 0.18324346267223643, 0.18335096673644155], [0.21448688706663402, 0.2128991682863386, 0.24235482165168384, 0.2720823994558724, 0.29319435394655546, 0.18663620926683738, 0.18611154660441906, 0.18647329864376944], [0.22568326175792122, 0.22543637637280636, 0.22796722004559128, 0.26348866945163446, 0.29315474123272134, 0.1851614252581468, 0.1848221413654534, 0.18530371413089944], [0.22421365648956398, 0.22513714651454347, 0.23673996924509716, 0.246419662490478, 0.27606778168416357, 0.17971550768514002, 0.17963204994345094, 0.18043879546472996], [0.2110942818657212, 0.21380582280942353, 0.23764539197157988, 0.25224700500686936, 0.26561301753088606, 0.16888255016356532, 0.16889948640688007, 0.16983841662304652], [0.1857535507893501, 0.19018127784496713, 0.22779375256035536, 0.250298580038716, 0.26761660273209503, 0.16674929392619073, 0.16487378361573726, 0.1630507730983882], [0.1656591289642484, 0.16410446837621956, 0.20870456919952557, 0.24006065627793255, 0.2660477048808158, 0.20277578359430212, 0.2011207678701049, 0.19926385624337561], [0.18106640140012797, 0.18049653197713283, 0.20782674412608299, 0.24346220836123816, 0.2659919383433552, 0.22783654591312558, 0.22666397521540488, 0.22548004258595294], [0.19145083098341592, 0.19153225672818547, 0.20338769044532892, 0.24987227837414186, 0.2884202813288008, 0.2394341554275939, 0.2387226157443124, 0.2381042916557895], [0.19810222935086472, 0.19848671827502223, 0.21416545355298372, 0.24208402698577275, 0.29332471247763675, 0.2413789434467018, 0.24085344681152948, 0.2405020948013748], [0.20214871753348435, 0.20338028683187975, 0.22107984856842122, 0.23808468141189168, 0.27992111372441403, 0.23310609915982855, 0.23273721852768017, 0.23281112871586424], [0.2000259269339093, 0.202254665803531, 0.22496590087573165, 0.24197233638818674, 0.25811681126661734, 0.2141320035044665, 0.21349787745022217, 0.21334398965579093], [0.19441375225098415, 0.1970746903611218, 0.225313692104856, 0.2433376659973568, 0.2581605103642476, 0.18224712778082391, 0.18175789874428414, 0.1819472983957837], [0.18639019520329667, 0.1899091454082574, 0.2232051835532553, 0.24344647060421132, 0.25808689657927214, 0.1648698143267689, 0.16218752352759022, 0.16252239706214164], [0.19351039630254277, 0.195657380861309, 0.22510028131145818, 0.24329751397841926, 0.2576705182575075, 0.17648960292645088, 0.1752575972247209, 0.17503441984894694], [0.18996368341864292, 0.19222039916144207, 0.22257779237873798, 0.243497996999598, 0.2579057456170468, 0.1756133715345012, 0.1753765561025397, 0.17589539591574424], [0.19444443324734775, 0.19417151712761765, 0.2165879605524218, 0.24102061232373134, 0.2624193610900601, 0.17544812461762813, 0.17524704739804628, 0.17585594172772828], [0.18879461952864132, 0.1909524992201528, 0.21149204801372318, 0.2305155935672107, 0.2471010516490443, 0.16580615030820753, 0.1658275829704374, 0.16672383198767937], [0.16686422028760411, 0.16780716500652354, 0.2012441832147849, 0.22755726275451765, 0.2503337583995806, 0.17490410994358022, 0.17337038451547418, 0.17179707275582], [0.17839033815546465, 0.17833794923739524, 0.18983520443749388, 0.22150100096794262, 0.24734594335788343, 0.20748167564716133, 0.20633419594315616, 0.20516222366293768], [0.18820055315122824, 0.1890996367459152, 0.20355692317408236, 0.2235354691485405, 0.262300330412999, 0.21799120719705378, 0.21707313218657245, 0.21636255630032133], [0.19187903811096174, 0.19319332841737236, 0.21184221428020486, 0.22737969999097415, 0.2517749127318091, 0.2075266551691982, 0.2070004705890971, 0.20679162735385936], [0.1874167281510152, 0.18936263165062728, 0.21449496687286224, 0.23195723162529192, 0.24608762562065192, 0.17660112165227315, 0.1758623666963536, 0.1755954756280174], [0.18283960097874644, 0.1844897920076969, 0.21011151629856162, 0.23001035301389525, 0.24508395768429955, 0.16547969523150108, 0.16504234380880847, 0.1654038192878925], [0.17842057554623889, 0.18006382259669276, 0.20215053319364354, 0.21986544739680075, 0.23391852148222614, 0.16078980256051098, 0.16076019722645132, 0.16144813295825444], [0.17098852615054572, 0.17214388000810782, 0.19133912772156886, 0.2063004916842755, 0.23151334347345945, 0.1676553794882867, 0.16616457334708723, 0.16483650630486585], [0.17961675479227127, 0.18063940361577127, 0.1971581910728165, 0.2111644705190533, 0.23326744136619018, 0.1857480155599467, 0.18454702076816218, 0.18354500643041613], [0.17726501021165122, 0.17927784424994775, 0.20101852358174513, 0.2178068504734421, 0.23107141151139898, 0.16484031746251301, 0.16357220135355252, 0.16265578235015224]], "B": [[0.987950570830807, 0.988063198002955, 0.9934853461353582, 1.0091959240017845, 1.0519940523513966, 0.8853155187352603, 0.8842008737315676, 0.8835253235655154], [0.9604275905739252, 0.9655727049108307, 1.00447350462835, 1.031884828775157, 1.0563456772327913, 0.8803472163900956, 0.8776440457818243, 0.8746640499402889], [0.9257702717913372, 0.9298451174801589, 0.9761797691900947, 1.0137128438217333, 1.0494797915694902, 0.9027719135767092, 0.9048141709395985, 0.9076136809803019], [0.9208862119110703, 0.9219216047275129, 0.9506264494485073, 0.9800777407291151, 1.0431738029367257, 0.8805229438394587, 0.8785037162972473, 0.8762838696255], [1.0299723088940602, 1.0250987619439604, 0.9928280559414379, 1.0311775076555008, 1.0994556808879121, 0.8964829649901666, 0.8950749212479175, 0.8941382771518898], [1.0740356653993866, 1.0738067298592908, 1.0645671814300717, 1.0559173474208519, 1.122923995291494, 0.8960056166470052, 0.8939572830405892, 0.8930936870739091], [1.065544431638777, 1.0703597603607948, 1.088752612560223, 1.0949641530930796, 1.0989806880672257, 0.8869355073737636, 0.8850246050707852, 0.8840626108800547], [0.9913253854292353, 0.9999765296583235, 1.0615082112430851, 1.0901197378816012, 1.1060059754647804, 0.8953186957010499, 0.8873072933481544, 0.8785152645499592], [0.9408382049955395, 0.9508831608305344, 1.0316950618009841, 1.0700272279262568, 1.0927952067342055, 0.9719843560119545, 0.9710061169171087, 0.9714069348034348], [0.9015238242834417, 0.9092133747577721, 1.0013161105524628, 1.0604234173189306, 1.1117317355143101, 1.0060773877537452, 1.008022985317857, 1.0105062473248119], [0.9014854218124148, 0.9025401517124718, 0.9486828372726746, 1.0117394755406375, 1.0833193591057604, 0.9730039915982095, 0.9759623329729556, 0.9800082639008222], [0.8883369974116124, 0.89166067116711, 0.9453181735666178, 1.0033919314068223, 1.0694844249083661, 0.8815475633810541, 0.8861128793424919, 0.8923996302633235], [0.9353980345985228, 0.9302112454521128, 0.92867960296978, 0.9926464830073394, 1.0647269166248146, 0.8843802541844263, 0.8834761409156674, 0.883799134097213], [1.0544944818406694, 1.0451823182310316, 1.0082193104054509, 1.0746629163916723, 1.1317272536110845, 0.9050403943594437, 0.9025383331759679, 0.9006039092720335], [1.1157716030463767, 1.1110250077346733, 1.053169121929663, 1.101119994084448, 1.181500276826415, 0.9164871372637701, 0.9140791305092248, 0.9131662120437957], [1.1450324023603273, 1.1441621126851962, 1.1188974268647185, 1.0948868778276435, 1.1943058646542424, 0.9117073197514874, 0.9079452282509914, 0.9059515711011427], [1.1428156683359503, 1.1441524490049397, 1.1456717519572326, 1.139209427147444, 1.1644618964137379, 0.8993269872239787, 0.8973342759766691, 0.8971186379185493], [1.1124595974908418, 1.1197741561912922, 1.1519573599058444, 1.1556400413360726, 1.1543136325224155, 0.8907367079136352, 0.8881420992009913, 0.886737820013527], [1.046380359323942, 1.0566671351590577, 1.1263333576652181, 1.1450559691384876, 1.1563126164015751, 0.8919943793510839, 0.878955550959767, 0.8742509704545562], [0.9762248669881974, 0.9851516377977028, 1.0758008147746954, 1.1161052203221762, 1.143764959747949, 0.9654260873516608, 0.9643465205608334, 0.9624225474274178], [0.9388151536578884, 0.9533715411066922, 1.0748067005221345, 1.1213782251014381, 1.1398764917092765, 1.042955572599693, 1.0435060457383907, 1.0428245761594184], [0.9100256603412832, 0.9121674867967587, 1.047796669892771, 1.1259581702538157, 1.177797097059195, 1.0891211705476158, 1.089411931069867, 1.089104795816996], [0.9122103893248998, 0.9136747769498172, 0.9990431317175489, 1.0984477259184922, 1.1780775244260142, 1.0922836631258734, 1.093007252781511, 1.095102804762154], [0.9107232909453378, 0.913817401606805, 0.9716139065805155, 1.0437411132755952, 1.1403456451460223, 1.064792903481232, 1.0678907174029715, 1.0719243204600366], [0.9075011110888743, 0.9099547681305664, 0.9692395758309696, 1.027971789291317, 1.086816385220867, 0.9960710324707321, 0.9997665392779094, 1.00536458795444], [0.8966055213430048, 0.9011485705219583, 0.9632579915308793, 1.0275413354472542, 1.0911051390841524, 0.8996280610793111, 0.9028574396997102, 0.9083231672433809], [0.8882863409095207, 0.8912107219001282, 0.951511009205154, 1.0204892632404958, 1.0900720161603314, 0.8855666862689494, 0.8836171972177113, 0.8829661911359716], [0.9618231611479703, 0.952052589425751, 0.962340933379806, 1.014972306233872, 1.0855608456209733, 0.8927815925835639, 0.8899983660258305, 0.889392748962009], [1.0742564547583289, 1.0618905061246058, 1.0425128437173368, 1.1119232583488936, 1.1642520790175344, 0.9323207744922393, 0.9289969921191008, 0.9259403709020942], [1.1375091506599255, 1.1281353454570184, 1.0608698809473545, 1.1569650109559872, 1.2286445012218687, 0.9588448196029409, 0.9557463083129302, 0.9532163916947866], [1.1806766970336566, 1.1743613786074827, 1.1173770830150713, 1.163220096758582, 1.270114226980935, 0.9643909061002445, 0.9619856714529844, 0.9604227549430345], [1.1995579857825496, 1.1993092891757724, 1.1676347188860847, 1.1390650602127617, 1.2679734097655366, 0.9472812395865474, 0.9453776522180558, 0.9446487608199942], [1.1923369083379094, 1.1936380208787076, 1.1951017651791502, 1.1810929529502467, 1.2297980316138266, 0.9192858494575623, 0.9162261454334257, 0.9155157967603249], [1.171581161672975, 1.1766882897543964, 1.2056635778616687, 1.1993018531074762, 1.1884951321265396, 0.8983634625737377, 0.8945767615888142, 0.8938666792416363], [1.126779147768928, 1.135635020023343, 1.1903217391047365, 1.204481329811698, 1.2013944664675664, 0.8919054655442508, 0.8886287793491241, 0.8874996392703401], [1.0629123429705694, 1.0772508678410768, 1.1573171891168454, 1.1889045404744416, 1.2014179392661013, 0.9063849685018942, 0.8893761819584172, 0.8723547012055028], [0.9874407379091616, 0.9977672802335609, 1.114867555821388, 1.1593969396461459, 1.187810941983396, 0.9890794742472488, 0.9866012007760587, 0.9823939442624985], [0.9591178321776648, 0.9771063580766358, 1.106537280521063, 1.1453762558270648, 1.163704438878212, 1.068853840050312, 1.0668475160831583, 1.0647826120862836], [0.9103654413802573, 0.9277260464290484, 1.1080716751365272, 1.1872889669958284, 1.216078039457019, 1.1241559676481798, 1.1238514464533786, 1.122516558715825], [0.9168651672374991, 0.9199148711041818, 1.0720659915200423, 1.186697233522792, 1.251502735709323, 1.1542049853860372, 1.1551866076207045, 1.155326770904062], [0.929123455599048, 0.9302207208491102, 1.0160682561715182, 1.14866022258117, 1.2536863073181488, 1.1606773639866157, 1.1625650635901528, 1.1641893363780338], [0.9364639428700292, 0.9383297484841463, 0.9895733131337506, 1.0911300620582949, 1.2172829052617131, 1.142393134998937, 1.1437255960705837, 1.1465250764076456], [0.9361084526715057, 0.9393046677814485, 0.9908861235489076, 1.0492242736653754, 1.1597323761855498, 1.100993172651337, 1.1043594188140426, 1.10799337561532], [0.9200451370244884, 0.925690239587844, 0.993799549668593, 1.0523041524557732, 1.1115666222026859, 1.02995938488833, 1.0338828859213478, 1.0399715203987134], [0.9071452545055434, 0.9112623843129515, 0.989039120797144, 1.0531004715208585, 1.115442203879751, 0.937080934929042, 0.9408610568631687, 0.9471493986597022], [0.8945729392143356, 0.9007601100884922, 0.9752930118236992, 1.0469161920449153, 1.11897685680445, 0.8815259322261211, 0.8794952637915586, 0.879142376307429], [0.9039055612747314, 0.9013047768948823, 0.963071040695831, 1.0373660161183496, 1.1129742251988675, 0.8924430957438945, 0.8907054538707596, 0.8907327508667855], [0.9829911381293966, 0.9688502489071377, 0.9968889493531352, 1.0508870907544772, 1.1077652567794385, 0.9065392411863099, 0.9043558314877881, 0.9025039338040216], [1.088285748667274, 1.0728584138850867, 1.0784374612621264, 1.1523941009195615, 1.1875322458137416, 0.9648786137890879, 0.9615898082714752, 0.9581147128715077], [1.1506141726393049, 1.1408173672977315, 1.1062783833535281, 1.2075017179746848, 1.2659216381862533, 1.0032707848874953, 0.999981472592211, 0.9964299747390833], [1.199698734668253, 1.1917070028654297, 1.1120420371160598, 1.2249308311938127, 1.3308084203114154, 1.0224432861282955, 1.0195911710916556, 1.0169789189105072], [1.2224308659152274, 1.2183382991817773, 1.1681968459335867, 1.207423744310455, 1.35435934700702, 1.0142387330918985, 1.0123305845619033, 1.011275468668229], [1.2283225392982906, 1.2313671958781762, 1.2016949204979406, 1.1758340247553942, 1.3299043317675814, 0.9820594200654632, 0.9811793578524266, 0.981759965375808], [1.2162011669567059, 1.2199844036654663, 1.2336159808632787, 1.2138431928389792, 1.2754752896901904, 0.9392913208819664, 0.9384798994655672, 0.9385991846955294], [1.196207053787594, 1.1998034311069858, 1.2463972869546118, 1.2347402604191842, 1.218639788927823, 0.90603184129975, 0.9036624147068786, 0.9036395743140694], [1.1649761458138155, 1.1713573204443264, 1.228063596689357, 1.2454362373042465, 1.2382065866872292, 0.894394671398214, 0.8921412891544006, 0.8915677440528362], [1.1172891077207192, 1.1298232597436733, 1.1920441508615118, 1.2373553437001472, 1.2386789662063067, 0.8874061222547928, 0.879842479465795, 0.8788607217975276], [1.0413112415954568, 1.0620001536739627, 1.1573985264817395, 1.206673779388821, 1.2309722713854716, 0.9473850419951361, 0.9433171336261226, 0.9384957415868505], [0.988534193352906, 1.002766747773328, 1.1200636560769903, 1.172764104509595, 1.2166821001485764, 1.0445757749801916, 1.042822265572408, 1.0402520198612577], [0.9521641733465145, 0.9738882600533354, 1.1390324554261488, 1.1797608302971383, 1.1885683541534982, 1.1169861874742526, 1.1154629217724652, 1.1129284209711336], [0.9161723059630095, 0.9231228586520902, 1.1427594360516153, 1.2341015024966346, 1.2568786719592713, 1.1695508882369074, 1.1697868173625743, 1.1684138813292606], [0.9253093838562024, 0.9269229172007086, 1.108439692465861, 1.2461057974087797, 1.3116307310258004, 1.1968268664255937, 1.197796685388534, 1.1976332259243707], [0.9436204489691068, 0.9423389404475816, 1.0535840331508748, 1.2169970018051504, 1.3334776448947563, 1.2084116379955798, 1.2081601995373714, 1.2083091878014158], [0.9639405469326755, 0.961897662073202, 1.00208196168197, 1.1590264584207113, 1.3141256556389338, 1.2077024678394026, 1.2088818425023875, 1.2098676279822953], [0.9815518678471704, 0.9811501590233128, 1.0038582352620649, 1.0864553637026668, 1.252211702629188, 1.1827787424235654, 1.1839586934862987, 1.1864157837465992], [0.9785997433938401, 0.9830852369199587, 1.018563367993452, 1.064918468915553, 1.182152988723506, 1.1380896489492496, 1.1407085677632174, 1.1463919886208476], [0.9559671998368638, 0.9637531418639668, 1.0313076435845994, 1.0784516826751256, 1.127952208068595, 1.0751310744138756, 1.078488349439519, 1.0832556615344708], [0.9267749426757141, 0.9356290580208777, 1.0301395066913195, 1.0891847281418192, 1.1384556254508984, 0.9881872196479847, 0.9924956156377981, 0.999693167957488], [0.9092847105351644, 0.9149448022814732, 1.0103481353164316, 1.0860727888503612, 1.1476979154609173, 0.8908542267715839, 0.884055491406126, 0.8965680332264843], [0.8987896614124403, 0.9040566182973077, 0.9901393403969099, 1.070144929867856, 1.1446275034284494, 0.8893586883086975, 0.887185078349444, 0.8868384247767125], [0.9283470046555472, 0.9263747001915817, 0.9810946359520603, 1.0565706817470224, 1.1328010037017895, 0.8992415633632065, 0.8968861004019357, 0.896182018642266], [0.9981060467051971, 0.9803922915211561, 1.0275743924296592, 1.0819776225642734, 1.1232021014788318, 0.921872850819405, 0.9178336318500057, 0.9167866465833898], [1.0943622788874603, 1.0767066866954516, 1.1123823804273771, 1.182451805548487, 1.1952308048920386, 0.9927882273762786, 0.9893364766020816, 0.984989612748493], [1.1562830698788233, 1.1448371181734258, 1.1418256964035232, 1.2494984360841834, 1.2841403622983107, 1.0425298535967313, 1.039497382732845, 1.0354549918579623], [1.2046975316709359, 1.1946705016598294, 1.1356411826862869, 1.281773134733219, 1.371353851128353, 1.0767071551938046, 1.073958916127958, 1.070525846424051], [1.226971851045747, 1.223961652578454, 1.1591951933615334, 1.2695331540328287, 1.4216612375167235, 1.078427526839178, 1.077148129973235, 1.0759046106511567], [1.2366447933940066, 1.2376408523166649, 1.1944705408683278, 1.2170316426649457, 1.4100761883327206, 1.046723565324734, 1.0468621190674785, 1.0472355755285652], [1.229608928442167, 1.23466525026059, 1.2219724864448684, 1.2017634594906939, 1.3572922281855362, 0.9969877439788896, 0.9975297206539219, 0.9990482448639446], [1.215686355291795, 1.218344758112874, 1.2582214970473962, 1.2337872082084, 1.2824718001180808, 0.9459446656871245, 0.9458602050289936, 0.9470603506440163], [1.205406223863231, 1.2076357459405378, 1.268095538319904, 1.2564256258878248, 1.2416292414298573, 0.9085852488040469, 0.9039203289885726, 0.9045468440292939], [1.1772852568035894, 1.1822969941710915, 1.2471136251429233, 1.2783539162193003, 1.2638733536777367, 0.8947625504186705, 0.8920902695976969, 0.892140634663259], [1.1330719022219522, 1.1455600936534325, 1.1998091205766994, 1.2635090555932058, 1.2695434266814087, 0.8851791482275373, 0.8802518480502557, 0.8799555251190981], [1.063178129546647, 1.0835224484546937, 1.1672192875411533, 1.225946241206892, 1.2634617659805, 0.9429323689448662, 0.9378629387270809, 0.9318716062828685], [0.9928964332767626, 1.0054509279962243, 1.1415309907267877, 1.1887318623471683, 1.247782587252372, 1.0448277154571564, 1.0415510759674558, 1.0374048422993036], [0.9651202334278475, 0.9877346635183446, 1.1387564806087918, 1.1586270587765999, 1.2188411035970064, 1.120844625838843, 1.1182210165671271, 1.1144108402201554], [0.9139855158469047, 0.9385135499221231, 1.1692319140822656, 1.238994822300786, 1.2397655475538887, 1.1748452835847842, 1.174275050506798, 1.1729549266428319], [0.9241748438103011, 0.9272201142223447, 1.1502960966309472, 1.2841565549215668, 1.319949509553463, 1.2141439641486178, 1.2148715277900886, 1.2133587630583706], [0.94463036040172, 0.9422351671258331, 1.1084614179644472, 1.2854241681910146, 1.3767526016132932, 1.2258133748660496, 1.2241423066468322, 1.2240977195419496], [0.974411202707464, 0.9689938983832893, 1.0433130806194921, 1.2429589607478575, 1.3993897210464155, 1.2265017071330109, 1.2260851609813401, 1.2269677010538644], [1.0110092498052745, 1.0033917424677512, 1.0071989438661577, 1.1704657444846702, 1.3683365623308237, 1.2253089031629802, 1.225833562641655, 1.2260542124565101], [1.0356307104648605, 1.031950050894929, 1.0152758221933298, 1.0908266614201716, 1.290017573809204, 1.211327268130789, 1.2110867045967029, 1.2123554818619762], [1.0349710141287192, 1.039002868388984, 1.0438719902343419, 1.069133883093478, 1.2079300768981929, 1.1804355478671127, 1.1835974976499442, 1.1867606369404493], [1.0089193845156939, 1.0187166494438435, 1.0721535782918608, 1.0932536649832232, 1.14044507146914, 1.123722578137449, 1.1281332708063396, 1.1335849602645867], [0.9680054734278231, 0.9796046912840171, 1.0793738774190784, 1.1189686849835656, 1.1460988506786913, 1.0487267855749354, 1.0534644483141362, 1.0604820107396615], [0.9310132023102226, 0.9415476254911964, 1.0573269823923432, 1.127383228906316, 1.1676351503154978, 0.9520862241015606, 0.956388502159735, 0.9637052174507791], [0.9141276351381964, 0.9197298154296314, 1.0238794598190366, 1.1096702087117785, 1.1740288242974826, 0.8808075675959798, 0.8773389643378307, 0.8770848377100395], [0.9027122093840189, 0.9085199123231785, 1.0017117065863295, 1.0818155097227196, 1.16544089636748, 0.8941403592204777, 0.8916423182853914, 0.8911004311397935], [0.9479901119501702, 0.9457853997611474, 0.9951896487624209, 1.0647135537325094, 1.1448302768511363, 0.9059799228919441, 0.9015267290838174, 0.9004696579925192], [1.0064922640476444, 0.9852980134817276, 1.0546970374881457, 1.1022139011757814, 1.1285997197195194, 0.9410951735787825, 0.9379257148144521, 0.9350043175108564], [1.0942285942189824, 1.0737034133163381, 1.1374758202190698, 1.200339966521501, 1.1885523448030961, 1.0092306988408264, 1.0068141387404956, 1.0032628813203537], [1.1564184502803667, 1.1441848525692282, 1.1727686954683119, 1.2803194620185896, 1.2865676075330297, 1.0681593457583676, 1.0656225034295332, 1.0617917118665328], [1.2011059715051506, 1.1887306285575772, 1.1685174522086914, 1.3206852245811442, 1.3912001357779633, 1.1137565386009665, 1.1124411228969635, 1.1091822959907507], [1.2272383201751371, 1.2210652486083788, 1.1542799655891598, 1.3124869040096303, 1.4615007779344513, 1.1243362894378512, 1.124184349717159, 1.123863646560883], [1.2317608022556463, 1.2339114408931477, 1.18403876722419, 1.2652201571557915, 1.4656570853260134, 1.0958725661771527, 1.0976255923425005, 1.0992505896908655], [1.2337644656674778, 1.236809514223818, 1.2021101065049145, 1.1926971846499195, 1.4121175464711668, 1.0426255960886095, 1.0437198589207852, 1.0458340695237471], [1.2080251433877962, 1.224467549668204, 1.2449895671664883, 1.2168233169197507, 1.3355102629502091, 0.9839469986801568, 0.9849441391916205, 0.9866808752858497], [1.2130224844093271, 1.205516345297688, 1.2784154980322209, 1.248989145522168, 1.249984023537088, 0.9299599862168548, 0.930315285362297, 0.9326575264091442], [1.202732837671333, 1.2067816382984642, 1.2783683089159745, 1.2832925723536337, 1.261059780502004, 0.8997843197662426, 0.8982817841645362, 0.8985286379920058], [1.167789105549241, 1.1756005206858866, 1.24141236313476, 1.2962367500100214, 1.28462553325134, 0.8921292557269492, 0.8895055433651161, 0.8895886011324756], [1.1195442964845561, 1.1341495778540691, 1.1707460278029957, 1.2667489179308364, 1.2880431814464401, 0.9016256445409216, 0.8776314838034223, 0.8736447753447137], [1.042524720499177, 1.0668559353803018, 1.1620665865331352, 1.222752539640236, 1.2765649517561704, 0.9780519334797921, 0.9730583722491334, 0.9666411916484047], [0.9862111197134696, 1.001080122084311, 1.138692979688257, 1.1781847461498935, 1.2570247765886, 1.0734649571951769, 1.0704508851068886, 1.0649982981464121], [0.9517820203789953, 0.9760014433310868, 1.1474183588861664, 1.1647513873284923, 1.2235427561317063, 1.1434374989978966, 1.1397065748782567, 1.134955495943053], [0.9135270684024818, 0.925474810135186, 1.177269318522092, 1.2536203893005213, 1.247111292829925, 1.1934393108098273, 1.1936623553276435, 1.1908625819611638], [0.9286755453954393, 0.9294209493365929, 1.1571061380676637, 1.3050114609521877, 1.3356884767964903, 1.2221000210712671, 1.2220019208673691, 1.2199369839951084], [0.9536990804184142, 0.9496609976336642, 1.1178880035060208, 1.3136195252957077, 1.4051810062459018, 1.2280021334958713, 1.225842603734498, 1.2242175637726942], [0.9923562702920826, 0.9824478747373161, 1.0509581889536241, 1.2730737874616707, 1.4444073303375493, 1.2229380412972144, 1.221254933725322, 1.221377910980305], [1.0428599133345495, 1.0299394392780534, 1.0086216428400092, 1.1989447766706625, 1.4214024385486626, 1.2249127489248421, 1.22398701411012, 1.222653456420981], [1.0810819560593026, 1.0730065620743132, 1.0153695819301836, 1.1108324619577818, 1.3446071249921416, 1.226058401592823, 1.2264011607779717, 1.2270157332673082], [1.0934431271879423, 1.0942393596025022, 1.0467479546980445, 1.0608029585741023, 1.2478419260353595, 1.214782617576515, 1.218073895111467, 1.2203067829480028], [1.0710370484600888, 1.080426994540015, 1.094137749475518, 1.08592105721982, 1.1652700767316546, 1.175719338152121, 1.1793834639224887, 1.1833135076615213], [1.0257141098975455, 1.0391713545537045, 1.1222435447305223, 1.12559760623973, 1.1379252562373714, 1.1117502424827919, 1.1147860800180658, 1.119458217428711], [0.9739949463408635, 0.9881619961497969, 1.1124831890657114, 1.1553941009201696, 1.1650896282046688, 1.0306561687006677, 1.0352495868825757, 1.0417561058888094], [0.9367984240712122, 0.9469440720219017, 1.0711839772539944, 1.1543238525204118, 1.1877134879524143, 0.9273925015334593, 0.9311801410328729, 0.9387377226526145], [0.9160684133236974, 0.9242340831237432, 1.028377209573058, 1.1211150892670734, 1.1938361739074228, 0.8849992777439261, 0.8812261224095602, 0.8811537744727499], [0.9069608695863335, 0.9129484007716848, 1.006579524747874, 1.0835115770210058, 1.1768453266235424, 0.8963861861526287, 0.893577992010241, 0.8927182660737617], [0.9621937443959075, 0.9613894452892588, 1.0047746094536176, 1.0624051907737528, 1.1490712128700442, 0.9106570682325702, 0.9050238429943641, 0.9034494584591395], [1.0081648818738356, 1.0007041939168293, 1.0781438059846056, 1.1093610071460285, 1.1255183836489167, 0.9536881743370136, 0.9508087387760522, 0.9475642277323392], [1.0875454079792952, 1.0683560726335841, 1.1518366312916268, 1.2046598261950356, 1.1684797211931208, 1.0106695088327073, 1.0093453774466747, 1.006512480939799], [1.1515953617532686, 1.13954308577678, 1.1884522891432485, 1.2904013178949407, 1.2826285802676587, 1.0704829314128235, 1.0691709624893744, 1.06653302137472], [1.194010208887498, 1.1839766217887404, 1.190840480810923, 1.3401259801659526, 1.3913402354194895, 1.117313171853598, 1.1183241661979588, 1.1168854476243184], [1.2212676952220554, 1.212662252194847, 1.1505095885453491, 1.3347094258668812, 1.4704434797345647, 1.1331525050515479, 1.1315321447244107, 1.1314681899202352], [1.218484198663737, 1.2213990121740215, 1.1754916171487453, 1.2926796548223953, 1.4842651541900609, 1.1104486814141075, 1.113139412235749, 1.1151391023924853], [1.224030823312957, 1.2213322991368951, 1.1819136929291905, 1.20919957628929, 1.436409483295655, 1.0582137327254812, 1.060238549076987, 1.0638393342761228], [1.2322853273368064, 1.2370732691086108, 1.217300162436821, 1.1891352237236228, 1.3555621846627108, 0.9987831450726827, 1.0003157418851076, 1.0033682584813264], [1.2254725519039478, 1.2275864179202998, 1.2688754109687033, 1.2355583266003571, 1.266757861951776, 0.9437384447266375, 0.9447889051734266, 0.947706223496456], [1.2127545164085907, 1.21654646628527, 1.2832201824489033, 1.2707554217177806, 1.253906169075293, 0.9061210112162817, 0.9024629749501492, 0.9035625123441253], [1.1811523385252347, 1.1890470230887678, 1.259839460195604, 1.298662930393711, 1.2808109783071666, 0.8944355912353144, 0.8922994193885622, 0.8926848950620065], [1.1370679086877242, 1.1491960038998852, 1.2096754711026703, 1.2851596749303298, 1.288936371731765, 0.8824402652306684, 0.8793550424919886, 0.8801344601826946], [1.0683143330512959, 1.0899019955586144, 1.175794232968273, 1.2412830522409928, 1.2902226854080034, 0.9435094076950253, 0.9372213453997796, 0.9296024482232007], [0.9804798373022473, 1.0033624504997354, 1.152222440641982, 1.199785108196237, 1.274226594346124, 1.0452052158395435, 1.041133711773461, 1.034962632551132], [0.9572775113408888, 0.9786107360146102, 1.1165746509640668, 1.162511165501261, 1.2431760125868303, 1.121846530053782, 1.1158315223361703, 1.1111902969719634], [0.9107909145506906, 0.9366436703872175, 1.1617726396895236, 1.2148254736438677, 1.2058634540669175, 1.1814473599889672, 1.1796118948811973, 1.1749541472078293], [0.9196146292841887, 0.9203679612801232, 1.1628202657492688, 1.2857037749317892, 1.281389416412581, 1.21556659270854, 1.2160086385513387, 1.2139765385186878], [0.9437370086294533, 0.9408104716351382, 1.1321995213023297, 1.3110375663555847, 1.3793315611144406, 1.2271575999049507, 1.2264407993559394, 1.224284003357941], [0.9797755587412141, 0.9702289489947662, 1.0787156882579818, 1.305021523472736, 1.44104129991497, 1.2102036409894332, 1.2138286976007717, 1.214340605833527], [1.0356879818442326, 1.0202941127786234, 1.0133383585190465, 1.2462279327647316, 1.4615846695070944, 1.1960094552571479, 1.181297764153664, 1.178378250308369], [1.0850223153251841, 1.0724305161098016, 1.0087989266877875, 1.1612008978921697, 1.4147145625261188, 1.2156003420615047, 1.21744584268664, 1.216339819378254], [1.1243528372980562, 1.1155264795838766, 1.0248205496843488, 1.0750264947064647, 1.320750291912584, 1.2233530567515456, 1.2239227162476611, 1.2262432823401053], [1.1262746587898396, 1.131239934940823, 1.0738828638691065, 1.0518658550064242, 1.2134805894898026, 1.2116410632478138, 1.215752827486434, 1.2177710407731888], [1.0874346156859978, 1.0999439845062566, 1.1314635929251313, 1.1037818609459535, 1.1426588229602135, 1.1681719574741587, 1.1727966834182777, 1.1769477723936288], [1.0329973264810628, 1.0478319597099446, 1.1499140544266393, 1.1468470668938313, 1.1432057445999457, 1.1044618994647442, 1.1062210310375664, 1.1098070838906093], [0.9770870894483252, 0.9922276703926862, 1.1282040782602514, 1.1751220125300923, 1.1734721694513015, 1.0221589042431178, 1.0265458878652076, 1.0331861868034278], [0.9406170360452634, 0.9509541447168838, 1.0735425102940759, 1.165667058618082, 1.1954138931291092, 0.9176013177387854, 0.9206573759936454, 0.9280732201282086], [0.919659449606, 0.9289571707190278, 1.0251092032588651, 1.1248752555258967, 1.2005134839237546, 0.8865270688970976, 0.8826651802963974, 0.88276514733744], [0.9123099649493951, 0.9165006176155981, 1.0062500124565932, 1.0789662924314076, 1.1805133978057558, 0.8971244521024762, 0.8942694829386292, 0.8935911877949998], [0.9717803237494447, 0.9717049387739568, 1.0120486197218208, 1.0517554610796684, 1.1484057353442287, 0.9118143496470547, 0.9057546820481831, 0.9048795397242658], [1.0044316084065363, 1.0112244362556526, 1.0895628152163102, 1.108798826944112, 1.1228046929318063, 0.9542345888773456, 0.9520545365904187, 0.9493926969134088], [1.0768527780691226, 1.0581190359872081, 1.152116261650577, 1.199882533497604, 1.1848993656936087, 0.9973278985664501, 0.9964155749155142, 0.9945732915944009], [1.143623667667293, 1.129890476384036, 1.1906731448105943, 1.2851284154890465, 1.2824445650155576, 1.0507054527396174, 1.0505574516868472, 1.0496255734635984], [1.1860637911447365, 1.1763581457686572, 1.1954339597218941, 1.3337328989702513, 1.386597328321094, 1.0926036821044613, 1.093422064875316, 1.0940791483865904], [1.2123406125744494, 1.204106562572776, 1.1535273513054778, 1.3289290752185359, 1.4552938451660156, 1.1043494318857938, 1.1057042430615016, 1.107471382711294], [1.223398819504784, 1.2221583954254442, 1.1717687581733849, 1.2845655770118642, 1.462451117482611, 1.0777966092557516, 1.0803641678584042, 1.0839825061321426], [1.2333258073862052, 1.2318530242006067, 1.189494625207123, 1.2015640439911695, 1.413514505999593, 1.0289925003572018, 1.030871471674452, 1.0341061715823003], [1.23493846269568, 1.2371619897119277, 1.2234895980517158, 1.2054164014368902, 1.3345248295165917, 0.9747023455969063, 0.9766855472142179, 0.9800056770797151], [1.22407826035037, 1.228718942930553, 1.260480121050389, 1.2367764065735178, 1.2483324698286964, 0.9248538164374264, 0.9246574290498873, 0.927877685121655], [1.2025340214090496, 1.2083168082818034, 1.2644939371134003, 1.2683139089094289, 1.258718573515981, 0.8990869799516356, 0.897610505379549, 0.898919940672919], [1.1602629169493157, 1.1709633556010368, 1.241610587825689, 1.2842671431808355, 1.2768574061386677, 0.8890747658606557, 0.8871882256485253, 0.8880422638039663], [1.1015354711333882, 1.1195096540500065, 1.2002102928660063, 1.2617698059570124, 1.2853552411145934, 0.9001121200533493, 0.8773373733037109, 0.8807227047961422], [1.0199424606662388, 1.0436107903073992, 1.1693226507962913, 1.226151934164798, 1.278451650599041, 0.9888602779074964, 0.9838498372413566, 0.9772605208721807], [0.9576096650487347, 0.9745894629621104, 1.1300319455284873, 1.1887003961743166, 1.2602796438414068, 1.0806619149607166, 1.0761132200733154, 1.0703369716886508], [0.9209117960191998, 0.9440316452040362, 1.126282059315432, 1.1645585160298173, 1.2246918449024875, 1.149347373527886, 1.1476358421136374, 1.1427190550913067], [0.9080003892008279, 0.9111747394662857, 1.1441911558319553, 1.2414777745666206, 1.2462738035273857, 1.203908335338465, 1.203110763339397, 1.200007517104276], [0.931075689288366, 0.9282920621957539, 1.1219639038152711, 1.2843364175455438, 1.3328335702596328, 1.2267739309982022, 1.2264084684314767, 1.2238137871911992], [0.9626567454302007, 0.9554539875523397, 1.0814453990765307, 1.291137254085232, 1.403479535145975, 1.224774357381423, 1.2241136112792304, 1.222361610158132], [1.0168970708809681, 1.0028252019164317, 1.0212230366629367, 1.2524156937285489, 1.4452381559085286, 1.2125610804754199, 1.208539904632804, 1.2083398213468852], [1.07512314785441, 1.0608170591781618, 1.006112653842964, 1.1771200097068524, 1.4238521836304805, 1.2101512410960473, 1.2132336579279541, 1.216242346895927], [1.1201720646352282, 1.1114085597931171, 1.0248634313974712, 1.0926585338614168, 1.343790301024503, 1.2218357315382624, 1.2239521354982241, 1.225919504168045], [1.1314667619226646, 1.1347239781042995, 1.0668326211354178, 1.0617955464777666, 1.2479863133931923, 1.2122749877065442, 1.2141509508928536, 1.2174017892422553], [1.0939817612340814, 1.1057062608332207, 1.1241183592213921, 1.0941233056515605, 1.1640386454448572, 1.1788822447927758, 1.1824363327409662, 1.185772140613149], [1.045468087727623, 1.0591295422779303, 1.1501099363760463, 1.1358967484667273, 1.136761971005415, 1.1207523697768056, 1.1210552504017515, 1.1240935602110689], [0.987971744857198, 1.0027291613991756, 1.1329913092645103, 1.1691855397273094, 1.1641044182027558, 1.042084071198486, 1.0453047276323133, 1.051126527483759], [0.9463255842861688, 0.9569799854434685, 1.0782922743656682, 1.1657457027866165, 1.1863656380591687, 0.9401786081130324, 0.943326259404444, 0.9490485710747237], [0.9247211582301783, 0.9337431791195868, 1.0216018753382334, 1.126260528254061, 1.193668740335445, 0.8860557725339703, 0.8800050559165519, 0.8793709413970814], [0.9123887532701304, 0.9192216613559168, 1.005234056288699, 1.0807258686181496, 1.1771013327040143, 0.8957946996349018, 0.8930371680988697, 0.892764364695591], [0.9720621001657218, 0.9706787541550451, 1.0085638792826324, 1.049924107062451, 1.1473838863721446, 0.9068604874106583, 0.9023179573677869, 0.9023787558901658], [1.0092660813464118, 1.0138897769710051, 1.086488150360361, 1.1032964842472177, 1.1229556001089958, 0.9448326791850412, 0.9428710731441848, 0.9407492483650264], [1.0594834292412274, 1.0405801439183349, 1.1385215315247688, 1.1860269327424648, 1.188537090403244, 0.9718939628468409, 0.9713561135856509, 0.970894952580301], [1.126534965014912, 1.1131246889291027, 1.1779195845700217, 1.2645857139867611, 1.2766939140411224, 1.0152452011751536, 1.015103956314022, 1.0154889433709282], [1.1731431670465813, 1.16266405178242, 1.1815286489739165, 1.303086031306363, 1.366377783734524, 1.0442251982871564, 1.0447710202180005, 1.0464238563802108], [1.2002723820269292, 1.1925240107426198, 1.139681804777121, 1.2986430512354774, 1.4154607327633628, 1.0463061482508045, 1.047376712336834, 1.050500197850204], [1.2178920286015782, 1.2143422033021403, 1.1680785244915246, 1.2497644854583845, 1.405596719587742, 1.0201332784527486, 1.0218909552332838, 1.025509456670134], [1.2284056738668536, 1.2273186396280849, 1.1922895183099294, 1.1874370663459315, 1.3588136084356746, 0.9777782601242122, 0.9794586048484989, 0.9827592552253428], [1.222850717125796, 1.2271696623861474, 1.2229293601117526, 1.2118186867716223, 1.280403289132873, 0.9312916977790102, 0.9323980744480457, 0.9350771190173341], [1.196603059220222, 1.2022034893057842, 1.2428444387567765, 1.2364717007932702, 1.2356086992145074, 0.9029692184642003, 0.9007266360969115, 0.9028933711389475], [1.1570768812719148, 1.1668200802015989, 1.2327214771671637, 1.2539318635203138, 1.257607047855712, 0.890681255491197, 0.8889657061050206, 0.8903279211559212], [1.0984770267016428, 1.114735781807655, 1.2017585553138843, 1.2462795764703554, 1.2640128817145215, 0.8827899225299716, 0.8751951024645175, 0.8770342755395707], [1.0185751316938212, 1.0400990829924852, 1.1646876745990773, 1.2208592253349344, 1.2624122738944907, 0.9647977421975765, 0.9591298465108735, 0.9528851798318346], [0.9412520071049307, 0.9561769326548526, 1.1203463133804066, 1.188450281965116, 1.2499011329919867, 1.0622508249342857, 1.0571636800683124, 1.050821529440224], [0.9059342565628228, 0.9267971104032771, 1.0969354306897077, 1.149427704824317, 1.219933629887518, 1.1357799784138896, 1.1326386969272357, 1.1289205201708048], [0.9051262274826759, 0.9068897981659764, 1.1091612268729545, 1.2141330278223126, 1.2384415756772578, 1.192793979632707, 1.191656682584423, 1.1881273011422118], [0.9284666295344497, 0.9260257466013523, 1.0856287693831241, 1.246483977875388, 1.3148283294876035, 1.2207635959395802, 1.2191109071650283, 1.2163432727050947], [0.9635371942746539, 0.9542425072524113, 1.043222268551328, 1.24246481501796, 1.374305316855014, 1.2265970783161126, 1.2252770577251704, 1.2234841370124014], [1.016259479307828, 1.0050870337314934, 0.9999606106921984, 1.2015893258692643, 1.3988813915373057, 1.225196705541229, 1.2238992589362656, 1.223546969132716], [1.066389284837597, 1.0573607862477525, 1.0087194935045025, 1.1296330779023016, 1.3635936275454283, 1.223156790766382, 1.2232074685549057, 1.2251959169210294], [1.0958764419043825, 1.0932572351949779, 1.0357774650423621, 1.0651209620468216, 1.288591802358494, 1.2192450670359494, 1.2225295977603878, 1.2245784039668925], [1.087135744277204, 1.0943801404047646, 1.0825271967516972, 1.0764078255626672, 1.2045510326750688, 1.1911842347274328, 1.1937148767127959, 1.197534031398314], [1.048214862973215, 1.0598391522215351, 1.1188074029463306, 1.107265138724191, 1.1380111755873081, 1.1413592433869415, 1.143557224047088, 1.146292802354255], [0.996785619713028, 1.0097862618697917, 1.1183771742138808, 1.1402851144534503, 1.14586969752439, 1.0700549351656157, 1.073341756929176, 1.0784261121217351], [0.9516183022776833, 0.9627784988141569, 1.0798156019966425, 1.148485670749816, 1.164822888078167, 0.9758974353414643, 0.9793533630593224, 0.9843502161562426], [0.9289753132598086, 0.9375120109538678, 1.0293727196569413, 1.121488099346395, 1.174214989510381, 0.9004773058934731, 0.8825698166111332, 0.8779230638239469], [0.9129246258780553, 0.9218681689644939, 1.004532474714371, 1.0832735383353262, 1.1644750006792444, 0.8917594375906476, 0.889597789746067, 0.8895327689391872], [0.9634410050856894, 0.9606135176842705, 1.0042259432165201, 1.0584713454034325, 1.1416456689576495, 0.9019159252442883, 0.897560072151402, 0.897057338175606], [1.005311742693094, 1.0103905560228308, 1.0730768046213404, 1.0966583225356696, 1.1236222379044247, 0.9283261731613062, 0.925057012103385, 0.9231487550326036], [1.0344851155630617, 1.0218458483972483, 1.1109808839053672, 1.1633224574629617, 1.1790303796522688, 0.940566884736292, 0.9399568292646856, 0.9400131831622085], [1.1055816343903677, 1.0939697130008772, 1.1521216344320326, 1.2276649779018973, 1.2571609726241184, 0.9723035402805474, 0.9721500270577824, 0.9729488522126444], [1.154041298558599, 1.145096601679468, 1.1503431897530942, 1.2548982288044297, 1.3239759170703256, 0.9890499685884344, 0.9898091090149063, 0.9917013150329177], [1.1796716433594363, 1.1756768823329011, 1.1261157775794537, 1.2451275210176669, 1.3473708885442799, 0.98352852104035, 0.9842693249363273, 0.986386671958582], [1.1933333447929826, 1.190328969901677, 1.1613397944159563, 1.1893191207571014, 1.328524302787993, 0.9558733221560373, 0.956753108693922, 0.9595131748123261], [1.192291552671413, 1.1942255161871622, 1.1861358180206367, 1.1808540733654698, 1.2722383123555632, 0.9203810209530353, 0.9193718498439548, 0.9236248324838486], [1.1676034083935585, 1.1743545086919467, 1.1991418686789956, 1.2034081852243834, 1.2107407942956656, 0.8984886846414921, 0.8972958498538159, 0.8993396946014866], [1.1229480535057228, 1.1330504017100034, 1.1937882218058986, 1.2173736451202173, 1.2298873874149125, 0.8869828117431322, 0.8862480551379759, 0.8884811053366982], [1.0612804164805076, 1.0764024237920224, 1.1669994318061383, 1.208375814984696, 1.2317633417859797, 0.8844964851605144, 0.8726029544964489, 0.8788134829232055], [0.9734019958124698, 0.9931850050199835, 1.1288192365042797, 1.1887483619338763, 1.228758223341842, 0.9782141475155945, 0.974191750328178, 0.9679245995350795], [0.9130619992625622, 0.9273791809231314, 1.0712633255737596, 1.1543596647319199, 1.2180908111195765, 1.0706669778656552, 1.066111072522744, 1.0607632204216662], [0.897715050586944, 0.8993298321014356, 1.0664103630098327, 1.1493269628095928, 1.187359422368015, 1.1401412947130796, 1.1367322210693716, 1.1330568521481588], [0.9117515960977679, 0.9111222098428259, 1.0554110179220249, 1.187028741276647, 1.2502307546175229, 1.1887653695398142, 1.1865747270896867, 1.1829294321194628], [0.9369799392760135, 0.9335059648999255, 1.0214213063773636, 1.1905441949956626, 1.3058821736363535, 1.2129830528813936, 1.2124265983780116, 1.210603218480424], [0.9818814023604151, 0.974995556934253, 0.9868418248041568, 1.161144603139413, 1.3290251740565044, 1.221599840995129, 1.2219870985149235, 1.2216574279629464], [1.0219170048878048, 1.017252453441835, 1.0019881632129226, 1.106318429042132, 1.308588130772483, 1.215596560784998, 1.2146720872333348, 1.214190533005735], [1.0427716345394649, 1.0426354217490093, 1.0255099110481827, 1.059736944200639, 1.2511822876833856, 1.2031487066295177, 1.2053284691783015, 1.206826110546097], [1.033283670868516, 1.0395130761207716, 1.061048697357821, 1.0737457003024997, 1.1781195601641707, 1.1617330089960283, 1.163768094672907, 1.1658687846645495], [0.998001190924937, 1.0077884504929775, 1.0810341441572398, 1.0966526810678103, 1.1257638123087235, 1.102720609404331, 1.1046429120912915, 1.1073292893432798], [0.9580621904837703, 0.9678772400474924, 1.0665775463729392, 1.1139724960847668, 1.1376839851053504, 1.0231050316753152, 1.025042809525586, 1.0285497410042712], [0.9329697796571385, 0.9404876322607726, 1.0313487409545063, 1.1058390476695625, 1.1456473627746615, 0.9179549052238812, 0.9159138730386176, 0.9199957570008298], [0.9145662762853181, 0.9232617081859833, 1.004618987543918, 1.0804282619417538, 1.1431029394883891, 0.886696140983143, 0.8838598547891378, 0.8831422012137317], [0.9451816010556319, 0.9425485140969864, 0.9987581264782095, 1.0597362705551694, 1.1298694309313844, 0.8938625734381637, 0.8921512673077168, 0.8923594637331838], [0.9942385405331218, 0.9984529607499208, 1.051836110707444, 1.0845946319917583, 1.117973981725262, 0.910270553543963, 0.9089352781491207, 0.9087910405496534], [1.0028319496497735, 1.0069792561045752, 1.0785796105389605, 1.1283732462716696, 1.156027197994874, 0.9127017663399273, 0.9103316310797066, 0.9098900121204379], [1.0761512479403046, 1.0666577609177295, 1.1139973293401109, 1.1795304173205758, 1.2199047158094922, 0.9293171250237782, 0.9299101270715086, 0.9312527132547147], [1.1240669579353555, 1.1165497868397902, 1.1027929608249003, 1.1951835229363135, 1.2610986112595652, 0.9351186034152041, 0.9351231002793113, 0.9366705836529309], [1.1385435476202295, 1.1373042259688404, 1.1128445560614335, 1.1692329366324896, 1.2624708413838772, 0.9206996712963135, 0.9216719636089036, 0.9240814735607635], [1.1371023440028916, 1.1390826487384214, 1.136871091829273, 1.1408938754375961, 1.2271554962111935, 0.9017484862376437, 0.901837881920318, 0.904307708544002], [1.1110310465505802, 1.1169581977119116, 1.147881215261189, 1.161722967442826, 1.1783524588124186, 0.8887589894826243, 0.8881289971917401, 0.8893601792499498], [1.0591227806624908, 1.0691179337715857, 1.132836736834451, 1.1674823100989806, 1.1908307282671864, 0.8816886396217243, 0.8813282196363538, 0.8828054161208805], [0.9816842906629232, 0.9980737038552212, 1.1031046041086514, 1.150525532843365, 1.1955085574780644, 0.92147385302942, 0.9167031543628475, 0.9098843091993896], [0.9002043934641997, 0.9111378060789048, 1.0485940737192492, 1.1260015532974563, 1.18640105130472, 1.0249376744352598, 1.021230026263436, 1.0153969511498901], [0.8934271744087716, 0.8945476207614315, 1.0217680429933247, 1.1013584989841025, 1.1605334355726737, 1.102076615935318, 1.0993704768247397, 1.0951265577128346], [0.9067992318147996, 0.9070141915271578, 1.008602780560682, 1.1287939950439654, 1.2065194566032156, 1.1532220348851914, 1.1518721866862636, 1.149053763715294], [0.929343464953829, 0.9262125431544949, 0.9745882369720354, 1.1243317981278818, 1.246274389067111, 1.1846452726966736, 1.1838592688302763, 1.1819493474860907], [0.9631779448483746, 0.9595608605562174, 0.9783779117913689, 1.0890068351736324, 1.2497559998472643, 1.1880283210226668, 1.186892198828033, 1.1857947856645605], [0.9840525736171755, 0.9843556661375352, 0.9983770196806769, 1.0431998818639099, 1.2143297792730523, 1.1704203842714875, 1.171537851820075, 1.1718876986052207], [0.9819639763111588, 0.9872782837774735, 1.021349423279756, 1.0555356101159574, 1.1559913735015728, 1.1323247887109384, 1.1332403382194276, 1.133490136252649], [0.9576281789300145, 0.9640164528683903, 1.0339136845184715, 1.06925915070883, 1.109297138952603, 1.0696416338917356, 1.0698783575086885, 1.0712692955676681], [0.932709267441846, 0.940070022805455, 1.0214298870487044, 1.0741892720935948, 1.1142412882224946, 0.9797007255763238, 0.9808432176999543, 0.9829673129018781], [0.9155515554150052, 0.9229052644787933, 0.999950836812653, 1.0658451377809737, 1.117117003008398, 0.8988889201097402, 0.8854304516480159, 0.8732190643779761], [0.9201777222328044, 0.9170465210832954, 0.9901857433264191, 1.052202162820223, 1.1098405191210916, 0.8893865705029009, 0.8873455898600344, 0.886637281733445], [0.975747092997557, 0.9769904247158564, 1.0213669127018843, 1.061804368352171, 1.1021984482322043, 0.8969619114993375, 0.8950582448889488, 0.894447961242159], [0.9824293470720947, 0.9849653936739299, 1.0401808569182769, 1.0874764962053352, 1.1236040508857863, 0.8976660158036609, 0.8969410326540024, 0.8968768496500042], [1.0375577090284427, 1.0320899968746433, 1.067388269101833, 1.1231953732023272, 1.172079775833698, 0.9016683685129062, 0.900855018380764, 0.901794689242881], [1.07050247830871, 1.0682109672726867, 1.0504334466016068, 1.1194004943754008, 1.1846202606104552, 0.8992923060078308, 0.8989005828436876, 0.899897495923524], [1.0647631179699104, 1.0656950233896645, 1.0766486917487994, 1.0921381068815135, 1.1598819619013903, 0.8918816391910029, 0.8921225901302613, 0.8936467930310704], [1.0252197056532597, 1.0313886909519918, 1.078760484438208, 1.1084836914750824, 1.1423709483694586, 0.8833594153255312, 0.8834217023061822, 0.8844608746227425], [0.9514660521527779, 0.9624441485496091, 1.0480502317129217, 1.1023135275213536, 1.1472814773200837, 0.9036364174891608, 0.8992488000815508, 0.893952107251626], [0.883550047197831, 0.8826516981935811, 0.9932602289397217, 1.0709668326049846, 1.1428309352855788, 1.0085116284267381, 1.004556446927495, 0.9987691012541119], [0.8959672376646294, 0.8959604092907077, 0.9732668011496804, 1.0659732128262023, 1.1317715988486405, 1.084261388990872, 1.0817116337791968, 1.0778406040263242], [0.9107560666255252, 0.9107940337260926, 0.948446253354008, 1.0662645027555657, 1.1724654582409804, 1.12096193866821, 1.1199246127435887, 1.1179421577371396], [0.9265688513372945, 0.9265315749716198, 0.964309844351192, 1.0400598739616163, 1.1737389480280411, 1.1279998164289287, 1.1276866950729887, 1.1264673168887156], [0.9387911573593991, 0.9413776433765251, 0.9797927816130001, 1.0257450734771494, 1.1347043226331537, 1.0994739656704209, 1.0999045553151, 1.100573774923589], [0.9300864667110793, 0.9358387281504496, 0.9904220654855147, 1.0368870553166356, 1.0841798079758591, 1.0414360398148617, 1.0407476524240882, 1.0403783614419517], [0.9151877919168745, 0.9205421099128795, 0.9863117481226962, 1.0392540568376016, 1.0881207905001247, 0.9481236367957296, 0.9481752788629271, 0.949283375745312], [0.906759416050779, 0.9122701623774245, 0.976891368155919, 1.0341504279609486, 1.08758959276956, 0.8849907340183899, 0.8796738737313708, 0.8807694060548481], [0.948901446691481, 0.9490312251952026, 0.9866769273580114, 1.0295280338166048, 1.0797735498538734, 0.8893530579876072, 0.8858671234297023, 0.8846210367955473], [0.9572760145273336, 0.9588912558276662, 1.003450630039671, 1.0496651701574538, 1.0925303546247083, 0.8901083769538835, 0.8900086365849553, 0.8910017248791486], [0.9776290189483086, 0.9751508809179956, 1.0080231309884058, 1.059398386007596, 1.1142130202738607, 0.8886849435061666, 0.8883908868983059, 0.8893628724293827], [0.9609185684744167, 0.9661170142847627, 1.003483861270648, 1.048717856813877, 1.0903309288142629, 0.8820840606950562, 0.8820659399056049, 0.883134817835116], [0.8936823267465, 0.8963979302537581, 0.9740578852940807, 1.037832528583924, 1.0978783574132043, 0.9272550293220753, 0.9240395848349201, 0.9195854313996846], [0.8948147139371594, 0.8954028932424698, 0.9311118925366112, 1.0111120694587599, 1.0837127453489293, 1.0228721712789421, 1.0208074268501162, 1.0173714816756771], [0.9042284598479624, 0.9066499112290458, 0.9466249223505921, 1.0060716093090334, 1.1093521981445207, 1.0528500971442514, 1.0513473440934162, 1.0493979926256627], [0.9117099950510033, 0.9140306314115021, 0.9576972670978231, 1.0046143938886536, 1.0766449937666687, 1.0218346908291276, 1.0220203509494563, 1.0220397606350904], [0.9045959154712258, 0.9073507160621036, 0.961430847673026, 1.0133914655858698, 1.0643181024716006, 0.9317865298204946, 0.9311918189688035, 0.9309202534088578], [0.9138688480074347, 0.914466818878322, 0.9548937312774048, 1.007466807051711, 1.0600091588021014, 0.8825085192204282, 0.881817518660554, 0.882344046934614], [0.9156488625246361, 0.9177643648520409, 0.9575584602817595, 1.0026906500247756, 1.0458262277718404, 0.878325780632896, 0.8783801697054041, 0.8790569438070989], [0.8931681734637534, 0.8949426925508642, 0.9389415385074088, 0.9782353964589022, 1.047564130006028, 0.9061767805548816, 0.9030187477087236, 0.8992110768217726], [0.8965429992701043, 0.8981414438006233, 0.937063168640233, 0.9803277148649733, 1.0443224754491045, 0.9589257496682522, 0.956684472509696, 0.9538983255876428], [0.8953171059665308, 0.8990324741254664, 0.942661703101547, 0.990846953760582, 1.0372394408508634, 0.8980427964112448, 0.8955533718985845, 0.8930113651058059]], "C": [[3.0668309773307163, 3.0606222851347855, 2.9564090015550617, 2.8930948892628736, 2.9881943701014415, 3.0676104724596387, 3.0607570712685357, 3.04693511551734], [2.979909964169805, 2.988604084867169, 2.993626551182473, 2.9658235759910716, 2.9383908071100566, 2.846450355694333, 2.8365175503218363, 2.8193450097400437], [2.9548644581643013, 2.960654365038767, 2.9813331937311696, 2.9899324851634788, 2.9909549259724186, 2.8205730955279233, 2.8312831678593495, 2.8406593892393226], [2.8672094302926707, 2.86742247447186, 2.8505141212792324, 2.8395783992289623, 2.995199488104969, 2.8751235268268087, 2.8644910568602966, 2.845241598093437], [3.2119627985895436, 3.1864724359901233, 2.9451547646670835, 3.068976961435534, 3.320786530732376, 3.4303620605203986, 3.423532189176994, 3.407859192983061], [3.3820159985143863, 3.373273889652044, 3.1938963728854826, 3.0428204852384395, 3.3010497719338887, 3.4364155132676886, 3.429532483079744, 3.417422795699839], [3.3423907889455715, 3.353180783963847, 3.2936410717505638, 3.193297513327359, 3.0799160008960245, 3.168554851324068, 3.1628768573919603, 3.153349153513039], [3.083036271224889, 3.1049535095694414, 3.1922427342548394, 3.17442930432643, 3.1225206437681763, 2.8647810547905848, 2.823558108587572, 2.771948947319994], [3.059206718957546, 3.0764266144466714, 3.167386365171369, 3.1593900580981207, 3.101085005224075, 3.0387971697512732, 3.042723327145726, 3.0462427002724617], [3.0552270664747616, 3.064225487985203, 3.2217480864827666, 3.294067932277996, 3.330735866556497, 3.1554225375789433, 3.167014656562478, 3.176984544188916], [3.1286345141579965, 3.1227967868215374, 3.0841952270982254, 3.168672986111277, 3.2933325116741616, 3.0445807574057966, 3.057890012966543, 3.0711623661899727], [2.9160377737762997, 2.9357551214446804, 3.072221021586518, 3.1721145285482586, 3.28466245804237, 2.7672936260956056, 2.7909354972058433, 2.815247723174853], [2.89599700918244, 2.871968937628296, 2.8256914125550927, 3.034655664918036, 3.2441294358234694, 3.1460536379659705, 3.1372345516582616, 3.1217193263022236], [3.297249347254378, 3.255246769490518, 3.061929682454255, 3.375298011871206, 3.598447853410707, 3.725837202987946, 3.716223296115827, 3.696075152348463], [3.5431427813545437, 3.5135538874246914, 3.147693473117447, 3.3376541484630473, 3.719794556594241, 3.8675018558115615, 3.8610625465718127, 3.847261719902784], [3.6771533363928337, 3.6626263327367083, 3.389728564399492, 3.160406859963603, 3.6436002050447867, 3.8095581319125955, 3.801400695041336, 3.7877520776601283], [3.6713945020219314, 3.6716608410791913, 3.5256267296245025, 3.343063633663555, 3.3731773449171207, 3.5717215539796787, 3.568142870291152, 3.56357444948788], [3.5340065090525514, 3.5556837274720863, 3.5499799636434717, 3.431216719074256, 3.2748324010874534, 3.234522364133568, 3.2297723810654033, 3.2240538763912574], [3.2768581257022915, 3.3083664083474575, 3.4437864926382074, 3.3999792056090525, 3.3154323619337456, 2.8962518445496057, 2.833417493269953, 2.8140972203339065], [3.076785943478717, 3.0837069680837663, 3.239657568324137, 3.2729682005607317, 3.2637903947790883, 3.014296128856115, 3.017612405691233, 3.0146891993270306], [3.148065504509295, 3.1753221774185283, 3.3746095966796146, 3.3805126838190955, 3.2826415247247294, 3.282906680234961, 3.2906351623063568, 3.29145661364073], [3.230674975470852, 3.1865611532016085, 3.4618673512698397, 3.5829257827147547, 3.593731310463397, 3.4541227422946017, 3.4624626727803802, 3.4653845034196116], [3.4484755436101904, 3.418190251187637, 3.3907441169583703, 3.598299855746456, 3.7286248951976333, 3.4766078950183044, 3.4856447303398306, 3.4949306837234313], [3.5170916984349265, 3.509564205131953, 3.3896477296160796, 3.437402901313744, 3.65718102263097, 3.363915625471947, 3.3793932221466405, 3.394742066892378], [3.426889613774371, 3.439529250015818, 3.4728946221693437, 3.4636293724773255, 3.4455323517524827, 3.1234777766395703, 3.13927600212016, 3.1572411548463095], [3.1791443046608583, 3.2145964062596226, 3.4142963271176043, 3.500348307800216, 3.5496426446320446, 2.8146641431368624, 2.828060384684926, 2.8440188548359764], [2.8340466301015605, 2.8783243632913362, 3.220367936849741, 3.4081434040042713, 3.5551552968067384, 3.0705889544622726, 3.0572678132435662, 3.036408250915811], [2.980590885638883, 2.939591475595559, 3.0512537760273446, 3.2400367644204677, 3.451965289802209, 3.440555504837149, 3.427982845383463, 3.408803813031751], [3.3657255445995116, 3.309891988947942, 3.2989208760541264, 3.6564579215953463, 3.8539309435365867, 4.032307088289881, 4.02137790520635, 3.997918950652406], [3.633332061140905, 3.58366473738051, 3.1804986785247285, 3.696015134616759, 4.054165341651058, 4.257707933268832, 4.249657109355868, 4.23066239317427], [3.839204168591853, 3.800224803481279, 3.367335147257838, 3.5541641994455233, 4.107096104394018, 4.311741508631297, 4.307968627832683, 4.293939793941043], [3.9460427450940587, 3.9302255380630395, 3.585661240042046, 3.299574220154415, 3.9618378452839824, 4.170566499626516, 4.170150823911422, 4.163114922644055], [3.9286236405142647, 3.9277249365510625, 3.73593136624472, 3.4889274947709232, 3.649756801276157, 3.886624018217352, 3.8837327419750207, 3.88100854853588], [3.8176756162761296, 3.83694533012225, 3.796596308159572, 3.6067643799080495, 3.3763138891141398, 3.537111858084295, 3.533063715915123, 3.5314427437134484], [3.6074840760794946, 3.6414480259158757, 3.737327050713625, 3.6459838844532877, 3.4670875311243843, 3.1601811459342066, 3.1562738493580302, 3.155973894512374], [3.338239977650511, 3.3857331722929014, 3.5887987144192093, 3.5849076479867907, 3.4986470439153505, 2.908948823036757, 2.8268302467812707, 2.739406489179087], [3.100693951998021, 3.1069563306818506, 3.3881761950850025, 3.4429189518616417, 3.4418546960541785, 3.0912891447038247, 3.090976867044622, 3.0820211517632132], [3.2066079690664457, 3.239368270111538, 3.4407739751888164, 3.4090785665014685, 3.324738407404804, 3.381474148596945, 3.3827480846733047, 3.378949419895937], [3.2073967327858792, 3.244902415399786, 3.6446131436970455, 3.747539287330549, 3.6605173675625093, 3.607239825458336, 3.6138836711449227, 3.613223533407544], [3.524687348415672, 3.471078381829214, 3.6755925881327056, 3.921147809048073, 3.972872118487541, 3.7449359310932153, 3.7554370587299473, 3.759592665325648], [3.7699640697550545, 3.7264873840837165, 3.573796776303809, 3.9029922821063527, 4.11675623698002, 3.777517960445142, 3.7908088164894496, 3.7994360278512835], [3.902325808638915, 3.878680502192023, 3.5956850981902035, 3.7416607302211315, 4.069458080773034, 3.6938295897120907, 3.705949212254379, 3.7186129955444853], [3.900006359522672, 3.899942337089886, 3.7589321848022044, 3.634928316835308, 3.871548359053583, 3.512440665177645, 3.528455685648464, 3.542971997018671], [3.7371569032471554, 3.7662744760014335, 3.8244481318904695, 3.7700480342492315, 3.6853738436358916, 3.245539285411866, 3.2625608692359265, 3.2817315197964354], [3.4784974334159835, 3.521195875918836, 3.7689837419725767, 3.8114375220612784, 3.7902803878970572, 2.9325699246602466, 2.947335825886281, 2.96577845750906], [3.1416176335769483, 3.203114523006414, 3.6001416276458658, 3.749764305067176, 3.8348903088053943, 2.9276674835760925, 2.911834896817172, 2.8894363464648616], [2.860055058445133, 2.8861830319047117, 3.3452256008124226, 3.594537236284628, 3.7749997880050876, 3.331059813872602, 3.318475586615245, 3.2985605518123275], [3.0461022844790073, 2.989686424483504, 3.2809393710532895, 3.5003712215241216, 3.6445037926145774, 3.702840177365295, 3.6925270019542857, 3.6697671803208816], [3.4125540288099967, 3.344322688398864, 3.533020216019474, 3.9244784102588444, 4.061794679062832, 4.310214953474745, 4.300790160707248, 4.276142099738742], [3.6899962371315254, 3.630222099039821, 3.444826220198345, 4.009840874786303, 4.323544486554802, 4.600852387429037, 4.594200343267865, 4.572353009379588], [3.931838970953399, 3.878578423630574, 3.3246967176434157, 3.9255372885295112, 4.475171752813673, 4.737282357866676, 4.734201640984787, 4.718528123303276], [4.085976709279658, 4.048402918917619, 3.567105100950695, 3.6786299075974425, 4.44054835306131, 4.684730382389334, 4.6857106774027875, 4.677606615721534], [4.151222066549039, 4.142859014616702, 3.759161313710223, 3.4336970445928054, 4.197349211979179, 4.450953269966611, 4.455828402556702, 4.456369246381377], [4.1096134438147205, 4.116084356381942, 3.9234094593259274, 3.623801870852829, 3.820456601056801, 4.104282228995434, 4.109605886631972, 4.110240526301693], [3.989781493363044, 4.008758681569963, 3.997873753647615, 3.7596514767876057, 3.474556082175396, 3.7135546781014153, 3.7160598403153196, 3.7193851331297076], [3.801768425728893, 3.8353396775599466, 3.9424168452141544, 3.827887748246987, 3.5972772819756584, 3.324364854439611, 3.326586337667898, 3.331655847109814], [3.557777266036526, 3.6085848448572966, 3.79113692961833, 3.8044185534437904, 3.6524230978546055, 2.9318102513991824, 2.9107212847984614, 2.9166710372368145], [3.2558082496512233, 3.3226084597006538, 3.6052387474098935, 3.671157357035039, 3.6380167304346482, 2.9575055527158214, 2.9529280759012018, 2.941916774889493], [3.1767386723556728, 3.1920395828916663, 3.404573943206119, 3.49968101835739, 3.5540938219684346, 3.2847908131858548, 3.2863637480739465, 3.28131082726334], [3.251615963367091, 3.2946897818640033, 3.601451108107705, 3.5680196739021834, 3.4129091825263, 3.5740950416606494, 3.576389773793323, 3.570300378474722], [3.335615058521082, 3.2881207663213745, 3.8134925539820674, 3.9554638417713925, 3.830575027246353, 3.8129324590947204, 3.8200926936286597, 3.817589336250196], [3.672899762773458, 3.600617653232333, 3.859010607870591, 4.179435928808436, 4.21813588157619, 3.9652850970112836, 3.9762827274934773, 3.9782737976223346], [3.9755210741295346, 3.9083991581292783, 3.7749096045820036, 4.212314359508971, 4.454565537677184, 4.035091507574539, 4.044522092245669, 4.049081064558708], [4.204223373406463, 4.152184657670003, 3.6724887199613927, 4.083427189861641, 4.496369792707318, 4.019230888826747, 4.032194430470972, 4.039609505893795], [4.329989767410646, 4.303036951390312, 3.8925401227285583, 3.8439509105910044, 4.336759445848031, 3.8899809486112824, 3.9029059272595155, 3.9152659541913026], [4.297384751361269, 4.304634354306996, 4.082491193429743, 3.864325787447384, 4.079606382692864, 3.679226605638099, 3.6949417827281983, 3.7150922340023502], [4.110895964519535, 4.148574252406157, 4.17784037985983, 4.030613313462106, 3.8474415234247843, 3.4141076618242714, 3.430463597879611, 3.4468212635406834], [3.8195261246867727, 3.8801772773227983, 4.148552071644969, 4.1160185019602205, 3.98613191956032, 3.1000297036339117, 3.116601525122479, 3.1377403943206232], [3.485720797124375, 3.553011248440659, 3.988370904911609, 4.093026044557095, 4.066310331635035, 2.8206411629952783, 2.773803846880701, 2.8231244566820255], [3.124044327904554, 3.2018964793247546, 3.7473698746049413, 3.9582597339337653, 4.055445762903884, 3.1415259949060648, 3.126963230048887, 3.104711263140125], [2.9566503863352938, 2.996844001169586, 3.472190168268295, 3.762655948788979, 3.955320474372017, 3.5376780790528874, 3.524347560439001, 3.5018949127966543], [3.090766875595956, 3.021610860704557, 3.4926059277045276, 3.7293888705467895, 3.797741537748475, 3.9248195303549176, 3.911560419380628, 3.890606079698645], [3.432765409099568, 3.3542593871534216, 3.741633838925006, 4.137265893939293, 4.196470967514543, 4.5239656102978225, 4.5154011917931935, 4.489235156266393], [3.7134946431551885, 3.643351919603119, 3.667310584015004, 4.268985727119238, 4.505360498189833, 4.870358540814548, 4.865867559681245, 4.842193121379956], [3.968034825552523, 3.9022082529641247, 3.4494670648416097, 4.240194047860407, 4.739597006577666, 5.08021439322364, 5.0786335345781275, 5.060150334612568], [4.143791729326133, 4.098962129132353, 3.519053648246241, 4.025294736903737, 4.802198752095691, 5.092729871147073, 5.098932134814025, 5.092036802993003], [4.254037932397124, 4.228433665284236, 3.7225372067824067, 3.6544149707678826, 4.628025476769776, 4.901524700792933, 4.912685582860021, 4.915070291217177], [4.266208205522322, 4.265798261125502, 3.907243754320441, 3.556963806376196, 4.270025199277933, 4.570646707398875, 4.583037250149547, 4.59080970057013], [4.192456584316429, 4.2027635092607, 4.076897953302506, 3.7411892846985086, 3.815835201102315, 4.1657807598930985, 4.175494268174549, 4.1842511811747105], [4.0722837823196745, 4.094458487626101, 4.136157559365507, 3.884700382302108, 3.57341808163655, 3.7436247738456103, 3.7438651624747554, 3.7538440325561284], [3.8782004263894567, 3.9144385136627458, 4.068896799607762, 3.978884224565854, 3.7112438462334505, 3.34283640787711, 3.346117970586552, 3.3572907158307723], [3.631401147370406, 3.687079993304579, 3.883559619319062, 3.939142327673956, 3.7824552081338667, 2.9343254330463218, 2.9309575149918032, 2.9427366208689065], [3.3366219218369872, 3.406602054938026, 3.6941288914290515, 3.7910324038752194, 3.777730494184283, 2.9439509511231847, 2.936664424184691, 2.9218190363699885], [3.143883284800521, 3.149769052431674, 3.5133472133430286, 3.6027110536179814, 3.6983284974337667, 3.2835639470289744, 3.28057648807972, 3.2703733498356824], [3.252730894345775, 3.294327811469195, 3.536556789337365, 3.428240503840881, 3.5524357324510922, 3.587430114409285, 3.586405078837368, 3.5761892927549614], [3.2556544425457052, 3.3127880395323035, 3.8443023815794075, 3.9126739654795912, 3.693699380229144, 3.847797861621337, 3.8520665984073483, 3.8481372804043708], [3.6183408371598733, 3.5374032583040274, 3.970100652378013, 4.2674790034268115, 4.182932648215648, 4.063309295233995, 4.071989263360436, 4.068170632294653], [3.975916030598599, 3.8864490904981803, 3.9636310222796314, 4.43455866565164, 4.572966517519924, 4.180003190078514, 4.184826532822101, 4.186270331327421], [4.30436051360227, 4.218711150879191, 3.828021745325009, 4.405308519822653, 4.798341262093228, 4.217635859675153, 4.227353880135006, 4.23330730229302], [4.57649383125167, 4.503138355758472, 3.845498368294956, 4.2239763153010506, 4.796714365014032, 4.1879788873332, 4.20041312967984, 4.206760977251249], [4.727017386140258, 4.685773195033453, 4.088721684428764, 3.9554487865689403, 4.586257542118063, 4.0721224329130585, 4.0819864604083556, 4.091782356852584], [4.709224196057294, 4.711070827158411, 4.328442439432477, 3.985577132589286, 4.291933921813459, 3.8820398738831825, 3.8992419260159803, 3.9132559701879144], [4.52824051168409, 4.570969881058175, 4.489201100337138, 4.196217973021616, 3.9779186454905338, 3.617280035741125, 3.6364328068851526, 3.655146454206266], [4.222875332305497, 4.290762503323269, 4.513021961402257, 4.35022764244004, 4.08190320179979, 3.3133265542636963, 3.331568737111426, 3.353242433141538], [3.860696054908714, 3.9421882030021806, 4.379225891502489, 4.392407055187754, 4.22272835870641, 2.98226723974407, 2.9982439754197934, 3.0187336410017007], [3.5015948022587264, 3.583226922142265, 4.1415011030361955, 4.295868944331611, 4.2677360714278265, 2.8747312546319006, 2.85526940818529, 2.831812129024225], [3.1196757717140904, 3.2128510072521617, 3.8649680426177895, 4.101821813810193, 4.2227965568247186, 3.292656353317955, 3.2774991300292085, 3.2555200856123756], [3.046702348362147, 3.096059016388005, 3.577015534896439, 3.876686349674979, 4.085297390467893, 3.688335689208666, 3.6714823859591266, 3.649109464809474], [3.1132069046652417, 3.032363235755215, 3.6798107950724743, 3.905882627738529, 3.8985367682218564, 4.106093834108827, 4.095597589070607, 4.071965443608931], [3.428352618029895, 3.3406924284702857, 3.9042601455969153, 4.284172805691278, 4.252492897449456, 4.646013549758686, 4.641608769626359, 4.618961596693027], [3.7092564603666425, 3.634242541996645, 3.851574788437072, 4.457540335915659, 4.599301840938896, 5.029122202516563, 5.027014684530773, 5.005857820675881], [3.959643850859003, 3.88351323454801, 3.6454555916531866, 4.463308904966417, 4.895868037163385, 5.290562612762787, 5.296620168184771, 5.282133958337916], [4.1571770955401846, 4.097816731555306, 3.4780334178511283, 4.27155753053063, 5.026632325149894, 5.353502846965045, 5.364983684420905, 5.362334594602427], [4.27470628363761, 4.2438166228257765, 3.671634652501594, 3.922137291275749, 4.912292770661804, 5.198141043369266, 5.21652051759787, 5.223728296703284], [4.337179517728638, 4.32254532157427, 3.840053634611166, 3.497761887107833, 4.575191660982237, 4.878677182108316, 4.895187875075657, 4.907779521590776], [4.263112022560718, 4.298860532818022, 4.05160472330201, 3.6704855030652594, 4.116412868922549, 4.472160479846943, 4.48816689596026, 4.500767170557139], [4.193306101105203, 4.189971921046836, 4.197885398640656, 3.857794988155653, 3.6208569399542863, 4.026118484714778, 4.04049307521081, 4.057385639594789], [4.048552622120871, 4.082124452168701, 4.21021180890872, 4.014699106186388, 3.6845389941530136, 3.603746127140779, 3.6128288711794045, 3.627283791783742], [3.826844475138893, 3.87365778236373, 4.081025661707925, 4.070176940224235, 3.82219456201217, 3.209861576857834, 3.2162844171748852, 3.2317182628709564], [3.5692244538642366, 3.631163534515149, 3.8196481636559105, 3.978867314931118, 3.8761403037935898, 2.9221759766332114, 2.810152907545548, 2.8046065396409166], [3.2621423294443845, 3.3427929073505, 3.677723269836465, 3.7997844605413165, 3.8453476127880837, 3.056943452166181, 3.0487893675419886, 3.0319606038329012], [3.15891982378888, 3.1705242414209795, 3.4995436727392955, 3.582757940296628, 3.7455013874176952, 3.3910189521157177, 3.388169489682629, 3.372982295690502], [3.242361600118841, 3.2881648914086687, 3.5915814599800635, 3.4759550818010068, 3.5814027538880566, 3.68938341850974, 3.684904551626875, 3.6713334381637353], [3.330996183850636, 3.2962008338591406, 3.896113385407888, 3.9898183216170824, 3.741897854208181, 3.9504577839573765, 3.9561212432459723, 3.9468567947324615], [3.7073651764039224, 3.6139773255871512, 4.018266469202499, 4.364506305033206, 4.2634837856757635, 4.153197375435234, 4.158827169254843, 4.151828082308751], [4.085030255337881, 3.9839750417878643, 4.020933328627126, 4.557430533621416, 4.703989532046597, 4.274447657610194, 4.277028129271904, 4.272562809759201], [4.455282360058063, 4.349192196880439, 3.885719537833648, 4.543342690396801, 4.986638753021542, 4.317373060637075, 4.323209308714286, 4.325258112003146], [4.7971392021873065, 4.697121204257516, 3.882185945836136, 4.372914289377818, 5.025306342037791, 4.307644541535358, 4.317185109999898, 4.3183113348028686], [5.020303513308756, 4.955969042100332, 4.14117104429999, 4.096181679426951, 4.842848393257914, 4.231323420115384, 4.243565996162505, 4.25155623197749], [5.077231051173023, 5.0612730944818, 4.414278967731851, 3.9753044145388134, 4.528518136245272, 4.08612098214843, 4.104136659907416, 4.116022578693052], [4.9442957939832075, 4.976281490287004, 4.668317267193919, 4.2187760491279525, 4.1877188124375015, 3.855477636698355, 3.872653246511593, 3.887805469959047], [4.6590089856973425, 4.724949486151168, 4.796891557519073, 4.4438630819396145, 4.059541104060612, 3.563850699968951, 3.5791421420273566, 3.5948114595804537], [4.286857692551075, 4.374029168492687, 4.740039466626043, 4.584077184576741, 4.247359231018574, 3.246057793352938, 3.2638684638527886, 3.2832971999560696], [3.9004931947142634, 3.9919836196590217, 4.522875700513527, 4.5785700236164875, 4.37066838403031, 2.905121751513375, 2.9192898774066474, 2.939737157554708], [3.5175763637499307, 3.6145539184006976, 4.23520900506709, 4.4205315382941945, 4.401765456296402, 2.970244480353518, 2.950973910304979, 2.929810120104486], [3.1339620677125053, 3.236141664432608, 3.943259009558343, 4.184634959253924, 4.320776827353427, 3.3795908308347604, 3.3646573158553634, 3.3428858043418126], [3.126580851040111, 3.1853076679032646, 3.658993009138426, 3.934847646247093, 4.157696912536303, 3.776328341632571, 3.7590167260570184, 3.737583537292502], [3.1137828268606174, 3.116670159836796, 3.83080138397438, 4.013797538079192, 3.944770114229954, 4.215132601309579, 4.2064098338319145, 4.182992944424766], [3.399709619273278, 3.3146373815647396, 4.006168060847266, 4.348594106830019, 4.227158949989924, 4.660233514430912, 4.660731880319426, 4.642574817930796], [3.6798416797222173, 3.6056906954893058, 3.964013560608303, 4.541741640778125, 4.6226637379493765, 5.04526407634993, 5.048406248437507, 5.034054199399047], [3.923345683223377, 3.8508256544764814, 3.781202743121759, 4.577540649830679, 4.934799291499384, 5.3168829233330905, 5.330692920649968, 5.322752423328712], [4.121722713977355, 4.054861537887853, 3.4483481388476585, 4.405249753485399, 5.096822050684085, 5.403669450673474, 5.413391463773804, 5.414504649670952], [4.224515869886685, 4.192993668442009, 3.622664292968418, 4.075078437945478, 5.018025244003384, 5.2780073963571725, 5.301369970066554, 5.312491618306384], [4.302993775288803, 4.271753724399545, 3.7590940375735995, 3.6011336649376324, 4.709319071860225, 4.974552183776474, 4.996715482972703, 5.016931946121935], [4.321709658241653, 4.325993450260698, 3.9604208141690824, 3.571619403277489, 4.244843746466431, 4.57941234863782, 4.599842329065826, 4.6199400429013], [4.239981073793312, 4.254303395030251, 4.1614604855764235, 3.801998941705449, 3.7422027678702925, 4.1436419347885405, 4.162864111725918, 4.1842100770295625], [4.101479528968485, 4.131070089274202, 4.221607237685649, 3.974502014432695, 3.6490893242746516, 3.716345930657279, 3.723340889667562, 3.7433268414714407], [3.8948906413218904, 3.940819368761615, 4.140190182783216, 4.079216777680359, 3.8021672868051986, 3.325975602556465, 3.3354352093013024, 3.353748815282459], [3.6499481651818066, 3.7069741274080528, 3.9470052399686066, 4.042239286653276, 3.883830532221706, 2.9156096688577655, 2.9231839046194192, 2.944107595491396], [3.3581015928252955, 3.434073064826164, 3.753970995782717, 3.8850730219462393, 3.900034285858889, 2.947211009707875, 2.93581614353189, 2.915363608292299], [3.056884280389983, 3.1180370378846285, 3.576948584143771, 3.6863828215757106, 3.8275416659287114, 3.286614275294201, 3.2804273686029486, 3.2628902708916208], [3.180863416024059, 3.214372347397506, 3.3925748128409987, 3.4827356453704272, 3.67992505132582, 3.5948753494046, 3.5842653882771414, 3.5689525645855613], [3.204972390821993, 3.2607828745101415, 3.7511324755890834, 3.7601002339337537, 3.499474812896856, 3.879490172446248, 3.878677182090937, 3.863369729195775], [3.5728525539533713, 3.4746919967030787, 3.9513878759996928, 4.206008119257301, 3.9857540339177655, 4.104674458731141, 4.110112064988876, 4.10088942936311], [3.9611045925978514, 3.856606400947608, 4.011679766746127, 4.483428278668692, 4.5260780707907635, 4.2623476968141984, 4.265832004165122, 4.256746551663628], [4.348885193592591, 4.233743909139302, 3.9423455591588805, 4.597119288979171, 4.914547321240647, 4.317299583154504, 4.33354665413151, 4.332984808287362], [4.747418224666022, 4.628160382006122, 3.7826823811291805, 4.505892173869437, 5.114059639469745, 4.318687741668093, 4.29574261975688, 4.290019089200331], [5.061101078916793, 4.9663990776527385, 4.034915728931262, 4.280400958565841, 5.060113957666904, 4.318205443153796, 4.332864794591244, 4.333767790397637], [5.263578356494069, 5.202208536462542, 4.303733777557369, 3.983810497856087, 4.803691284015206, 4.234720005091527, 4.2455422975903145, 4.255413144853289], [5.264096408106793, 5.267712323970292, 4.607141116949935, 4.052363788375249, 4.439661476915859, 4.073611702366219, 4.0925017145244365, 4.102244023842672], [5.056346223293332, 5.105351213219136, 4.874391498012987, 4.358443672391263, 4.1151933475129585, 3.8255782998181065, 3.844391909327683, 3.8589575895552275], [4.724755941946756, 4.801795550785949, 4.9578076666433075, 4.577679624147803, 4.127920848283989, 3.5330415794267584, 3.544697503797361, 3.557132048416709], [4.328387441502399, 4.424752216248001, 4.855241605700437, 4.70046897876007, 4.311873638903793, 3.216019982818715, 3.232334226087739, 3.250959922143174], [3.933442007774355, 4.031130234983751, 4.588945215582929, 4.6605232910850924, 4.4247770535886035, 2.8749852757641063, 2.886992441051249, 2.9067505634422157], [3.5474156003367803, 3.650615650750313, 4.274541173912391, 4.473927181481561, 4.447119134027022, 3.002354321840051, 2.984594658469502, 2.9661922000273617], [3.1792388379009133, 3.2705920214425914, 3.9862212863558018, 4.210679669835801, 4.353934430879539, 3.404384646194645, 3.3910207582352134, 3.3718845910734547], [3.194439997906948, 3.2577584799564314, 3.732331682491181, 3.940145001779711, 4.1755307517124525, 3.795965722347897, 3.7807346243402553, 3.7629630982665425], [3.102718702891232, 3.19357403792669, 3.9193933405936967, 4.06208408318735, 3.9624665746558394, 4.228446514653021, 4.223762026118986, 4.20409706561701], [3.3548528315896533, 3.2726159822423795, 4.031091620145097, 4.336244490185615, 4.24580388801674, 4.566613092122224, 4.5698410649986405, 4.5576809618314975], [3.6377853075598776, 3.5617643951605147, 3.99385561056928, 4.5263456147796575, 4.594251806554467, 4.928764028278357, 4.937496030789966, 4.929983693569072], [3.8743788627313425, 3.8055506963711756, 3.8137726135769143, 4.55499176953084, 4.8886520011974115, 5.174815655674795, 5.190428312810399, 5.1936997524062525], [4.062721560644005, 4.000692754217904, 3.4738669846485815, 4.374407509943113, 5.014630848463089, 5.239771698762425, 5.259292448766724, 5.268871549412073], [4.1850568647642765, 4.148885668435635, 3.6022565883315787, 4.030863628996335, 4.9068717198564595, 5.091153467362487, 5.117091990407477, 5.136306633594149], [4.257707991930799, 4.233336205271362, 3.76256380456702, 3.5540922975719185, 4.579867274197983, 4.786963435574979, 4.811137797860086, 4.833204840092429], [4.248596265247319, 4.249512471551075, 3.9486950282154503, 3.6178079771813794, 4.1159498877586485, 4.394312333977445, 4.417638866608928, 4.441044300521336], [4.1507248004237285, 4.172510379180727, 4.099539258929956, 3.8008025648330195, 3.619508237348407, 3.9619263857334497, 3.9791445910146117, 4.003348765962994], [3.991415836546249, 4.025431543459917, 4.119738665250273, 3.951799545034062, 3.680051149388707, 3.5537104784107254, 3.5680559608169995, 3.5915140465258726], [3.763752819613689, 3.8139429583722237, 4.028190438846709, 4.014710314445751, 3.80350411886261, 3.1577124056633856, 3.169805401827654, 3.1918329569016843], [3.4916950294557916, 3.5594056536746455, 3.8486781398217462, 3.9407060133492284, 3.8701264145534027, 2.8815132801143015, 2.7763521695079976, 2.816691888633897], [3.1830707704779173, 3.2597738291590437, 3.6613498163784786, 3.7843932411678507, 3.850388557298958, 3.0941987885673, 3.085107917852769, 3.0663680124999306], [3.0704803241106684, 3.088487394207298, 3.4528635490738013, 3.5941632338953764, 3.7537887732772255, 3.424331229886995, 3.4159046593024613, 3.397707084817184], [3.1411894399466544, 3.1839958056540842, 3.5179417196464278, 3.4672962780072876, 3.583536585301623, 3.7254811229635383, 3.7239903182391045, 3.7071219691785315], [3.4022779311234195, 3.309235189435939, 3.782823307072578, 3.942213791484071, 3.73989636663083, 4.001046737054159, 4.002030691231587, 3.989312145615789], [3.8039643823441995, 3.698889588445973, 3.895517839031906, 4.290235038202614, 4.256299225737921, 4.195508047700926, 4.197891253254922, 4.185944842705945], [4.198891051656821, 4.089311249799356, 3.886780362428664, 4.474104276326335, 4.699796839179045, 4.303077819341405, 4.306478177196045, 4.297766055433042], [4.616926230460276, 4.498165901212476, 3.7657398127262947, 4.461905341529007, 4.986010871735661, 4.334831459442596, 4.332967251935248, 4.329827034295847], [4.984846380267614, 4.8799199296404545, 3.947420463947504, 4.289322269559367, 5.028717249869472, 4.31453988959524, 4.329751947311869, 4.336212392285672], [5.235967402124675, 5.168403823918324, 4.24401870861079, 4.021075236194588, 4.837074497798744, 4.25660373019711, 4.269741558214054, 4.27626692021704], [5.297156272556552, 5.288734420604106, 4.5490442437077485, 4.021220831713376, 4.529366808742873, 4.108893393337329, 4.12098079016737, 4.131467259762996], [5.116802426581264, 5.158264084736513, 4.836301048544569, 4.286208342380597, 4.184224331550999, 3.885761065592661, 3.901127398987707, 3.9125791517537754], [4.819247571922303, 4.889083368232776, 4.960283157408193, 4.520533734739014, 4.059007728156301, 3.6031933925318316, 3.610652634719874, 3.6207512894650615], [4.424343393732892, 4.516896597985975, 4.886848540913856, 4.670095697959015, 4.246957914321973, 3.2872169748242763, 3.29992276004842, 3.315740824284017], [4.0188293564333595, 4.115086586367277, 4.631211798217612, 4.657809128285051, 4.368887916748254, 2.9452247703434797, 2.9572295864054396, 2.9721809197306808], [3.628947768634684, 3.7302173937317105, 4.3003599477115735, 4.483183521172841, 4.403015882191771, 2.9374320781076984, 2.907787814354182, 2.8898973593408113], [3.238270851221968, 3.3436155646145487, 4.022884338398426, 4.224864037806805, 4.323943950411201, 3.335022878835674, 3.3237454177394716, 3.3087547050340156], [3.243261218577478, 3.3014588013750674, 3.747035677784056, 3.946605090166419, 4.155697726974611, 3.7228661235918503, 3.712551135347844, 3.700441615252915], [3.1661231006179436, 3.2504395611353, 3.9342790389406814, 4.046349447103134, 3.940119354247049, 4.147697576832705, 4.144720216413719, 4.129173292144138], [3.2878998909134522, 3.2091700933096012, 3.9811291576138346, 4.248052252571727, 4.184873735573758, 4.3709851116520255, 4.377348629037256, 4.372389910865301], [3.563714501117252, 3.4926149935746222, 3.9426827126120076, 4.413739795115034, 4.494308429384344, 4.690540077620693, 4.701704616351755, 4.702396338013362], [3.797387809973183, 3.732967222172936, 3.7560244739341053, 4.405734166355596, 4.73600762011035, 4.884758632244016, 4.9010107264638965, 4.909518361824559], [3.970441191412869, 3.9176643943664597, 3.4149130896750757, 4.2114600218457365, 4.791577499257863, 4.897669448593651, 4.917674951211775, 4.93429872582375], [4.085390537216992, 4.051474013448239, 3.583300681132186, 3.8510162038009486, 4.617770059022517, 4.725215969503018, 4.750064473280047, 4.7729335121692005], [4.134485709354035, 4.118636224626411, 3.7474573297368106, 3.4803537689865287, 4.277983139501207, 4.418314372065329, 4.443224042571428, 4.468291159481649], [4.087284232668526, 4.099595838664826, 3.899836800164233, 3.641795244422584, 3.813785228100649, 4.030111563761509, 4.051827556691589, 4.075916733211482], [3.9425754728339157, 3.968033564168617, 3.9803743078076863, 3.7884900155945997, 3.560149764340124, 3.6355238847299463, 3.6490826662036326, 3.674031043434195], [3.7380422204631443, 3.780179194252341, 3.9422803354198956, 3.873787346603457, 3.698999239926757, 3.2439503555661053, 3.257479012102429, 3.2824949171938362], [3.478944741704531, 3.5377904895451286, 3.809027373253288, 3.8500683114274397, 3.7712068354583175, 2.858507848722313, 2.838918757059268, 2.8659034031281916], [3.178984674912517, 3.2477663539357313, 3.6227900667138866, 3.7373501985233495, 3.775379687720649, 3.017360785974445, 3.0060029241891386, 2.988000129012085], [2.9861836882850636, 2.999241635820606, 3.412369324315787, 3.5733044574892094, 3.702414986108696, 3.35407758780625, 3.343890537265896, 3.3243247072117996], [3.060709905086407, 3.0973424764462356, 3.394219898098562, 3.3887292821908397, 3.5545780540631076, 3.6616529259832644, 3.6562658713224425, 3.6415851496485767], [3.3972781803214147, 3.3079218937592927, 3.6407024571720368, 3.8209694744785314, 3.6914339741907156, 3.937016778362961, 3.9367987116448173, 3.9225632074022623], [3.800876097251765, 3.7044958071748466, 3.7445562963102264, 4.132809834795238, 4.169370900165685, 4.1341843580058955, 4.132597961084316, 4.119542203396274], [4.2006565696041065, 4.091654905950138, 3.7233695278096577, 4.278956585223543, 4.568008527908733, 4.24489857584001, 4.2453747637887105, 4.235675273014647], [4.600039697036863, 4.498107551342546, 3.6961458792154183, 4.250112875913594, 4.796085785171435, 4.2825815324819825, 4.2847708763950045, 4.280108186577139], [4.925429985434873, 4.846090990538063, 3.992491576571193, 4.067703670766425, 4.779290356769004, 4.2478254622168725, 4.254182984306376, 4.257071440699483], [5.098884904889354, 5.060843117296581, 4.292773322267325, 3.85540418789275, 4.579892113901189, 4.14906853885078, 4.16300653871834, 4.167939506496453], [5.063391096237601, 5.076984719201582, 4.587708371080085, 4.088882266308359, 4.282610431514426, 3.955528566430743, 3.9675203433397055, 3.9778352856257606], [4.839944841836665, 4.890820269739034, 4.781074797119803, 4.321601492913799, 3.9719630471753398, 3.6969476823773824, 3.707974102129303, 3.7158784162632728], [4.495270604422509, 4.57170066192692, 4.789377698620937, 4.4997514359183945, 4.087962859203809, 3.3935730419487635, 3.406413856248377, 3.4200820353787824], [4.099472738613885, 4.188382563208618, 4.606877218741685, 4.541828748879051, 4.218762771407399, 3.0594518921506184, 3.0722773414567763, 3.0852062858575886], [3.7161540116960206, 3.8086040996345867, 4.315728089550409, 4.420159360310177, 4.273638941700754, 2.9236380070015446, 2.820872043827548, 2.778722068972722], [3.32175335180167, 3.423811544206288, 4.0288454606274895, 4.197498547426559, 4.222522802856137, 3.2017276341397336, 3.1939410067740637, 3.1824687663410685], [3.262810668622001, 3.31168553958602, 3.7515057156501483, 3.947101907815148, 4.079433012389477, 3.5915115316876642, 3.5818456584089104, 3.5718225499979197], [3.204166518515756, 3.2833490474614737, 3.8833191435516574, 3.9800287039122417, 3.890853144566203, 3.984675675062182, 3.981926148378921, 3.970740024907433], [3.1991494064686186, 3.160940970873285, 3.857150247477961, 4.090772261548073, 4.04695308256953, 4.105811184801407, 4.1138404344825945, 4.114515229793216], [3.472435941646762, 3.4116833269330797, 3.8173222931874804, 4.20921659142943, 4.310744121243181, 4.37570004355333, 4.388346280049504, 4.393341136889696], [3.6942194825616865, 3.641491479978829, 3.6138388529472567, 4.15219466901758, 4.466974235701711, 4.502377928123026, 4.521476967169953, 4.534686736003461], [3.838312582783106, 3.802320243372851, 3.3729751805965513, 3.929910638821107, 4.427682175468573, 4.454877019824033, 4.474416429581684, 4.491414277837556], [3.911608581702864, 3.888592818805489, 3.5545822063762547, 3.550743327591584, 4.2007302861111775, 4.243002407885221, 4.2650033405784145, 4.287491699730071], [3.901665423019298, 3.9021926552830037, 3.6931129383629617, 3.484012671524093, 3.8184251700417438, 3.921193860791306, 3.9390148582178965, 3.966990892565873], [3.7829176651573144, 3.805866687435652, 3.765820819969628, 3.622766608960463, 3.4565666181015806, 3.5608121695749, 3.5782514729489248, 3.603581209794021], [3.583320750518409, 3.6207683703170996, 3.7484771432628556, 3.700954791160667, 3.5817626202992354, 3.1776268356805333, 3.1943107722637327, 3.2220989671149916], [3.3315482341258384, 3.3818910221098495, 3.633882082187973, 3.6753080655907424, 3.6388910139373016, 2.8225122498911706, 2.777435949126533, 2.832334619566251], [3.027113460106718, 3.086693158145295, 3.455614742480162, 3.5783239301182324, 3.631374301004412, 3.062255577853503, 3.0547796423534894, 3.036295830827333], [2.9430051196977387, 2.958354638730354, 3.227630993948829, 3.4187989748605623, 3.556428994986053, 3.3908491508797387, 3.3811017977339732, 3.3629112206203455], [3.1720764661251684, 3.0905891222227955, 3.3616801235152165, 3.462317313478155, 3.4113484397091103, 3.6845458906971285, 3.677778664646449, 3.662382595260494], [3.5653173617980976, 3.4823434404975657, 3.518065025591734, 3.794135941067615, 3.8134571765580456, 3.924357351547154, 3.920404884984271, 3.904906048685066], [3.949815320447348, 3.8639753690620235, 3.546837376905873, 3.9850737552015763, 4.20425994710075, 4.079434737195289, 4.080750600912033, 4.070455247563818], [4.335017913585383, 4.252053026140503, 3.562383145358787, 4.006943169013631, 4.444058591748615, 4.14727473948278, 4.151788457863256, 4.146041285078754], [4.633007404237527, 4.5733089285349555, 3.8762587286723242, 3.8824678400380708, 4.479476206750723, 4.116163624253789, 4.117669658075516, 4.11326365892167], [4.775465357256155, 4.748976856155647, 4.162106552313938, 3.777589688296633, 4.3321029554974055, 4.01042371066352, 4.020011711572537, 4.0223277263965835], [4.730088926094489, 4.74418752958892, 4.4125957463977015, 4.0057897833400276, 4.066682056542823, 3.7969975817243116, 3.8061109022782005, 3.810521804291199], [4.500197294422753, 4.548519015816391, 4.540247550026208, 4.200906082079199, 3.8446639390430866, 3.5264654205085524, 3.5354455959078193, 3.54196577828703], [4.1684159859057095, 4.236804319282313, 4.477650042049558, 4.309969231586169, 3.99247892297361, 3.2187507124781587, 3.226911133154892, 3.2352974019705862], [3.8040926509622364, 3.881991208729823, 4.271909990154895, 4.272918275461984, 4.068248807146115, 2.884347461506475, 2.872888139010729, 2.8829563171905495], [3.4161947420333107, 3.5054194686246167, 4.00483216236531, 4.113931913898428, 4.05387804202518, 3.011759306661941, 3.0046381736390027, 2.995060503049687], [3.248226013242113, 3.289413919129924, 3.7310489785315424, 3.895692801706791, 3.9516842694490917, 3.3997898820221435, 3.3975283424814426, 3.391353317034581], [3.2175584953920726, 3.2850044986538625, 3.7766807899785797, 3.8579435069180437, 3.792101131339266, 3.7672415742417065, 3.7701173913740966, 3.766425078807213], [3.0941996040065716, 3.153041496316037, 3.6875049073782833, 3.8658875559220016, 3.84095137840677, 3.811611914598202, 3.816571326982807, 3.818747310586467], [3.357833369613045, 3.310139623789973, 3.6242641779212197, 3.9320720869241237, 4.041677824570214, 4.011861063616614, 4.028674228879916, 4.039662758938323], [3.5542306115172986, 3.51387023893257, 3.3987487204054583, 3.8188065248375955, 4.093012100483961, 4.059554377519443, 4.076208126039505, 4.090867041098939], [3.637032995646291, 3.6186107077650287, 3.3411498808902538, 3.543033682667831, 3.957481106921534, 3.9310697707854265, 3.952013168334236, 3.9725076029796105], [3.638688349868299, 3.6373670131495075, 3.468539639027317, 3.3274102355566706, 3.651313700355484, 3.6786553168549267, 3.6984585908924905, 3.7230960572508236], [3.5278475543781123, 3.5455443498240435, 3.5316015047711424, 3.4486109720540448, 3.353490025045686, 3.3503392115141724, 3.368473695646966, 3.3913225581086492], [3.3231700022769735, 3.3552554524156384, 3.486521795570722, 3.490676401756528, 3.44843093224936, 2.973687330854078, 2.991475887324731, 3.016830905671239], [3.051883422995801, 3.09879179530818, 3.3600799568653272, 3.434904900634918, 3.486261983667734, 2.884199248839845, 2.8744859457492113, 2.854527538111842], [2.836800870671192, 2.8447459225162284, 3.1522549688092236, 3.3178842147474854, 3.4369165943544395, 3.2235464387438415, 3.216040529753321, 3.1970423981949976], [3.113959081229181, 3.044962668334623, 3.167390444704685, 3.267658316353874, 3.3193428076710205, 3.519617542092407, 3.5145002391832922, 3.498999579227718], [3.5014087849759936, 3.4348536574035586, 3.309567400586203, 3.554908450907148, 3.637413551941361, 3.7495375437214027, 3.747156959567759, 3.7343509900565603], [3.867808681235205, 3.7985430250059036, 3.3224196448242322, 3.702096805908335, 3.9600619582659515, 3.8989574381551106, 3.898593663588251, 3.8887627798616853], [4.184375560773333, 4.129021818025584, 3.5857541366732995, 3.680125027624001, 4.10763918017557, 3.9253006345462187, 3.9247867925604343, 3.917552590769864], [4.359504223781267, 4.33366216079726, 3.878395751662968, 3.5691397344479494, 4.060828712600649, 3.8388096852487026, 3.8445765306015307, 3.8419292115492283], [4.357593486162501, 4.366774535754275, 4.102406579915242, 3.7981662093024045, 3.8601092248127724, 3.655231007219871, 3.6613550465100384, 3.6605484046268115], [4.16699255051093, 4.202568677633331, 4.203361997279745, 3.963498995497343, 3.682843569420012, 3.39245820599957, 3.396737359720178, 3.3993034870559877], [3.868739726191917, 3.9253728007287325, 4.134270308227961, 4.021940794745922, 3.798067905759144, 3.0725503527267035, 3.0782585012287713, 3.0823053988991314], [3.5138330238328304, 3.5836899072607933, 3.9345777996537916, 3.9548809934738753, 3.8358007949943986, 2.9021518296972024, 2.827215170072775, 2.7469964193499723], [3.206508159438731, 3.2340112989850662, 3.679115409352609, 3.7882342332660324, 3.770645491021789, 3.166854395368862, 3.1660522894878644, 3.1611288837478098], [3.203025879157316, 3.2509668937278833, 3.6158889536655594, 3.6744124034706553, 3.639340668756133, 3.5166051103703437, 3.520075490789054, 3.5188166054652035], [3.072659794225211, 3.114874986834094, 3.4776150579939884, 3.5984376796970263, 3.586071651905753, 3.515739228457847, 3.525057813725303, 3.530204526961747], [3.2211382278914646, 3.1909537584403473, 3.3804085209301267, 3.5939606320256314, 3.704077750887503, 3.638716166625883, 3.652737453159417, 3.665993470363371], [3.3476785012856882, 3.3299669924537, 3.137797315639869, 3.4012412632580227, 3.6309996045324398, 3.5827147329473616, 3.5993113139532005, 3.616320268019385], [3.3388303924998617, 3.3353711185677017, 3.2363086032259707, 3.165658528662205, 3.369873630122649, 3.365382718873316, 3.3842288760869677, 3.405272752577357], [3.19677606109783, 3.212477789160786, 3.258773006124602, 3.2525814285772805, 3.2496046966495915, 3.0276624928332505, 3.046022935548321, 3.068406707563541], [2.949029655101094, 2.977975673861471, 3.158525463528248, 3.2367757145478, 3.296450227570841, 2.8304286979740065, 2.82189845091647, 2.8063183245668126], [2.831331920696128, 2.7771752714903513, 2.9639033849069714, 3.119929224353735, 3.26119556923864, 3.168021472509608, 3.1598694739125888, 3.1417721820308144], [3.231976434921102, 3.178591946343436, 3.0490755874919553, 3.2042212543263444, 3.266207040507489, 3.44631110163661, 3.4403677913050688, 3.425352577965464], [3.5905044808392024, 3.542259769785985, 3.1234109556008227, 3.3778609282468115, 3.580007202741799, 3.6061877814778325, 3.6049423631309874, 3.5954781895236407], [3.8529291811522386, 3.8220520242176157, 3.45609323656181, 3.3840775839535193, 3.7173086173195315, 3.637362018360147, 3.638090252660696, 3.630641663013847], [3.962099974558232, 3.9560712171802943, 3.7097415185609024, 3.4785940623652647, 3.6414562807908997, 3.51811998178339, 3.5212208630448085, 3.5199213274841434], [3.8589129662408577, 3.8846806666560587, 3.830134667298329, 3.6565903063912715, 3.442505822592527, 3.2890258089207687, 3.2903657848501298, 3.2877764610065543], [3.5978415887268604, 3.6392088118280985, 3.786661954027987, 3.7054490885991376, 3.553055761877575, 2.9711937578926717, 2.9734768947929715, 2.974828405496724], [3.250907226186709, 3.306239103356644, 3.5904588238821464, 3.620187954117064, 3.553917652146882, 2.9009672964463897, 2.8778594717557007, 2.8816699853274357], [3.1570259804582306, 3.1888973176282587, 3.4197850253245177, 3.441986664023605, 3.446565162452662, 3.2434520511138354, 3.2441095096683377, 3.244328127211641], [3.0297344872446668, 3.053221228558721, 3.244210317748496, 3.3132637900930164, 3.3112062625591316, 3.2100196396715828, 3.222955090691734, 3.23509957364899], [3.0273560723209094, 3.0122336933145815, 3.0766984596862925, 3.18816815134667, 3.291009399746879, 3.210736556684314, 3.2259132988940573, 3.2423036624217216], [2.975134767446816, 2.9839150039090425, 2.9900152125678545, 3.0238502718549665, 3.0608962732406315, 2.9497334121856604, 2.9665006421943203, 2.986287490033367], [2.8026609772287063, 2.789821707376866, 2.8934964177140827, 2.9977995144801257, 3.1033490986095518, 2.902772180838376, 2.897225570299623, 2.8840697818518013], [3.1379624061753613, 3.1050519456748646, 2.851619888700529, 2.978805362573774, 3.082513721710338, 3.216593818995914, 3.2124365713686767, 3.2002147161241097], [3.4598078034766995, 3.442549688208393, 3.188224142207062, 3.104560278689138, 3.3246752326727482, 3.3320335000181447, 3.3306646807318554, 3.3219375230944794], [3.5561938547611307, 3.5581838102230736, 3.43473328772478, 3.28836397504487, 3.2759730750788636, 3.217517502575393, 3.220073854357158, 3.2175716008160204], [3.358105171558774, 3.3810175478107434, 3.45022174366493, 3.3874336276534582, 3.2817735127279075, 2.919184065818658, 2.9196544491872425, 2.9169119013393776], [3.081848233357048, 3.1001460721704377, 3.227034617159734, 3.2638121302690504, 3.2397031492647415, 2.937591303949962, 2.9456713589075663, 2.953333749735891], [2.9596071806607624, 2.9673301011394644, 3.0009573361585695, 3.0009170629941275, 2.981623647305763, 2.835017288323147, 2.8486907118605425, 2.862498101061452], [2.9034095730797476, 2.8998716487924723, 2.851158805403443, 2.808573715483856, 2.9193566295964817, 2.838343771195454, 2.8327816548926736, 2.8218328215117423], [3.1440632621859956, 3.1378914801450106, 3.0301156435836543, 2.93802332048266, 2.980644632601976, 3.0029984996719716, 2.9988061650264783, 2.9887851236594747], [3.0602532570632457, 3.0731332624882635, 3.0884837726635377, 3.052361584062809, 2.9884696827130015, 2.813348343007962, 2.809991885872128, 2.8027878069127823]], "C2+": [[3.0811107213158957, 3.074746018117151, 2.967796891454145, 2.9020424232762223, 3.012759305537376, 3.14755138009758, 3.13887688176779, 3.122310125093265], [2.993591755040393, 3.0022532640552364, 3.0052378948746483, 2.975268137218263, 2.945749400715608, 2.879922417781909, 2.8681907898750048, 2.84855751011479], [2.988449517457024, 2.994264962294046, 3.013199781717154, 3.019136317182098, 3.0167642346893544, 2.833167531355907, 2.844007123351751, 2.853464470067525], [2.8834127283539623, 2.8844495752120616, 2.869985555769459, 2.8589948279276554, 3.0298489052584348, 2.914870977697846, 2.902013184203236, 2.8795201702532576], [3.227432753731527, 3.2016435043619302, 2.9563619065920936, 3.108149729038519, 3.39652090498345, 3.5836304606838234, 3.575168601899627, 3.55656287447068], [3.398796691283594, 3.3898653838441675, 3.2069235315140165, 3.0528498466084906, 3.3529449019913615, 3.590707533799234, 3.582574829027868, 3.5683427522043414], [3.3588353006999445, 3.3695732862485945, 3.307350465063881, 3.2041590172182364, 3.088172486675931, 3.2696894869723705, 3.2629287353232668, 3.2517671146220524], [3.0975202627269502, 3.1195324712350136, 3.205326041481041, 3.185213328620002, 3.1309792694590146, 2.8925482971287506, 2.845980428874944, 2.787915363628565], [3.1069231670038797, 3.1227737482045668, 3.203763091383341, 3.18788053240994, 3.117767564243924, 3.053256982232329, 3.0572974307299994, 3.0608647361089654], [3.1287714014388692, 3.1365128402342504, 3.2948812452159335, 3.364591490796339, 3.3945908758410575, 3.1709147755340945, 3.1826556755220614, 3.1927039801297625], [3.2188492699605855, 3.2125240820356207, 3.160451906389357, 3.2453544812270105, 3.371250801862245, 3.0591279253183203, 3.0726021955840337, 3.08598336244793], [2.965533997648428, 2.9892073450200916, 3.1491665248300227, 3.256403659253313, 3.3720573860949212, 2.7814212621523575, 2.80666474786461, 2.832398825639523], [2.90886097338317, 2.8845177616728748, 2.8547124265476063, 3.0929446201261106, 3.325321963364616, 3.243783254848225, 3.232710965752484, 3.2135957639412482], [3.3133526568960114, 3.270921498836442, 3.0934601823427403, 3.462021762686682, 3.721221028337989, 3.9339814877045898, 3.922959977933908, 3.89978334737806], [3.5609322813501736, 3.5310093567654586, 3.160492225131424, 3.3935121454183754, 3.8370384953626995, 4.0980510885157715, 4.090676023171963, 4.074662887915638], [3.6957707405685047, 3.6810120447355623, 3.403999973204925, 3.1712715343181497, 3.7297319493251293, 4.0305663493935375, 4.021822220151902, 4.006601811012776], [3.6899468891405287, 3.6901160942199103, 3.5405830501317417, 3.3548277771822126, 3.408436728737851, 3.752522385591241, 3.748501485520537, 3.74295335342667], [3.5518001738544482, 3.5734815328594287, 3.565100538151692, 3.4433090506572857, 3.2841323609681483, 3.348121863397823, 3.342859827908497, 3.336465655772229], [3.292888384763733, 3.324544092914633, 3.4583904199620137, 3.412023048672139, 3.324845212623725, 2.9338130042311996, 2.8635104673191805, 2.8422665694916347], [3.1027527615989587, 3.105927042356154, 3.2532125232500793, 3.284500813521024, 3.2730679375881597, 3.0285452930588344, 3.0319527332403595, 3.0290305219318254], [3.217787085906354, 3.2432606884163167, 3.4297330464938667, 3.424044566212526, 3.3066911016299807, 3.299380093293972, 3.307224468079025, 3.3080443937165875], [3.338220061652554, 3.284647019327165, 3.558730871588467, 3.6754270217527125, 3.672197524570026, 3.4718961460506486, 3.480370375052387, 3.483318632694349], [3.6025913836788375, 3.566269526158056, 3.5062967267987384, 3.7176020374658734, 3.844229185475939, 3.4945346728227036, 3.503728096011756, 3.5130912027171206], [3.68654010894499, 3.677246798242547, 3.522509276270125, 3.5582100349859727, 3.7842006985503347, 3.3810391165633105, 3.3966961204078037, 3.4121469475623427], [3.579026651744976, 3.5941892943753517, 3.6252775759167526, 3.600042439187125, 3.5603843501550996, 3.138715036647032, 3.154693324153783, 3.1727937746953114], [3.2832601518059934, 3.3254254474743057, 3.5575842279959855, 3.6450549276903588, 3.6855671534793104, 2.8272121039645337, 2.840774537998554, 2.8568749350128786], [2.8655618646636185, 2.9196471715993155, 3.3267878995104416, 3.5364571835494463, 3.6919253508846808, 3.1512633187407046, 3.135287803645552, 3.1101895986718926], [2.994186066717247, 2.9527212493713364, 3.112822253745546, 3.3335481989530007, 3.570252422425961, 3.596621259270812, 3.581972651973326, 3.5591184739639776], [3.382340702270614, 3.3259732679298875, 3.3655108097202895, 3.7872458289305952, 4.018377265932809, 4.285706829543919, 4.273429557489864, 4.246997150848556], [3.6517175456483906, 3.6016294062568335, 3.201682139365029, 3.803211243888445, 4.222912750497086, 4.54009487373722, 4.531291395352642, 4.510004931380907], [3.8586312974247186, 3.8193240047950474, 3.381649539917352, 3.6186322878357164, 4.2583642033670195, 4.600099411165346, 4.5959714121630375, 4.580451999214517], [3.9659136736246894, 3.9498575378259635, 3.6011083822252603, 3.3114399627331226, 4.074583452648482, 4.442391153508508, 4.4419950257074685, 4.434191656528591], [3.948482493384151, 3.9474189727070237, 3.7518796144148734, 3.501594781832328, 3.7077644698660843, 4.119579921504091, 4.116880627929152, 4.11389986543629], [3.83708431898411, 3.8562818308203535, 3.812672675062397, 3.619692722056133, 3.3863675259922976, 3.710501447915412, 3.7066137669923602, 3.7051226149647456], [3.6258048200425073, 3.659845556515116, 3.753292006991905, 3.6589190976727166, 3.477244767265387, 3.257376809356859, 3.2534953233458443, 3.2535207533616397], [3.354738298149645, 3.402467491422335, 3.604340119676342, 3.5977244158684236, 3.5087575568115628, 2.9397780651031407, 2.8483618569267666, 2.751398032614672], [3.1235059056327623, 3.1244106527557314, 3.4027484145503846, 3.4554271580331513, 3.4518704569897722, 3.1061982935080454, 3.105955074025896, 3.096961618185735], [3.2767222965735248, 3.3064139725786106, 3.485577512188336, 3.4363142443128725, 3.3344963619490566, 3.3987297440018294, 3.400089789952092, 3.3962734750287322], [3.309724212311948, 3.346196374928335, 3.7417539741117802, 3.8342494844404924, 3.7226799834967945, 3.626107683854265, 3.6328628968478873, 3.6321993830633135], [3.6919089757314265, 3.626895127914624, 3.808167295182615, 4.053454831130924, 4.089973347025771, 3.764650049800695, 3.7752772405980033, 3.7794410761942645], [3.9820916620934974, 3.930560262750094, 3.721595097656789, 4.061066579425956, 4.272476871251202, 3.7973645685560253, 3.8108129691571277, 3.819489250378951], [4.136841889737522, 4.109221915243732, 3.7659188498308924, 3.904127538753242, 4.242164451209227, 3.7132035288637195, 3.7255037581755492, 3.7382534267774847], [4.133314414671568, 4.133348094857775, 3.960762947209768, 3.799747142906827, 4.0393386693762, 3.5306482867817546, 3.5468509573412463, 3.561476327272393], [3.946248144189113, 3.9795268154145615, 4.037902778986691, 3.959900701070061, 3.841779165146739, 3.2617603646442794, 3.278971848457549, 3.298287077562353], [3.641453151486965, 3.6923740635684594, 3.97363469256831, 4.008680036715121, 3.9663190541751066, 2.9461550665921723, 2.9610997839300706, 2.979695715294814], [3.238749766492725, 3.312025503373345, 3.7759270199832167, 3.9373023329895998, 4.01617230577487, 2.9782430186872415, 2.9594322189381677, 2.932383941228226], [2.8878428183034566, 2.923276304461468, 3.473946782261473, 3.7557345465319534, 3.9477607023979573, 3.464929961626949, 3.449864581619074, 3.425695128410206], [3.0602322912924618, 3.003225910785923, 3.375447040546097, 3.634039974721582, 3.795536481352093, 3.905943286240044, 3.8936929540754788, 3.8672878075883528], [3.4295256488246166, 3.3606718841442715, 3.6323109971922274, 4.094152147176438, 4.261246607524664, 4.598562853310739, 4.587960405122512, 4.5603710019594335], [3.7087931995986327, 3.6485398219020766, 3.501239187324932, 4.161104851938925, 4.533654913933313, 4.920801728353122, 4.913570440011595, 4.889519908535269], [3.951734229505438, 3.8981162263719122, 3.3389092846800237, 4.039784801634767, 4.67673276868604, 5.0704249697046855, 5.067168047373832, 5.04993421628836], [4.106381370099585, 4.068537444799872, 3.5827735800094413, 3.7400788637286357, 4.613701703075569, 5.012721107757619, 5.0140501848544154, 5.005283782164038], [4.171800325585614, 4.16320750480476, 3.7755747062578826, 3.4465968671681924, 4.323610989475875, 4.755452627876664, 4.760972288238761, 4.761551390066245], [4.13013383072393, 4.136417168508561, 3.9400487842621956, 3.6373051459884196, 3.8864805539558915, 4.367414221126046, 4.3736130440715755, 4.3747735098205425], [4.009986418893233, 4.028854159759948, 4.0145070990416905, 3.7732362605386767, 3.485335589779038, 3.9182792101998376, 3.9216253561576875, 3.92590958541719], [3.8211817842087363, 3.8547903829985852, 3.9589683893325534, 3.8413492346510103, 3.608088197807792, 3.455916886255656, 3.458841188406727, 3.465161606635174], [3.5757740198399586, 3.626788454328731, 3.807528718599437, 3.8178055743040846, 3.6630623113947065, 2.9806061422587744, 2.9581168391962116, 2.965516770264891], [3.271686097005004, 3.3388667057338837, 3.621167414681032, 3.6844607493746144, 3.64853504010249, 2.971280674237415, 2.9667384370700174, 2.955658095959672], [3.2182221264079995, 3.227693447313345, 3.419463010384837, 3.512726116648824, 3.5646024248101873, 3.3012910403816975, 3.302953380481464, 3.297843134455501], [3.3371503783952883, 3.377166362788021, 3.660950420312639, 3.606893321804349, 3.4232549983073173, 3.5927395183164474, 3.5951083587171597, 3.588969961958824], [3.4633188372081114, 3.4025414737281556, 3.926438296703597, 4.056561885952995, 3.901189496831339, 3.8329911435957236, 3.840241948151109, 3.837703682932007], [3.8673648675493446, 3.781006463712206, 4.009934728086265, 4.330417225515604, 4.348833745009269, 3.986095103265006, 3.9972066287663193, 3.9991754058256284], [4.2203806110040825, 4.142496749731086, 3.945463681377026, 4.395998187472145, 4.632090222507837, 4.056150974015228, 4.065719574054487, 4.070290013219621], [4.481638142583696, 4.422348235232332, 3.85387873945359, 4.280338423389695, 4.7024683771398115, 4.04017895544836, 4.053308555936007, 4.060758996527606], [4.621261671699554, 4.591134027172079, 4.117579980385153, 4.034959065658736, 4.5510061047768655, 3.910379489950294, 3.9234875470099144, 3.935928539734051], [4.58368013930188, 4.591600976673543, 4.334756658123924, 4.0709404828758755, 4.282602754617438, 3.6985172552331083, 3.7144271391474684, 3.73470018480589], [4.373982248515012, 4.416129722341078, 4.440800188619318, 4.261140471984926, 4.032386139418565, 3.431591228235487, 3.448142282087288, 3.464641341398112], [4.041366004172499, 4.110678726814186, 4.40620983373425, 4.3559680268166625, 4.192208948019144, 3.1150482549075145, 3.131805226268262, 3.1531083672256752], [3.649509271266674, 3.729202705977542, 4.224534677703636, 4.32888920799583, 4.281319612985358, 2.8398831289434208, 2.786075533709064, 2.838983026856384], [3.214968711608575, 3.3085743190824526, 3.9471530177238257, 4.176885251663968, 4.268459459504049, 3.235913100297891, 3.218577146230699, 3.1917233595558874], [2.9913024961063415, 3.0438157498191027, 3.620640694629184, 3.951159971692548, 4.156387873239126, 3.711454492768246, 3.6958499209438944, 3.6692604971667917], [3.105254447291477, 3.0354078749754856, 3.617910822529407, 3.8986472482653958, 3.975989622470418, 4.164034673259636, 4.149013516730249, 4.124520311455023], [3.449915631769653, 3.3707213259117044, 3.869257460943704, 4.338378383052883, 4.422323158392147, 4.83642649789376, 4.826743403031186, 4.797767610760862], [3.732519746858914, 3.661839312007973, 3.7543722716728665, 4.455380408393977, 4.746136240218221, 5.215508789423052, 5.210638464293412, 5.184908311322105], [3.988202339813453, 3.921990773702881, 3.4820250746181793, 4.394042816621623, 4.977921685836692, 5.4426502091532285, 5.4411384154163045, 5.421313014955535], [4.164470512570861, 4.119364512701497, 3.5347500132391705, 4.130226405091737, 5.019006801715838, 5.456010526463801, 5.462801152047459, 5.455499783476112], [4.274877147686973, 4.249047823853889, 3.7392346124780356, 3.697805333732832, 4.804905522500757, 5.249322114100723, 5.26155092276442, 5.26430596825322], [4.28706079150658, 4.286426931357712, 3.924284515561031, 3.570764368345211, 4.391300405859281, 4.887532781617708, 4.901227054944079, 4.90999739541366], [4.213225267949122, 4.223345379563895, 4.093892919701927, 3.7552903448000508, 3.8711458126341642, 4.436551838676362, 4.447761871074398, 4.457938413476687], [4.092776212237225, 4.114839280978231, 4.153011316987733, 3.898666692123762, 3.584779533540153, 3.9533692961622093, 3.954949790070613, 3.966776173284867], [3.8979865741672004, 3.934251667358589, 4.085689830718407, 3.9926209215592725, 3.722494018780767, 3.4783495977251166, 3.482918690203413, 3.4962271913981815], [3.6498759021766753, 3.705769697993696, 3.900304942784876, 3.9527688780299823, 3.79343279882007, 2.9850609582514562, 2.9826605847501018, 2.9968267522083134], [3.353105880495685, 3.4234862127782097, 3.7105990256249077, 3.8046678605629727, 3.788536406329283, 2.9576122785996297, 2.9503400178627337, 2.93539594035661], [3.173109219693436, 3.1716754744509914, 3.5290260435296217, 3.616315068799425, 3.709165493836616, 3.300053149673633, 3.2970971013435704, 3.2868095223565614], [3.3298454241702027, 3.367031943742472, 3.5760719608337603, 3.4419071339021547, 3.5633138493265912, 3.606178641402275, 3.605197505731563, 3.5948985368311104], [3.366654152538897, 3.422630207316138, 3.943610349204239, 3.993872529676605, 3.736712637192612, 3.868085060820564, 3.872421025745207, 3.8684350891566157], [3.80288864972767, 3.7045058130413806, 4.116289276224594, 4.407600728442139, 4.292951438957636, 4.084500366802092, 4.0932691036256665, 4.089400869131932], [4.220796222377806, 4.116936184672127, 4.140691368157175, 4.619849326490062, 4.7413323832949406, 4.201578113630044, 4.206518034388917, 4.207937525169596], [4.5943870127230575, 4.497861773483298, 4.0182471847462065, 4.618437454416837, 5.010914624624254, 4.239302768263754, 4.249158691511705, 4.255110449813872], [4.8960018212593335, 4.815177864679007, 4.060964516060785, 4.446485203668493, 5.035676106229011, 4.209535959304203, 4.222128943671185, 4.228506042162628], [5.05960291125046, 5.014736696250252, 4.346925876383782, 4.169325825597482, 4.832332349168014, 4.093292848608615, 4.103324796254212, 4.11318627473777], [5.0387441978739504, 5.040763672772923, 4.614576079251684, 4.216280374452908, 4.526942116412514, 3.9023841503668586, 3.9197744902953313, 3.9338937063632873], [4.839306417587508, 4.885887430896248, 4.788584974168224, 4.453138753198527, 4.186115454652509, 3.63615618666616, 3.6555075686922875, 3.6743638833809555], [4.499879860577527, 4.575627241490862, 4.812172169847783, 4.620312408807068, 4.305400495283377, 3.3300613143915534, 3.348495234162848, 3.3703265228027672], [4.088498748435875, 4.181707363124458, 4.66463029700979, 4.663975940108493, 4.459747318646594, 2.9962925018082736, 3.012451020538684, 3.0331042902422167], [3.6660553566811704, 3.763068955588841, 4.399986966598301, 4.557954414530906, 4.508165898516975, 2.913401542487702, 2.890948888766651, 2.8628008408527874], [3.2078565137671657, 3.319699989117397, 4.083793020755643, 4.34359076741333, 4.458062471577754, 3.417482996670225, 3.399830626034233, 3.373435521139554], [3.0897950249704014, 3.15380395394332, 3.7424849849828155, 4.086651633984755, 4.3071627063395335, 3.8894912957549233, 3.8705585507744957, 3.8442843803629567], [3.127866132791647, 3.046252597376962, 3.8317225728227227, 4.1039621080792426, 4.097246835263624, 4.370288991796458, 4.358329916292382, 4.331285111950211], [3.4455004689833806, 3.357098356319638, 4.054118464090495, 4.507260194595982, 4.494757262175581, 4.971259077593336, 4.9660324777459826, 4.940957004333954], [3.7283220163278568, 3.6527315145046506, 3.9628462808648397, 4.668459719818153, 4.858776617320359, 5.388086867791158, 5.385579882930212, 5.362492198971946], [3.979908627466667, 3.9033685645665255, 3.7042391367779968, 4.645000422437163, 5.156520348686767, 5.66868206272711, 5.675206675021722, 5.659694782007537], [4.17800242778906, 4.118362664858968, 3.4936194303390384, 4.407456658970439, 5.2704128329816236, 5.73599925124967, 5.748447788200459, 5.745604440543605], [4.2956904425836395, 4.264580250323301, 3.6884206337207512, 3.998946447913821, 5.120963898510581, 5.569688664286963, 5.589474383464955, 5.597240519949118], [4.358150226751142, 4.343300518947483, 3.8573493467909996, 3.511664993487206, 4.732615785898146, 5.224483794550052, 5.242638100143529, 5.256559258895906], [4.284021861136335, 4.319567110954659, 4.068905458167834, 3.68488015951024, 4.2100872169088195, 4.778625920825897, 4.7965325683162705, 4.8110608911190145], [4.214095305967103, 4.210584363488648, 4.214933046925651, 3.872151641166419, 3.6442969284028193, 4.279325543458518, 4.29573088240083, 4.315036255766188], [4.068971955213849, 4.102472167754597, 4.22711006869253, 4.02874582969672, 3.696197602989066, 3.790482160689922, 3.8014709846312287, 3.8186802566712728], [3.846405380637249, 3.893305780620858, 4.097911765693775, 4.083961808169666, 3.8335921416658407, 3.3181668011202143, 3.3264322528713146, 3.344918461161231], [3.587311816583778, 3.6495305430802305, 3.836493892816014, 3.99259042366804, 3.887224042546734, 2.9593335114407884, 2.835421907592559, 2.830764400872348], [3.2780801294051307, 3.3592083099139693, 3.6942667323150484, 3.813599290762517, 3.8562820775607234, 3.0715714804296192, 3.063420356825817, 3.0464705235911835], [3.1973083888018756, 3.2015478097926113, 3.515204882290172, 3.596577056130259, 3.7565362714067514, 3.408337386336054, 3.405490447488361, 3.390219656370516], [3.3260234811775327, 3.367631282025026, 3.6382691737962154, 3.495416440899356, 3.592553547466347, 3.708789409169194, 3.7043380994800654, 3.6906650303606408], [3.45883883499714, 3.4105241808529296, 4.002027494799487, 4.077306224407488, 3.7883210542431596, 3.971236815840796, 3.9769615111887555, 3.9676194737489863], [3.908179842361072, 3.7963598293455245, 4.1708879500842295, 4.511635213171878, 4.378394108724246, 4.17471961178801, 4.180422989079899, 4.173371831619692], [4.346408405564698, 4.2299741854169755, 4.205020410020868, 4.751242217002025, 4.879245021315978, 4.2962843098118135, 4.298969988593575, 4.294473680621269], [4.763335234020683, 4.6452797442524725, 4.084219536084473, 4.767546445245281, 5.209343370658798, 4.339293175670732, 4.345257579410545, 4.347294005747423], [5.137618490556989, 5.028979094861758, 4.10457792460558, 4.609907559142587, 5.27909236880748, 4.329514556507698, 4.339206008153258, 4.340345571538413], [5.3784317589077, 5.309118336593341, 4.409829059580218, 4.32821931397281, 5.109317470111531, 4.2529831974121, 4.265393884738576, 4.2734306157319555], [5.438386611392291, 5.421062263174987, 4.715594098886085, 4.210332777646901, 4.789629303848331, 4.107303686519351, 4.12549588110368, 4.13745770766671], [5.293835362379241, 5.328076126192092, 4.9886496138228695, 4.4853034496972235, 4.426939183403983, 3.8756634384682953, 3.893027244383983, 3.908294868528642], [4.983348023838805, 5.05525902737852, 5.123296044970526, 4.7293036090527885, 4.285574966743533, 3.582376485039408, 3.5978538750573423, 3.6136563110774746], [4.5719768274575, 4.66899672892184, 5.060781203743679, 4.87720268645955, 4.492470983999722, 3.2622666557762745, 3.2802629407987944, 3.2998408870655993], [4.133061974118838, 4.2381042607415065, 4.826080098484733, 4.869335921376927, 4.625005428949184, 2.918494397870668, 2.932832794911263, 2.9534390719661263], [3.684466379631694, 3.7987473207973927, 4.509380934596519, 4.699270245453706, 4.6568708618102175, 3.028176301875298, 3.006236796112607, 2.9807452489714743], [3.223409418948671, 3.3461025707437297, 4.176323124293727, 4.442079141773738, 4.569264220708026, 3.521772067282506, 3.5046462065074526, 3.4788902517420874], [3.1792068881525015, 3.2540779740765235, 3.838082725381877, 4.159808803142349, 4.392231928081928, 3.9925818730200766, 3.973432702260155, 3.948400746626835], [3.1284264619959896, 3.1407996954365425, 4.003370809914224, 4.232130818324052, 4.156147767645285, 4.493005551484913, 4.482975493058033, 4.456368945639093], [3.4166614816721768, 3.330827507151339, 4.170638792919019, 4.5829016977319075, 4.474905867979644, 4.98699217761071, 4.9869412393314905, 4.9666757173055744], [3.6987563587975214, 3.6240036729796, 4.091781629110982, 4.765244285622173, 4.888366439198348, 5.405573783138915, 5.408656277856646, 5.392862560975369], [3.9435337984274295, 3.8705844144948474, 3.8585199065796725, 4.77399085011921, 5.203117311001631, 5.697143567066428, 5.711755117898694, 5.703192315103477], [4.142556371717402, 4.075395312116157, 3.4645447687890574, 4.5582626250519, 5.350577066944567, 5.789639434483709, 5.800477477719943, 5.801683425931641], [4.245520607608264, 4.213790485240153, 3.639331853937802, 4.171226357074302, 5.239432668056179, 5.655293125507835, 5.6803663896935355, 5.692336597044558], [4.323986933928127, 4.292539923572845, 3.776379871929305, 3.630934887447468, 4.882307961726079, 5.328591683966522, 5.3527438123838875, 5.374865702790889], [4.342638989062374, 4.346712471293414, 3.9778101792795324, 3.5860134287268726, 4.356345350775033, 4.897427160222297, 4.920115567327502, 4.942503800872433], [4.260784850366865, 4.274922577536394, 4.1786479548658555, 3.816482340615219, 3.7846139430669603, 4.412209254828131, 4.433865151096292, 4.458203341490681], [4.121997657756495, 4.151483686704303, 4.23854046419997, 3.9886934606264206, 3.660881893846604, 3.922613197724707, 3.9319079216450645, 3.9552099359276736], [3.914695585479311, 3.960666672174635, 4.157041880879557, 4.09310929801109, 3.8137321292261266, 3.4579284045222867, 3.4697429054979505, 3.4916966919747106], [3.6685015746090777, 3.725743473072291, 3.9638396206663433, 4.055976691092793, 3.895065955940621, 2.9635773325317447, 2.973445983130888, 2.9983054124605544], [3.3747371369598747, 3.451123605225038, 3.7706205879245287, 3.8988444262196715, 3.911043426215803, 2.960902878413702, 2.9494942659192884, 2.9288982736753377], [3.0732278681194294, 3.132743849800605, 3.5929586644004603, 3.700263409218553, 3.8385703207668183, 3.303121489652314, 3.296940767923029, 3.2792736323519884], [3.2461042273421925, 3.273950969015722, 3.4100150900038426, 3.496348034031495, 3.691124538963862, 3.613682877118278, 3.603080338426879, 3.5876470598666654], [3.306494893607589, 3.360056794252792, 3.830791615176012, 3.8165660624961797, 3.511903086118765, 3.8999315288009644, 3.899149670169522, 3.883736304114971], [3.749810278082882, 3.6315854732030273, 4.083172964805695, 4.3261162574561745, 4.0680750065412195, 4.126044004939361, 4.1315517670981095, 4.122273547444416], [4.20405080981104, 4.082334223496272, 4.182127314944413, 4.656772912166784, 4.67353531857758, 4.284167144603682, 4.287736487252683, 4.278600336825683], [4.645074655890186, 4.515850634512278, 4.135509593254321, 4.809652113813216, 5.116911990419935, 4.339246733505014, 4.3556294732849015, 4.355053760201008], [5.083692605007702, 4.9536815849712, 3.9824123450333904, 4.741039752365089, 5.357300349548243, 4.340663045303306, 4.317851096526535, 4.312119287631005], [5.423430079742996, 5.321568727514131, 4.28706674209419, 4.52082688630127, 5.327524347776798, 4.340114350389374, 4.35492507491834, 4.355847878267357], [5.638671942205529, 5.573256590955215, 4.596725915805414, 4.213418246500172, 5.0772785738924675, 4.256399327464298, 4.267381040103002, 4.27729782468087], [5.6382221401084305, 5.6415484734095, 4.927856992205603, 4.306725404616545, 4.702512058567576, 4.094767950126128, 4.113825632873547, 4.123638877845537], [5.4155627111335205, 5.467960430850067, 5.210307336064496, 4.640446044362513, 4.352090887523299, 3.8456480791601315, 3.86464856010838, 3.879326915389438], [5.05604275605246, 5.140149514728396, 5.296783840702759, 4.875349283895173, 4.3639114395808605, 3.551391302998544, 3.56321748437002, 3.575772761670575], [4.618839848526805, 4.72594789812737, 5.186736241725017, 5.003657362544513, 4.564623566058078, 3.231996404442425, 3.2484803331676724, 3.267238905737811], [4.170638455028157, 4.282736210417985, 4.901960931762779, 4.959946035506038, 4.684901941318704, 2.888105317873248, 2.900266880448195, 2.920170853051713], [3.718845403682059, 3.8401161629539566, 4.557895519659288, 4.760628023794238, 4.7070094541863305, 3.066610427689468, 3.0465692082532714, 3.024343944876681], [3.2758556031492594, 3.386336975048812, 4.228282641922647, 4.47589919825789, 4.60672392317372, 3.5511757962436845, 3.53597970361629, 3.513396693621257], [3.257006535960393, 3.336990408434462, 3.9233519937878665, 4.172850938997203, 4.414154468232865, 4.015263570105135, 3.9985231274635993, 3.9776499329240154], [3.118536434958151, 3.229441717902854, 4.105187261487289, 4.290808960052381, 4.179125684197633, 4.50822155130313, 4.502556729956404, 4.480179888035737], [3.3714542526958744, 3.288452698879671, 4.20113819419939, 4.570246974049341, 4.488170846903525, 4.883900180579328, 4.8869163163154505, 4.873138626376206], [3.656433897739025, 3.5797995696635936, 4.127194987451729, 4.749137755857019, 4.853836905294557, 5.279627503416989, 5.28872968788702, 5.28023131836498], [3.8943764565497236, 3.825102891667636, 3.8962182165058747, 4.749660908209003, 5.149372176854448, 5.544957914164481, 5.561659651469326, 5.564842058907401], [4.083429401903331, 4.02108199714955, 3.4947346321693815, 4.524133013464345, 5.258637463140849, 5.614267754590613, 5.63535289779687, 5.6456122998124005], [4.205985463428066, 4.169593978800763, 3.61877232699426, 4.122112096224164, 5.115798869861426, 5.454540801031746, 5.482601584372836, 5.5033543763522195], [4.278639384524206, 4.254064761007246, 3.7796973905683195, 3.5779045873649182, 4.737567780585388, 5.124613043064986, 5.151155667716004, 5.175562659479972], [4.269395479979942, 4.2701279219083705, 3.9659265178447716, 3.632060194398242, 4.209882261543358, 4.692468449363285, 4.71840301829372, 4.744739359493443], [4.17131359039949, 4.192939284162519, 4.116580043404355, 3.8150635004849995, 3.643235222845404, 4.2063448361683875, 4.2263814969346125, 4.254085841087938], [4.011529550665564, 4.0454908176888775, 4.136563915764478, 3.965805829289075, 3.691671118398946, 3.7311273315212063, 3.7482041087107536, 3.7755877306038217], [3.7828818707395637, 3.8331782572704682, 4.04491961762256, 4.02848548988179, 3.814873240568079, 3.256021333593463, 3.270885700592647, 3.297192117673489], [3.5092341229910833, 3.5772483946292306, 3.8652346471944328, 3.9543575898847525, 3.8812163305411653, 2.909817455667146, 2.79380695869207, 2.840783266298119], [3.1983571904764103, 3.27554061733352, 3.6774940583583327, 3.798070824373974, 3.861354693981057, 3.1091530318473994, 3.1000461024986548, 3.0811560276313035], [3.108302188019414, 3.1192543840057674, 3.468015846647826, 3.607743326620459, 3.764843892233547, 3.4419308884385793, 3.43350847441131, 3.4151750641586096], [3.221793447894042, 3.2607069447047894, 3.563933601999047, 3.486843972536045, 3.5946731720472216, 3.7450663349798696, 3.743640200616997, 3.7266478145829884], [3.5483726375321583, 3.434824693455182, 3.886158192726377, 4.028726831393063, 3.786306886692162, 4.021983518008316, 4.023018534789404, 4.010216193597753], [4.022116850626897, 3.8989321519907993, 4.043795625546507, 4.435383492749344, 4.371146898332334, 4.217115954398752, 4.219585665116704, 4.2075867683909145], [4.476481799075485, 4.35194139044242, 4.0647033781127275, 4.665082087190888, 4.874974201604316, 4.324959659266789, 4.3284730196486665, 4.319731431053161], [4.940482611765429, 4.81005409071089, 3.95648053553661, 4.682389347069987, 5.208634016529975, 4.356788840985504, 4.355055190990685, 4.35191195906521], [5.340379051632842, 5.227128283804776, 4.183777266039905, 4.521791758115566, 5.282429090212635, 4.336459548252865, 4.351819701765292, 4.3582854432453955], [5.609057711757686, 5.5366650057189934, 4.526168609020996, 4.247997762859323, 5.103486351678704, 4.2783426271041565, 4.291634310379427, 4.298190866932619], [5.673792519838123, 5.664001991311719, 4.863297244166721, 4.264216173334412, 4.7904628926429025, 4.130214295945126, 4.142454206295691, 4.152990108493048], [5.482184287981463, 5.526099739476136, 5.1695026073600765, 4.560471552457295, 4.42336229411354, 3.9061397108191795, 3.9216703146362875, 3.9332162851439834], [5.159814746032908, 5.235823048451584, 5.29973511896351, 4.813564063703425, 4.285159797554433, 3.621997694017169, 3.6296112961366918, 3.639812292755084], [4.726481819479776, 4.828926723424389, 5.221182542020405, 4.970976103070129, 4.492193931947948, 3.30376090675389, 3.3166200798762433, 3.3325497610398824], [4.269406881317014, 4.379255875894241, 4.949221470080654, 4.956754464404578, 4.623314685109865, 2.9589444823983304, 2.971092544478085, 2.9861637610360336], [3.81505250681421, 3.9336886427131814, 4.590065917973865, 4.770671796560332, 4.658389561343019, 2.9870190942823376, 2.9537436436477167, 2.93261891039102], [3.347892151780974, 3.4738444689914614, 4.272199528751688, 4.491627459509696, 4.5727811260229805, 3.467463945688767, 3.4547305779600275, 3.4368632006712656], [3.3173560629799757, 3.3916244327612963, 3.9431484115873876, 4.181187652115185, 4.390491919264805, 3.929808650695987, 3.918474756991605, 3.9038365142809957], [3.194623269611262, 3.29842094325747, 4.125154521306991, 4.2746668781082215, 4.151685613287346, 4.416850011047709, 4.4132057136455805, 4.395510510731502], [3.3039564572924043, 3.2244857934218145, 4.1479397689973645, 4.470338160297021, 4.410893920850827, 4.667414911282423, 4.674030587937643, 4.668068487081841], [3.5818842572041567, 3.5101827881648164, 4.072518207287314, 4.623378048586193, 4.735104965316711, 5.020280738361152, 5.032228291424476, 5.032606173666447], [3.8169826090053043, 3.7521101896595943, 3.834457584697815, 4.584874953516108, 4.974537322405801, 5.231769164743391, 5.249362202684633, 5.258265815647648], [3.990782386481702, 3.9376897004099174, 3.431856541458687, 4.343205506825546, 5.00882567030332, 5.245303255747768, 5.267318909471154, 5.285340980778727], [4.106008166527796, 4.071859530513954, 3.599475117813428, 3.92237970979055, 4.795060555652988, 5.057560636166534, 5.084830828288598, 5.109806570789676], [4.155093673971554, 4.13904291059034, 3.7641950857697526, 3.493799577574242, 4.399756170228236, 4.719199153572157, 4.746882012751244, 4.77482210701005], [4.1076601804834265, 4.119825188240627, 3.9166608674074506, 3.6556436969263424, 3.869635405126831, 4.2839953583393005, 4.308690990048204, 4.336246464476595], [3.9624678562898445, 3.98784897273557, 3.9970560019632777, 3.8023077161417165, 3.571403229993755, 3.8274483687896748, 3.8440321945444196, 3.8730261722286903], [3.7570163484836736, 3.799215950120566, 3.958776915924118, 3.8874283501826277, 3.710151945810639, 3.360207457069147, 3.3768378350024677, 3.406397180292058], [3.4963764304535268, 3.5554645926871213, 3.825271107685569, 3.863556124935575, 3.782181320268394, 2.892673156744648, 2.8722235852470273, 2.904041951971189], [3.1942118940956505, 3.263414935734912, 3.638522047224727, 3.7507443607519093, 3.7862239771657533, 3.0316750450027032, 3.02029194376641, 3.002130755986776], [3.015092292250033, 3.0213597309235323, 3.4270838634091256, 3.5864999468285106, 3.713284814150685, 3.3711392727006166, 3.360947403825272, 3.3412343220997336], [3.13261245503387, 3.1653836074465587, 3.432737054333892, 3.4027418505196554, 3.5654434522296174, 3.6808674631778744, 3.6754922530014325, 3.6606875014359406], [3.5440189340109782, 3.435604379521325, 3.735279908698845, 3.9004839229061914, 3.7344359463018204, 3.957659524550724, 3.957492561612294, 3.9431695186244857], [4.0194983517281715, 3.906358913169726, 3.882520742901025, 4.269314671630813, 4.279279250572167, 4.155584385393536, 4.154078463857458, 4.140967045226815], [4.477670469115679, 4.354960193877323, 3.8887386245105047, 4.458768450108453, 4.7362202921381735, 4.266608836973061, 4.267202908644881, 4.257480250161741], [4.9207542330834935, 4.808629393439922, 3.883783929750945, 4.456236284559167, 5.008453944633608, 4.304377435828869, 4.306700246721362, 4.302029838931369], [5.274660895641093, 5.188515119238895, 4.235320615160838, 4.281569826389735, 5.018183652920866, 4.269535067850586, 4.276038836076137, 4.278939259034595], [5.461319541240194, 5.419920422815281, 4.577347315672616, 4.062897211421936, 4.826111216847021, 4.170485174370374, 4.184565331288667, 4.189526569086699], [5.423619025812505, 5.437555597158224, 4.899654233997427, 4.335243111806488, 4.517530613091119, 3.976234127249637, 3.9883714933904924, 3.998742209430506], [5.182477199431269, 5.23758273055136, 5.106403176650506, 4.593676394831772, 4.180002186025648, 3.71632945324184, 3.727505512188913, 3.735482873933517], [4.805155224808618, 4.8896085567894785, 5.1149054969134085, 4.785179516673374, 4.311843168188513, 3.410938914974375, 3.423921882222335, 3.4376749512986127], [4.362276783391679, 4.462941276495791, 4.92040334264039, 4.829249894709614, 4.455854482809274, 3.074145502645193, 3.087104367066997, 3.100125878876555], [3.917795302183837, 4.025791507407509, 4.6043155530700615, 4.698950148579485, 4.51447495944448, 2.9602871154621004, 2.844805240951277, 2.796493811366394], [3.4491373817626685, 3.5700271486286157, 4.279265679275229, 4.45727928972427, 4.458460946282905, 3.307288755072613, 3.298497657252514, 3.28479482988838], [3.3471032655611723, 3.4105775755927863, 3.950105192822524, 4.175764353130273, 4.301884681107861, 3.7744013220376895, 3.7640436482925175, 3.7521135048422414], [3.2450635525917444, 3.342108811305765, 4.070728935486767, 4.197482425805987, 4.089942121779831, 4.2318452000452345, 4.228896865670204, 4.216116866193559], [3.2144852212860413, 3.1794829534304156, 4.012289348621286, 4.290901160581933, 4.246671719193546, 4.370439262230969, 4.379246282959014, 4.379652146350603], [3.489934999394498, 3.428615464292085, 3.934771109480099, 4.39400660475349, 4.52103770147677, 4.672658816651002, 4.686520661485059, 4.691879410603055], [3.7131703419313538, 3.6600068398902024, 3.67928069859053, 4.30268615640261, 4.669197313345354, 4.812695646036274, 4.833635748900131, 4.847999045983272], [3.8580198828860826, 3.821718878956067, 3.387622815367851, 4.029470868306594, 4.601540698378245, 4.759808077549264, 4.781689369513545, 4.800674047085448], [3.9315396247221632, 3.908302317234648, 3.5702593265021534, 3.5883840168935035, 4.327711556405676, 4.523812612477624, 4.548623563246861, 4.573897845905771], [3.9214240304602086, 3.9218005871987187, 3.7092447284114707, 3.4970387979860464, 3.885200652843727, 4.1594489010956135, 4.18027755909182, 4.211855214930791], [3.80210419876997, 3.8249888916415227, 3.781981973754141, 3.6360321650776513, 3.467211495396237, 3.739531861938404, 3.7601693325228123, 3.7896270577724995], [3.6013999304129336, 3.6389619668044735, 3.764420664585495, 3.7141722161382242, 3.592508839514763, 3.2813274510370993, 3.3012924549248153, 3.3337089913077556], [3.34794385163889, 3.3985290494008966, 3.6494148214440463, 3.6883668131316827, 3.64952175386459, 2.8471254451084773, 2.798160799286235, 2.8614060607084517], [3.0411266223650126, 3.101094696987454, 3.470395004121221, 3.591175292303619, 3.641932264522681, 3.076960750025382, 3.069469806953543, 3.050828618379485], [2.9822611528567107, 2.9924355651661583, 3.2410930806849, 3.4311795590366057, 3.566941097025682, 3.4081918993594926, 3.3984377276442426, 3.3801025050823092], [3.2739464250941306, 3.174856457632294, 3.41782675623912, 3.500493563574725, 3.4216606827987266, 3.7038811262323836, 3.697137901371965, 3.681624325810267], [3.7443572215015477, 3.6455006976784676, 3.622344703567814, 3.8916610402551552, 3.88398115952691, 3.9449387372624525, 3.9410502895029698, 3.925473974328582], [4.192933566561783, 4.094035442043564, 3.684026903184838, 4.129761184694608, 4.334755751568325, 4.100632147460325, 4.102054675119852, 4.091714398034723], [4.626271260163534, 4.533494806861558, 3.7273859786824493, 4.181910301721968, 4.621354749183019, 4.168681647166233, 4.173313542795923, 4.16754477561135], [4.955238436833025, 4.889268064159699, 4.098421628854718, 4.068502434926289, 4.685314846162022, 4.137483872609987, 4.13911977394599, 4.134710266564002], [5.111180843080013, 5.081926517665433, 4.426414333105224, 3.969270057675575, 4.546345101157501, 4.0313145653142755, 4.041039929934518, 4.0433766005071154], [5.0617808734401235, 5.076962035658943, 4.703396274398607, 4.235324107462958, 4.269607577472468, 3.816936025095928, 3.826180221333309, 3.8306209130319946], [4.81029235085944, 4.86346066046422, 4.842087001672145, 4.453894453073241, 4.03007939180368, 3.5447778789703945, 3.5538848407291086, 3.5604477249858517], [4.4398866406640956, 4.517125398010069, 4.775269177720133, 4.572799450499676, 4.1988073222551225, 3.234723754626065, 3.243001293153876, 3.2514456794451734], [4.0209341119399475, 4.111383865149317, 4.550751391798405, 4.532727621848524, 4.283604455893285, 2.89942207733113, 2.8860555398653096, 2.896189082644682], [3.5630775629336395, 3.66832028202467, 4.24994779751714, 4.358156166166356, 4.267756652672686, 3.0778941971445275, 3.0702128886472106, 3.0591722775665757], [3.3406709442866855, 3.3941848737949374, 3.9270032166652182, 4.110930213888958, 4.153684043625214, 3.5465682481327043, 3.5441661349380427, 3.5367931773642045], [3.2697028794591745, 3.352567434254744, 3.9525023008184075, 4.054893075402253, 3.970904226611135, 3.9812712729488777, 3.9844105497884, 3.97989551704188], [3.108679762487671, 3.1809338668602116, 3.823488044998154, 4.034881788513278, 4.005860979189286, 4.033718207451374, 4.039904530253983, 4.042610907792622], [3.3744461527216996, 3.326255473202722, 3.7211285894523005, 4.081397640794868, 4.211014284672743, 4.263617771478892, 4.2821498145369326, 4.294264811599705], [3.57221163606849, 3.531468438487088, 3.4427823820325187, 3.928164463226418, 4.245282009809898, 4.317565700961893, 4.336473359058346, 4.353109092275331], [3.655604531579996, 3.6369364551905248, 3.355295569134373, 3.5975021267944327, 4.071087464558454, 4.17173492327384, 4.195458626420344, 4.218796173123629], [3.6571553269229353, 3.655686718141281, 3.483490711127357, 3.3393858165172055, 3.7102493563994052, 3.878977320013732, 3.901807470397668, 3.930043381871013], [3.545602996855004, 3.56326512413599, 3.546689216672738, 3.461008721635999, 3.363418603824092, 3.489630912825499, 3.5110276927056785, 3.538086124250176], [3.339546450297889, 3.3717460012344085, 3.5013259708320703, 3.5030977142993653, 3.4585232459177067, 3.034724715204677, 3.05582620412218, 3.085889507698027], [3.066114845777505, 3.113286868976966, 3.3742067925729375, 3.4471191512675863, 3.4963503722059337, 2.897401607856794, 2.88765881933751, 2.8675400436421743], [2.85967287251035, 2.8628935383477385, 3.1651547525743937, 3.3295917303652383, 3.4469268787242657, 3.2395793627165097, 3.2320651000464653, 3.2129137166849633], [3.205455442279683, 3.12186215122344, 3.2092378680560176, 3.2945724325787205, 3.3290515322059493, 3.5378813523702184, 3.532789348334504, 3.5171662356036375], [3.6698735721168165, 3.590346929489291, 3.396966952223752, 3.637521041984004, 3.6994484406396495, 3.7692318491488357, 3.7668732343639895, 3.7540343696263943], [4.097945738021299, 4.018373184322894, 3.4389058433312867, 3.8267902656802186, 4.076976904300615, 3.9193712623610826, 3.9190986161441423, 3.909216405492362], [4.456942948673103, 4.394658901965283, 3.7587743107563343, 3.8278292238478095, 4.263008060744852, 3.9458553684406876, 3.9454435158402608, 3.938174727654416], [4.653459933060292, 4.624390797136148, 4.1006881836585185, 3.722672544564555, 4.233402517637818, 3.85895253326151, 3.8648402324032656, 3.8621854691576956], [4.651075757045846, 4.660941619884427, 4.355641792680555, 3.9931676210002705, 4.027828770317334, 3.6743404991875357, 3.680573018086735, 3.6797711669260913], [4.438244383932764, 4.478484715866788, 4.468459116901596, 4.183197667141073, 3.839784750951781, 3.40979129094112, 3.414172337215167, 3.416757003934575], [4.097385095847598, 4.16259217785477, 4.392157847868276, 4.249654262568365, 3.97450146755316, 3.087344788214555, 3.093145101969197, 3.0972231925797686], [3.6806294444250427, 3.762644701666025, 4.166867386323854, 4.174442587761078, 4.017737762185959, 2.934794901603847, 2.850646058566084, 2.760420349275217], [3.304405815257421, 3.3413325252083492, 3.867387073858188, 3.9831662156417047, 3.9443989197512144, 3.2657433214968536, 3.2652207446464687, 3.259906266657271], [3.2645553873297644, 3.3248435196218025, 3.7729240969676643, 3.842602080861757, 3.791074287310107, 3.6867604676939747, 3.690973381129686, 3.6896791999385314], [3.0971935493475193, 3.1494668079916393, 3.5881972056268756, 3.7291163702948835, 3.70942016252718, 3.6856024423820872, 3.696667029092329, 3.7031580959337536], [3.2366541952121035, 3.206090035228292, 3.4490722550473807, 3.697980722191598, 3.8224435144733393, 3.831417214082348, 3.847617681138932, 3.8629810867758616], [3.3642002803898436, 3.346236188281411, 3.1539046657805474, 3.457625588148237, 3.7181090275555215, 3.7656837516392914, 3.7850264811823155, 3.8050019771429304], [3.3552761438366367, 3.3516804965524996, 3.249733062726566, 3.1765306466239664, 3.406183760011816, 3.5063634970492714, 3.528159627622449, 3.552884911798918], [3.2121486957592973, 3.227862017386788, 3.272280796621675, 3.2638813645641993, 3.2588137250850697, 3.0997408147174643, 3.1213013539817367, 3.147963691205635], [2.9623860385220757, 2.9914908011553343, 3.171364395095656, 3.247962643012631, 3.3057649006928584, 2.843178334402004, 2.834622552411759, 2.8190094299201665], [2.864827963872602, 2.7998539428635763, 2.9753902635239156, 3.1304284677159107, 3.2704365110458555, 3.1836042392716597, 3.1754475319067947, 3.157215925363699], [3.3481865951981473, 3.2843264048009906, 3.098463154891836, 3.24585569176665, 3.2902175916056637, 3.464038660956342, 3.458127704503568, 3.4430078764909418], [3.7750331044242493, 3.7185595330408314, 3.2096504312067764, 3.4640824104825847, 3.658367116089493, 3.625035902192188, 3.623853174341889, 3.614310838895713], [4.08140056083842, 4.045639625592402, 3.607500087792198, 3.493929859515843, 3.8325774874568217, 3.6563988809834327, 3.6572084959920894, 3.649710701566976], [4.205775602124231, 4.198875801941955, 3.9058371735155775, 3.619392380199495, 3.768238710169511, 3.536404841367203, 3.539593339077022, 3.5382670285582614], [4.086829667989933, 4.115895155130877, 4.045907026387779, 3.829496340660973, 3.558173923284535, 3.3055826287760826, 3.30699722515562, 3.3043901021373], [3.781366955964611, 3.8300508152980877, 3.995043374546987, 3.8871978115643793, 3.689615673384875, 2.9851542653291308, 2.9875013690646393, 2.9888508182416267], [3.3659352928323294, 3.431743449757551, 3.7656265461642886, 3.7875007930834292, 3.691563464267433, 2.9427829166080177, 2.9172009477792966, 2.921514906204997], [3.225607313089881, 3.266358976166744, 3.55222241559898, 3.574921737257347, 3.565660287775486, 3.3595564736122174, 3.3613468516364424, 3.3623111612864642], [3.061724288246245, 3.0911727521988683, 3.324034667103902, 3.399995756412882, 3.3878076668674906, 3.3186523924373854, 3.3336596550162167, 3.348010834151554], [3.0413553898313146, 3.026014202943306, 3.1095769599667773, 3.23484360446564, 3.343857514965941, 3.32074304656801, 3.3385488811702038, 3.3579370172511616], [2.9886767786679367, 2.997405183099609, 3.001642120362589, 3.0336514114586492, 3.0690494407299194, 3.004872948186729, 3.0245370493578276, 3.048091368147203], [2.822934698084964, 2.8066192779730286, 2.9043717726876346, 3.0074659709029086, 3.1117142864312233, 2.9161547044996228, 2.91059970795992, 2.897318373583401], [3.234421566587658, 3.1951374400815062, 2.8840349918582, 3.006020400353872, 3.099164057293935, 3.232558972115826, 3.22841888194959, 3.216091408523338], [3.620396740636159, 3.599416287191559, 3.2900832742813026, 3.1692906811837647, 3.3884101754913925, 3.348941635651692, 3.3476181627448285, 3.3388136803814272], [3.733292808085232, 3.7357545841575113, 3.5843766681747895, 3.3968325795810688, 3.3537212576542883, 3.233533600155846, 3.2361416037672806, 3.2335892123424275], [3.4972646649367, 3.525030195000215, 3.601652187019621, 3.5143792910326925, 3.369913112216785, 2.932698718011592, 2.9332098767923873, 2.9304301403306785], [3.1551494900372528, 3.1786727731138047, 3.3341495865515056, 3.36654581496701, 3.321864978374888, 2.9894717241203645, 2.9991002585581636, 3.008348991305487], [3.0028118557172623, 3.012442022475914, 3.0517710617690557, 3.042661941670964, 3.0071656247328096, 2.866392221502814, 2.882367621080538, 2.899038371849057], [2.947822407893838, 2.943727709095274, 2.8793680868708944, 2.819436956822106, 2.9265701986330583, 2.851171031751701, 2.8456059434086627, 2.834554883455129], [3.2411829317445426, 3.234140122760534, 3.1013612936624235, 2.979920148011883, 3.0063327445845935, 3.0172006365781225, 3.0130246163828467, 3.0029236533197836], [3.139058157536731, 3.154376049346168, 3.1701383665208964, 3.1154790203415303, 3.0241134669711554, 2.8259590517484923, 2.8226152975619376, 2.8153397457956912]], "C2-": [[3.1185937687966883, 3.1119117929571942, 2.9933640205565375, 2.9134164864516823, 2.9988379443956195, 3.071431719388593, 3.0646099746461504, 3.05078920092568], [3.0209836134639585, 3.0310632240280317, 3.0366496359710666, 2.9985307103082968, 2.955599116188705, 2.8503509113495165, 2.8404467949132006, 2.8232761522727277], [2.974801683575397, 2.981588196368205, 3.0053099107804537, 3.0093498965953613, 3.002198364972368, 2.8345578749352045, 2.8465550665881976, 2.8575407379226223], [2.888854992401838, 2.8887257160030626, 2.8633656201735547, 2.84325710466978, 2.9968632636285397, 2.879013825681619, 2.868412429686913, 2.849165913717372], [3.2846032185982468, 3.2559580316313155, 2.977966913777196, 3.090180847608203, 3.3366807454136107, 3.4337741656365166, 3.4269809959152018, 3.411324735177199], [3.4791464366891267, 3.4693926562331123, 3.264528966336194, 3.085001384658714, 3.333326052188193, 3.4398254515733435, 3.4329772406680457, 3.4208853601756757], [3.433050332664673, 3.4454308252794186, 3.3796802428689974, 3.2595255642972423, 3.1178552506553623, 3.1722900567685857, 3.1666419032672333, 3.157116366823873], [3.138210275765029, 3.163840756752177, 3.2652359272833396, 3.239424147619344, 3.1700605731457197, 2.874805384503641, 2.831767676187135, 2.77783827228868], [3.0836048253060206, 3.103995051638406, 3.2145472515409343, 3.206553359131327, 3.1386499130756866, 3.0831067957507288, 3.088275809634591, 3.093108668931418], [3.0588700236230184, 3.069519438026073, 3.2459720384424093, 3.324330404621233, 3.361284030367693, 3.217814451438466, 3.2308481157025586, 3.242369426712625], [3.132234666232527, 3.1263533075314505, 3.0870151145237696, 3.1755613460598653, 3.3041745035814327, 3.090857111940252, 3.10565207725694, 3.1207741262676776], [2.9197476108511147, 2.9394069945327796, 3.075028502816935, 3.1742186393571625, 3.2862079259608885, 2.7728236313564008, 2.798591005109524, 2.8254877005492838], [2.9231183019814657, 2.895464715731727, 2.8285788020445866, 3.036846419156865, 3.245691851114905, 3.149806002803817, 3.1410200754760687, 3.1255103748293274], [3.3807794312614883, 3.333198727265706, 3.0932263702415166, 3.4001741978091298, 3.61495532790826, 3.7287959636357146, 3.719222901003313, 3.6991032121357996], [3.6588212053444256, 3.6255550158583114, 3.2098024906706355, 3.381366656275998, 3.754720233434679, 3.8702388297891153, 3.86383581611526, 3.850054831036759], [3.808301180279239, 3.7923590661382742, 3.485406973880994, 3.217728494146985, 3.6933626898232714, 3.812384941997699, 3.8042660491642324, 3.7906385494005606], [3.802441578330621, 3.8032398986803453, 3.640551517376028, 3.4280314112633588, 3.429209903218462, 3.5749301025539286, 3.5713797128524645, 3.566820150177154], [3.64978669818746, 3.67425833984779, 3.668661520263145, 3.530065195297919, 3.341011696864118, 3.238186550666731, 3.2334662441579143, 3.227751336124022], [3.3599298316645747, 3.3965919947951484, 3.551301902775725, 3.4979171050218225, 3.3912325773675747, 2.9039076420591226, 2.83798721987496, 2.818033285229663], [3.1202823661680594, 3.131771691145624, 3.319711583211155, 3.3547149675927233, 3.3346904777730395, 3.054728914898464, 3.0590608074323793, 3.0568881600873743], [3.1678459757565824, 3.1999205946466382, 3.4339469124198163, 3.446673646446327, 3.3420133609955487, 3.3618014028458796, 3.3706673084731276, 3.3724073732834388], [3.234221477143922, 3.190113120929874, 3.4993834151170895, 3.6341886097415768, 3.6487989141190638, 3.5554836603013107, 3.56509491160939, 3.5691277387092213], [3.4517169065776057, 3.4214283021526457, 3.4052976850374, 3.6285961457329203, 3.7693916774180263, 3.5820609793051212, 3.5924193766438233, 3.6030206218691263], [3.520233055890013, 3.512672609204585, 3.3922360035724175, 3.446072085962369, 3.6790053641052323, 3.454609559696303, 3.4715856168430013, 3.48862349708385], [3.430127645745179, 3.44270939629983, 3.4753081752210426, 3.4655308743050632, 3.4469869619073013, 3.1820560948368626, 3.19948505647581, 3.219483228353895], [3.182663774087189, 3.2180360629817693, 3.4167834406816766, 3.502160417955817, 3.550977846068178, 2.828521318725757, 2.8433908993963164, 2.8614136316736754], [2.8377861600411767, 2.882001547253609, 3.22303109648269, 3.4100684582156293, 3.556473735394697, 3.0743812268474113, 3.0610892089680446, 3.0402379426868436], [3.019563770354838, 2.9723201504618326, 3.0606508538016164, 3.243751720395158, 3.453360707201226, 3.443981086922635, 3.4314466778601407, 3.412285387610841], [3.4574936907723623, 3.3939838525102988, 3.3353914342454374, 3.6833830099364757, 3.870029365397072, 4.034777881097585, 4.023890348904875, 4.000463335937944], [3.758813391320699, 3.703658474721677, 3.2360635385550767, 3.7430762347011535, 4.087690858899723, 4.259775991264785, 4.251761065578554, 4.232796124627144], [3.984295843544595, 3.942326189130673, 3.4576396428172527, 3.617959548788032, 4.158228150609973, 4.313730186602849, 4.30999352888838, 4.295988069552699], [4.098599113379145, 4.081797715731657, 3.7044695067011393, 3.374901931247494, 4.027609595579699, 4.172771733555519, 4.172388931367409, 4.165373357046063], [4.080896165839667, 4.080051024905409, 3.871645496339223, 3.5911133380414966, 3.7232260055747775, 3.889321748095006, 3.8864579417692906, 3.8837386097449835], [3.9626931154418505, 3.98362055148907, 3.938393100923463, 3.7250875416385347, 3.454584315249295, 3.540392186785661, 3.5363731406280143, 3.5347539234913907], [3.7332124137508065, 3.771347062671012, 3.8764987974150156, 3.770577286567594, 3.5610087854993857, 3.1639028691075044, 3.1600268378049217, 3.1597307701875668], [3.4296167508292617, 3.484028699805982, 3.715315810128491, 3.705319570667968, 3.5985662718435885, 2.9225947767910974, 2.836306709153978, 2.7441331949746384], [3.150737131030618, 3.1628231306174666, 3.4898488609137583, 3.5487324047438675, 3.537152366386848, 3.1425589055818617, 3.143055564898588, 3.1343958962278173], [3.2330228695532637, 3.272086729663422, 3.518549426409618, 3.4953200454963684, 3.4054171620122635, 3.4740268827058656, 3.4761972030785757, 3.472888690256841], [3.2109820207258606, 3.254087018160673, 3.7028043811773395, 3.823049000021727, 3.738293524227324, 3.7279374082311003, 3.735632614951251, 3.73564375943762], [3.5278706386741456, 3.4743098161236246, 3.7105595799777435, 3.9783168304114613, 4.041918968366685, 3.8803972668792284, 3.891896593316712, 3.8968186109855862], [3.7727162212236824, 3.7292793979847514, 3.5866405268882624, 3.938737650340435, 4.169866793164957, 3.9163433610911356, 3.930704523111263, 3.940183177911059], [3.9048466393278756, 3.881201571913456, 3.598028918195705, 3.7568340226186043, 4.103925691789411, 3.8245766905676026, 3.8377758296661333, 3.8516091323877117], [3.902531788578043, 3.9024226457993487, 3.760981091719236, 3.6366591037847655, 3.8876159693896852, 3.622945177744808, 3.6403778827530857, 3.656473587158745], [3.739914547686966, 3.7689490333747293, 3.826357302428054, 3.7715673396810723, 3.68659403692204, 3.3215390085260226, 3.3401790903126622, 3.361359287191778], [3.4816575446464224, 3.524244312992053, 3.77098756467977, 3.812876849725366, 3.7913671857695492, 2.9635043708882396, 2.9798333891665756, 3.000418903927045], [3.1451663645055428, 3.20656047784008, 3.6023804797678323, 3.7512782298934697, 3.8359485556337183, 2.9315444277558593, 2.9157396111719596, 2.8933471240806106], [2.869108714872148, 2.892713198490748, 3.347759939079669, 3.5962328465522826, 3.7760791538617515, 3.334610125398631, 3.3220572872101872, 3.302159492726433], [3.0933316121589165, 3.0283382950139157, 3.295401956759248, 3.507341949969236, 3.6456864848811947, 3.7058767995783395, 3.695604169087628, 3.672870618533393], [3.509463852067453, 3.431837386619734, 3.572905681092607, 3.951559681240319, 4.076170170069978, 4.312219697636705, 4.30283458106615, 4.2782188504961], [3.82092060674641, 3.754371300451537, 3.5053537407910387, 4.057299648480769, 4.353335761504763, 4.602329810651097, 4.595712730662326, 4.5738993727809705], [4.082371433899246, 4.0255668875518715, 3.4069617303769575, 3.9925000183302486, 4.522756389297542, 4.738521396263871, 4.735470822963568, 4.719822308597698], [4.243517500660774, 4.204893232565561, 3.682542165590256, 3.760476223321161, 4.506326807942662, 4.686052989681404, 4.687062103528191, 4.678979399360613], [4.308751764112993, 4.300719353933692, 3.89621338418539, 3.5288130287233495, 4.277710622694997, 4.4526653982892785, 4.457568312131162, 4.458120474039188], [4.266330860031636, 4.272796255006674, 4.072397487568362, 3.742244101912084, 3.9087401180818553, 4.106615435113228, 4.111965493899049, 4.1126007724745595], [4.145045351390234, 4.164345743697062, 4.151616360664658, 3.8924418699654715, 3.566246788014523, 3.7165541357465917, 3.719084387508339, 3.7224069785213767], [3.9466734338744467, 3.983106490575086, 4.095029693603549, 3.9679569937195116, 3.705074658670469, 3.3279142976272014, 3.330161662375266, 3.3352323040840797], [3.6770404022886405, 3.7342895170205836, 3.9368183270019537, 3.9440640940162277, 3.7690177025394487, 2.936563938960764, 2.914623729142417, 2.9205754743106342], [3.3353388282072367, 3.411272688052998, 3.7363289307796603, 3.8026385405479872, 3.755471119496811, 2.9898230547832165, 2.9857401813176185, 2.9744983447887416], [3.2216003734987377, 3.2440915294061194, 3.5096005925121254, 3.615195404108127, 3.664101660595986, 3.363786543679325, 3.3659531571818055, 3.3607830944526387], [3.2723515946446713, 3.322833817613317, 3.686084620958068, 3.6670491728399166, 3.507734661712491, 3.6908404533402566, 3.693842660363739, 3.6879411380189437], [3.339069705251181, 3.2930862014042566, 3.8775851710180675, 4.042776514811509, 3.923814421856206, 3.9537605628172185, 3.961695135144026, 3.959567838353426], [3.675864394672032, 3.6036678619366938, 3.8996102377804087, 4.247965800436077, 4.302484976756752, 4.117278159441492, 4.128940568085726, 4.131394642141745], [3.9779255871355823, 3.9108931670431137, 3.7931451126995026, 4.258835134467053, 4.522932066041561, 4.190874224887091, 4.200785122588023, 4.205591895238992], [4.206246779111622, 4.154199675848178, 3.6747448633315773, 4.108885053276984, 4.5454933615561455, 4.1741095756201645, 4.187493175203421, 4.195223416436877], [4.331755868805167, 4.304806113182144, 3.894351278241163, 3.8515773363678667, 4.367107605266165, 4.037894740872008, 4.051497012762576, 4.064450797274692], [4.2992182660583955, 4.306412999531345, 4.083986850931503, 3.8656797129619256, 4.093820695784489, 3.809541940782784, 3.8264674385761253, 3.8478574402211336], [4.113038593992078, 4.150613910881591, 4.17920049111384, 4.031748556368073, 3.84842579458492, 3.5127208133372974, 3.5305879981960056, 3.548719205690704], [3.822150901911913, 3.8826606778955557, 4.149979670854728, 4.117070939667184, 3.986979818480669, 3.1553274245427594, 3.1734691358264953, 3.1967207012951695], [3.4888721529756603, 3.556017931716439, 3.9900221641719176, 4.094098818586394, 4.0671119262699085, 2.8313139085488146, 2.7824569252701625, 2.835634805623911], [3.127612085436233, 3.2053521337135975, 3.749366485554081, 3.959461048925433, 4.05624508439531, 3.1452697764219417, 3.130738643479477, 3.108498297165386], [2.9732995416835197, 3.0104643110115483, 3.474601811863042, 3.764094304883783, 3.9561475743495205, 3.540953866443301, 3.527658235609559, 3.5052293586126932], [3.1430166735761653, 3.063317027683535, 3.510468225919816, 3.73799831227182, 3.798678255151609, 3.927473274797066, 3.9142526023297903, 3.8933286741264324], [3.5315134664131853, 3.442328982444921, 3.783048093730825, 4.162839438430697, 4.207917383984832, 4.525587683451993, 4.5170621486022675, 4.490930062364673], [3.8463843462739122, 3.7684920806755944, 3.730431029536626, 4.314823536010235, 4.529739888889237, 4.87138222122395, 4.8669234827405425, 4.843277605411426], [4.1200472730245945, 4.050359630671041, 3.530669890241406, 4.306930587356965, 4.78140482785159, 5.080879283005878, 5.079320266824383, 5.060861718438358], [4.299816921093026, 4.254748056635785, 3.629096079192713, 4.110161915809047, 4.863864776503097, 5.093364104943794, 5.099587378223375, 5.0927090562087765], [4.40598871264549, 4.382034690547289, 3.8564409277669176, 3.7515543519728003, 4.707975975221532, 4.902457523043144, 4.913642505289097, 4.916035908485543], [4.413269514069891, 4.414832869549772, 4.054233571106163, 3.670723426694967, 4.363595436803776, 4.572159789221784, 4.58457159315917, 4.59233927342771], [4.3413701006905185, 4.35075668048269, 4.230983614887793, 3.8725125570904626, 3.915784669854147, 4.168007927268699, 4.177742408211359, 4.186491944316389], [4.227698728877033, 4.248333297155261, 4.293350083323719, 4.027465779853189, 3.6793385544249184, 3.746566576780298, 3.746828726089198, 3.7567996116762714], [4.02833818414855, 4.06673076000708, 4.224294843200948, 4.127847306790644, 3.8312013576245603, 3.346358522067536, 3.34966426063864, 3.3608333240954806], [3.75928278191989, 3.821355564839903, 4.032723404487669, 4.0878262085434525, 3.9107335413604565, 2.9382886730092013, 2.934849727549136, 2.946630658207132], [3.42723253660001, 3.5069276794948836, 3.8341466410615896, 3.9329666013193005, 3.9077793229634423, 2.974447144255358, 2.9673760122960102, 2.951819194869996], [3.1947331348464463, 3.2083873112032024, 3.6343281747383402, 3.7323770861784595, 3.823273372292591, 3.361757508009135, 3.3590971914871477, 3.348304448052666], [3.27969025820564, 3.3295541844025967, 3.633060618495233, 3.5387232444429473, 3.66586237389191, 3.7054874716888797, 3.7049198283342406, 3.694433025220363], [3.2592992687720046, 3.324177056506273, 3.922429364064448, 4.015022216848679, 3.799397855206914, 3.9924096084412075, 3.997325509451665, 3.9934911452851125], [3.6213860455146674, 3.5405499326470746, 4.025210385220789, 4.353466765514582, 4.2839449719861555, 4.219314500276422, 4.228672531635985, 4.225150487713109], [3.9783356775281065, 3.8889967387483675, 3.9951262420282743, 4.498942391119762, 4.660742593875839, 4.336379679666907, 4.341328455381979, 4.343198860542356], [4.306141575749437, 4.220611504725739, 3.8389872708433734, 4.446945687485334, 4.867101649789222, 4.372688720167932, 4.382081219017674, 4.387810282124698], [4.577779644096399, 4.504502219869553, 3.8473973083245467, 4.245325656926705, 4.844499605399165, 4.344818350703982, 4.356725328206274, 4.362551839645017], [4.728079948783665, 4.686851962485513, 4.090073670274241, 3.9612673782540155, 4.61495181382572, 4.229532140559468, 4.239348899811738, 4.248953334719636], [4.710344291153445, 4.712143259712304, 4.32944647109238, 3.9865944609965958, 4.306178744596285, 4.0300458483364405, 4.048024865927533, 4.062668775699622], [4.529668304514017, 4.5722929124284, 4.490062951715761, 4.197011123789556, 3.9804337336298783, 3.7409184645113345, 3.761264460126078, 3.7812491558403774], [4.224811358303363, 4.292538075160972, 4.513901941581151, 4.350945287950484, 4.082544912336006, 3.398689671365231, 3.4183855134506853, 3.4418982117035446], [3.863248278903878, 3.9445568024681217, 4.380248774642561, 4.3931170446667664, 4.223331874133791, 3.020753371639626, 3.038239635373245, 3.0607598027627847], [3.5047390015830575, 3.5861995458908433, 4.142824357738817, 4.296617752088971, 4.268321361500549, 2.878637376898451, 2.859199802424995, 2.8357434214562223], [3.1232478045014926, 3.2163002504313063, 3.8667337592581, 4.102702231492415, 4.223375820086154, 3.2962588273754863, 3.2811342944089925, 3.2591694937103095], [3.068900565591714, 3.114802736754797, 3.5792990150061685, 3.877842376562913, 4.085891406966543, 3.6913742232328546, 3.674557332333915, 3.6522107168782796], [3.167290579559618, 3.0743523709804843, 3.6994186836814498, 3.914603699863227, 3.8992103219423515, 4.108432059018769, 4.097973518027707, 4.074370285658975], [3.5258193512391984, 3.426457981144463, 3.9456950817940095, 4.307353562479322, 4.260209387651602, 4.647406510597467, 4.643036867558349, 4.620418634632989], [3.8411210619413523, 3.757671252365531, 3.915166291866902, 4.500660040663874, 4.617890304864924, 5.029870984036716, 5.027795217437514, 5.006661964133716], [4.110676242821335, 4.03042256248685, 3.7285740141392227, 4.528005585916681, 4.93167803699811, 5.290884894466686, 5.296960292078971, 5.282488412833316], [4.310584743464858, 4.251480246832895, 3.5818428350102685, 4.356223411668244, 5.083146235270598, 5.353702828895862, 5.3651928836449, 5.362556550519169], [4.41799681416441, 4.390244710840318, 3.801124357892653, 4.021970203528429, 4.989399702232968, 5.198584512678092, 5.216984034488375, 5.224190804625754], [4.473153898198855, 4.461492414202615, 3.981533420906673, 3.606657721664326, 4.66907105617214, 4.879654493129061, 4.8961814302489515, 4.908760745914109], [4.395275630283779, 4.434996953620409, 4.200338705984776, 3.7973835877774365, 4.220765939601768, 4.473844081459895, 4.489865672068797, 4.502449529867345], [4.339748011626997, 4.330696214972113, 4.352663189852079, 3.9976339706117745, 3.7274094357955057, 4.0285665627259855, 4.042957363680899, 4.0598343831873445], [4.204095231887525, 4.23632772577006, 4.366569110211663, 4.163730267283969, 3.803099434045649, 3.606892889779564, 3.615993322543238, 3.630434917357822], [3.9736361738184454, 4.023837222188865, 4.233358778694895, 4.223184490492504, 3.9520039906695557, 3.2135277561320224, 3.219974141863122, 3.2354021541176863], [3.6899434636828343, 3.759607509540111, 3.9622635295951993, 4.129568058676909, 4.012103341641271, 2.93350658374358, 2.8152273462317914, 2.808548665939361], [3.343061528955167, 3.4345637405057525, 3.8163525804571203, 3.9424168360961707, 3.9814455293971083, 3.1034936763537875, 3.095264866439094, 3.0772690098217175], [3.2038815099806146, 3.223859428987414, 3.619267849709862, 3.712982785923023, 3.8757754828238022, 3.4838308554634017, 3.4810207628774075, 3.4648913024319175], [3.2634419167269635, 3.3179435729684426, 3.6885241429553473, 3.59079028377908, 3.700502997007979, 3.8188546207229566, 3.8147192361644526, 3.800641976582756], [3.334428506979953, 3.3026772949798193, 3.9742183545360894, 4.0959536411397135, 3.854536994899394, 4.101807895232018, 4.108096958797287, 4.098854538452237], [3.7102486887989388, 3.6169887480691485, 4.0732962199033755, 4.453941387954174, 4.371131075961853, 4.310046862458725, 4.316442672170051, 4.309817528415153], [4.087219161212898, 3.986319406120572, 4.052439921998895, 4.624966112078359, 4.798202016040139, 4.4227510087952675, 4.4257792325682495, 4.421989994896962], [4.456762817077941, 4.350821399671793, 3.8969579666972676, 4.587502239347146, 5.061201019262434, 4.455988763245979, 4.4605278298922935, 4.4625994884306595], [4.798015224330684, 4.698109629198382, 3.88398334128294, 4.396151849446449, 5.07749745168387, 4.450648181249975, 4.458202053643083, 4.457698205179211], [5.020836363118173, 4.9565460787046565, 4.14228548198365, 4.1038116547508405, 4.8740927499428395, 4.385724407071924, 4.397246170122567, 4.404076117505998], [5.077743135388042, 5.061767128227365, 4.41491627316713, 3.9760899682461353, 4.543553784986291, 4.244039596280982, 4.2622231999477265, 4.273780459301376], [4.945021712714368, 4.976928904125844, 4.668811209313879, 4.219302149516031, 4.193428570806645, 4.00118318690767, 4.019105456282257, 4.034778146987359], [4.660176401109918, 4.725962907452928, 4.797377728739622, 4.444339033243711, 4.060015475139248, 3.6809852076041163, 3.6974207075938677, 3.7143404534662503], [4.288653795635145, 4.375621426799794, 4.740568202537207, 4.584543987081641, 4.2478239299981295, 3.321887716437215, 3.341039674118125, 3.3621760831656626], [3.902984612344795, 3.9942603777242063, 4.523549531194256, 4.579035560557976, 4.371128211049684, 2.9329417165251437, 2.9484713410815573, 2.970755620550706], [3.5206964347077117, 3.617487041870961, 4.236214687843542, 4.421015750565191, 4.402212240393962, 2.9741135447130467, 2.9548670602222575, 2.933705634074117], [3.1375263276811913, 3.2395710579678263, 3.9448099018927505, 4.185209853534054, 4.3212055138422585, 3.383092462607049, 3.3681905386969726, 3.3464347162215433], [3.152169997429839, 3.207160213286263, 3.661154108812732, 3.935705303429497, 4.158112921742754, 3.779220870491227, 3.761945243818465, 3.7405358384205436], [3.1665331690269176, 3.161284987615069, 3.850785414100058, 4.021533857007488, 3.9452010428415814, 4.217282439839531, 4.208597086037341, 4.185209049266628], [3.4927293252173897, 3.395423732602103, 4.04652045606203, 4.3694908570756255, 4.230943963875306, 4.661604618021855, 4.662136008172363, 4.644001578377217], [3.808048876597528, 3.7247684113106443, 4.026526938748111, 4.5822347937327415, 4.637864206918304, 5.045978043217159, 5.049150003515883, 5.034816026481087], [4.072085975959211, 3.9947249369548175, 3.863815277827818, 4.6398652173590165, 4.967300957824425, 5.317136735170764, 5.330972392188042, 5.323043419995397], [4.274056590797745, 4.206982305998136, 3.5459349820181103, 4.488180139054723, 5.150274044100719, 5.403790822282356, 5.413491320479609, 5.414597187058264], [4.363884508014695, 4.336434829077265, 3.7473631660566897, 4.174435130747258, 5.09262316796749, 5.278332995416926, 5.301699617937771, 5.3128006120825635], [4.435788428503275, 4.40541644085206, 3.895144305910207, 3.7099019135939364, 4.801947910641145, 4.975369435398175, 4.997537300148722, 5.017727360271413], [4.460548791319193, 4.465550390322107, 4.102972707879, 3.693248438813978, 4.34955876696994, 4.580901232658681, 4.601337870549575, 4.621407202098096], [4.38823037056302, 4.400524215901135, 4.313482940152963, 3.9377859053069693, 3.8512277628194744, 4.145886030700071, 4.165115748782631, 4.186436166792384], [4.2575955788849305, 4.285705381387546, 4.377964978442446, 4.1210749536054605, 3.7655772331764736, 3.719308421125056, 3.726316402143082, 3.746281696173627], [4.045897043184922, 4.094164975235431, 4.295487257571865, 4.231699319955788, 3.9307023542213098, 3.329513420284491, 3.338993863941183, 3.357296546626559], [3.779646734205203, 3.8433044243661865, 4.096892783217505, 4.194673094587377, 4.020113912575687, 2.9194791591082194, 2.9270788602242725, 2.948002910602326], [3.452190868566853, 3.5383004078710005, 3.8972132558517196, 4.031807999572805, 4.038742700731748, 2.9785587913219924, 2.9667642338988136, 2.944716643115389], [3.106994106425055, 3.1792427435067085, 3.705625045115076, 3.8225910802717236, 3.962960367019608, 3.3653748047144836, 3.3589377425443505, 3.3399561817362184], [3.208037839163639, 3.2503106174398955, 3.4934121843283634, 3.6048552967358676, 3.806638922811678, 3.7139101314764162, 3.7033172242206245, 3.6870186192075987], [3.2090723829582846, 3.2733507748624806, 3.8363214779316928, 3.871309721342426, 3.6135345578095066, 4.025733281139403, 4.0252693188324855, 4.009570151317084], [3.575941417523572, 3.477895737202515, 4.01543647771712, 4.304213650709163, 4.099062126948979, 4.261318551068186, 4.267527457201805, 4.258587461249653], [3.9635283954579434, 3.8591882983164862, 4.05247596616994, 4.562114426749847, 4.630178209006086, 4.411798745359782, 4.416336934804201, 4.408147421304877], [4.350560318897195, 4.235588683478997, 3.961481447163526, 4.653059389155879, 5.001881523308777, 4.444493468289501, 4.462174384867345, 4.463070148910429], [4.748377828513267, 4.629269326825078, 3.784918528816896, 4.539396680636595, 5.180039391575973, 4.433467458543052, 4.403437199308947, 4.396267117539307], [5.061482712825389, 4.966884274260796, 4.03627284041538, 4.295200993562664, 5.1034362593096585, 4.452170140714278, 4.465617214686775, 4.464444523671549], [5.263764017863897, 5.2024010555040165, 4.304348803223684, 3.986354484345576, 4.826770211235336, 4.387737281647878, 4.398160090306547, 4.407018421697852], [5.264334702504493, 5.267934409402169, 4.607436733537443, 4.052700152892613, 4.447861581514087, 4.23084391258284, 4.249985754851411, 4.25946161925357], [5.056819134097548, 5.105724784891048, 4.874689746206877, 4.358792965005407, 4.117909547174536, 3.969238257043404, 3.9887327826911076, 4.003815023417796], [4.725755609328021, 4.8026031931081254, 4.958108388097224, 4.578037501882809, 4.128308771314076, 3.646798025725216, 3.6594158976782754, 3.6729172268003594], [4.330078887904379, 4.426215083494407, 4.855555682682965, 4.700825664629035, 4.312283087944264, 3.2876871617306525, 3.3051770729790575, 3.3252957241331043], [3.9358645907361236, 4.033321275493696, 4.5893302193787395, 4.660867089402688, 4.425191204458416, 2.898740289658551, 2.911929772019003, 2.933250515553321], [3.5504925332018886, 3.653492281189951, 4.275270536011899, 4.474261322053537, 4.4475246004263465, 3.0062098941548516, 2.98847313389352, 2.9700727445527813], [3.1835933110175585, 3.2739904955137584, 3.9876038176272686, 4.2110206789067455, 4.354322132208105, 3.4078598391606074, 3.394524303619237, 3.3754008729113187], [3.2212186797068503, 3.280675010049311, 3.734915483554136, 3.9407165596276728, 4.175886469099928, 3.7988317664070936, 3.78363271710859, 3.76588194470082], [3.1517399791300367, 3.2390767351098124, 3.938734288239169, 4.068575055069687, 3.9629035512516437, 4.230575231327476, 4.225923629429416, 4.206281477696105], [3.4410571516457957, 3.346523473716356, 4.070047596377347, 4.356782461604832, 4.253449954717356, 4.568160676455751, 4.571415861646743, 4.559270692742497], [3.7609079873817004, 3.675483189769335, 4.055220271853353, 4.566630188393107, 4.612704343097191, 4.929676449740744, 4.9384300521401405, 4.930927993305256], [4.020291837943754, 3.946037376516273, 3.895507373568982, 4.617198962373234, 4.924357735709986, 5.175318291052606, 5.19093713406112, 5.194208848102885], [4.215682382841921, 4.152414354288052, 3.5705183613184452, 4.457215416518779, 5.070985906216015, 5.240185691139285, 5.259694162490729, 5.26925582808996], [4.333935046509946, 4.298876539204933, 3.7251557865941236, 4.129653744151263, 4.983841001498286, 5.091800577367327, 5.117727166534236, 5.136909836664717], [4.405117142431747, 4.3811457947383285, 3.900407649173195, 3.6613279090289907, 4.6737935005752655, 4.788111617361037, 4.81228191042166, 4.834313623065346], [4.400833127522063, 4.40113189860911, 4.0955276407061385, 3.7411911274775487, 4.220369951244908, 4.396136270021953, 4.419460009902158, 4.44282925875369], [4.3076760845440525, 4.328907749124375, 4.253730065226282, 3.9376239857482536, 3.726072608939607, 3.9644810201536034, 3.9817029605922767, 4.005877319991371], [4.146626166894517, 4.181766412908099, 4.276655407467757, 4.09822575673599, 3.7984310667528827, 3.5569323723257282, 3.5712879355238454, 3.594725080725898], [3.9044730255897533, 3.9592091358056387, 4.183272868258312, 4.165493130724342, 3.9329925794256666, 3.161420387074033, 3.1735349546520015, 3.195553386874341], [3.602980895698889, 3.6789716385417033, 3.9974841909527807, 4.089709236258985, 4.00593687962486, 2.893763942251298, 2.7822740014022074, 2.8238374971598748], [3.252999273965037, 3.340659379301795, 3.797089470584308, 3.925707605225306, 3.986524633186017, 3.1467106712495747, 3.136958855206327, 3.116322552672638], [3.1048914221464203, 3.1310968401291066, 3.5645504506784285, 3.7224478842246422, 3.8840744488491197, 3.5225275342927715, 3.5136543728170144, 3.4938849670194356], [3.152089618308943, 3.203338275101933, 3.605928286739552, 3.5771547561525194, 3.7025494133105146, 3.8591402644991217, 3.857620965731388, 3.8397847447372113], [3.405586746778857, 3.3126286115790684, 3.852170405393006, 4.043275140794013, 3.8523886490310377, 4.154856713226116, 4.15625013381925, 4.143265320894974], [3.8066708101442353, 3.701735573312087, 3.942468468441661, 4.374762582921482, 4.3636622880311124, 4.351471266501909, 4.354629958330713, 4.343209782116777], [4.200860665589646, 4.091444902877558, 3.911289465194077, 4.53737133309645, 4.793771847322755, 4.445924830797323, 4.450004647487979, 4.442287127469561], [4.618149967234433, 4.499544229240517, 3.771145873922421, 4.50252662242052, 5.060571149830697, 4.461412208806122, 4.457714084781076, 4.455312712087902], [4.985452411523002, 4.8806404501685385, 3.949046843219304, 4.3096234189956055, 5.081025341304438, 4.444834472642333, 4.459876902895875, 4.466830586891866], [5.2362338927501275, 5.168721166870057, 4.244950250259366, 4.026498829400937, 4.868224697513971, 4.406336917900435, 4.419566102338306, 4.425588071199308], [5.2973369606241265, 5.288935423223711, 4.549521589096163, 4.021926806860486, 4.544351139701584, 4.2666354456528515, 4.278823480223604, 4.289076991610474], [5.11704551716154, 5.1584368267870655, 4.836654383341429, 4.286677864825032, 4.189897430882463, 4.0343703224711325, 4.050160291988296, 4.061755046101304], [4.82002507524341, 4.88966464669074, 4.960595777559016, 4.520953847900194, 4.059504787472067, 3.725133234996546, 3.733297663990005, 3.744102531219871], [4.425821434800619, 4.5181427160132595, 4.887135148728688, 4.670491057297888, 4.2474389799171375, 3.36870660450992, 3.3823213672542183, 3.39928635147588], [4.021071926146476, 4.11709134208639, 4.631484490040494, 4.658188186147508, 4.369361483274853, 2.9787695118578714, 2.991728206165033, 3.007916348329508], [3.6318941452456333, 3.7329524119842845, 4.300868339250842, 4.483545132638333, 4.403485884578254, 2.9421771377015347, 2.9117052525217626, 2.8938124976145736], [3.241740498706122, 3.3469312173309502, 4.024124662315412, 4.225226624612581, 4.3244068310408785, 3.338592018002645, 3.32733815062692, 3.312353507935834], [3.2679072516366308, 3.3222954848737603, 3.7489943184597427, 3.9471542679090197, 4.156150507496532, 3.725863913937095, 3.7155758508479177, 3.703479451010848], [3.2134537206135425, 3.2941893549508143, 3.9522469991419094, 4.052441907861335, 3.940584189134497, 4.1499838614374935, 4.147034097239988, 4.131502795126677], [3.3643015505738263, 3.2737425376265636, 4.018301648264351, 4.2698214395110865, 4.196275525671179, 4.372869805788895, 4.3792537448791595, 4.374301227352338], [3.678581405217279, 3.598102205620678, 4.002015662418824, 4.455166704668465, 4.518543338491744, 4.691855586232865, 4.7030290993216255, 4.703717847225882], [3.9373877764074163, 3.867228221029149, 3.835091922385305, 4.468491377896467, 4.777675704171912, 4.885752241521283, 4.902002314733918, 4.9104969628219575], [4.12199267805075, 4.066552747247797, 3.5077485408054856, 4.293495485461105, 4.853004541076154, 4.898644989927057, 4.918636848142684, 4.935234097267352], [4.2402345446309155, 4.205424386455089, 3.7036456616999187, 3.946789601542432, 4.697697583998491, 4.726479450635799, 4.7513142239935195, 4.774144370131061], [4.29095560381858, 4.274643720381008, 3.8849928410713206, 3.5847875024892955, 4.371681464483941, 4.420110027293192, 4.445014828868897, 4.470044604802107], [4.244991251886885, 4.257302966569543, 4.047252149230137, 3.765284288680299, 3.913791886249524, 4.032565682295755, 4.054281757036163, 4.078337606107143], [4.095541693797833, 4.1224415083787616, 4.132695940959551, 3.9247294228904175, 3.66573948310109, 3.638628982839493, 3.6521948404388183, 3.677116481075556], [3.8759370163861964, 3.922219280147816, 4.094120385877102, 4.016779195598661, 3.8185293170458365, 3.2475744521872874, 3.261121141990793, 3.2861241376026387], [3.5885381899896918, 3.6546967580494694, 3.9542601381481473, 3.993018035253289, 3.8991664685855074, 2.864224526804584, 2.8428441111739735, 2.8698318775820417], [3.2482703485906517, 3.3269524308012266, 3.7532079911098304, 3.8736118093394403, 3.9053286378543293, 3.059529632209357, 3.047235203991742, 3.0270650992603554], [3.0163516555030725, 3.0368597419690615, 3.5173787286078357, 3.6958221504722526, 3.8273326906312644, 3.4433003941608065, 3.4323840231331983, 3.410879360025429], [3.067564182312366, 3.1119957285036732, 3.473133307772036, 3.489316454621256, 3.6678418258041754, 3.788871322709526, 3.7832031995184527, 3.7671826253441036], [3.4005769418538963, 3.311294300192857, 3.7016093599698494, 3.91332303833005, 3.796825301112217, 4.08771620407644, 4.0876605625006, 4.072849527786231], [3.803573508339927, 3.7073184756409936, 3.783741936939071, 4.20931086089329, 4.2698579879379315, 4.291906178620779, 4.290777694942612, 4.277927928128579], [4.202636169067772, 4.093778738875728, 3.740723713608878, 4.334854533067824, 4.655462482454332, 4.397805541450608, 4.398345808020963, 4.389220932005287], [4.601322597145345, 4.499519288401438, 3.6983496640508595, 4.2843538130490035, 4.864672767737873, 4.430206208760262, 4.432343713025861, 4.428326299891227], [4.926197245464271, 4.846945208158107, 3.9940709914707138, 4.0827976037041065, 4.826880432486046, 4.399352002541762, 4.405571214002916, 4.408727856911799], [5.099375301504441, 5.0613724329524175, 4.293805184028173, 3.8566825034451173, 4.608414597789097, 4.306937714440743, 4.321119847434761, 4.325898983773731], [5.063844384007959, 5.077418959611026, 4.588391259101614, 4.0897603093051735, 4.296745041396179, 4.108869409717247, 4.121088709416013, 4.131361935902478], [4.840694412535345, 4.891434064260463, 4.781613737136656, 4.322274125855354, 3.9743847580287563, 3.8293612265718657, 3.8407777628824187, 3.8489059665209235], [4.496620975033733, 4.572848984102017, 4.7898655494567945, 4.500345679515485, 4.08865136081441, 3.4897612492560364, 3.5031884998597858, 3.5174764359660613], [4.101548555279829, 4.190236319805112, 4.607376429276118, 4.542389558062104, 4.219407113189972, 3.1092649539464663, 3.1227670299920622, 3.1365329416053815], [3.7189509827543383, 3.811192310907985, 4.31643504998118, 4.420718541368794, 4.274266370886481, 2.936635988711093, 2.8282800929950813, 2.7841249665414707], [3.325124892220472, 3.4270207027320594, 4.030108373099444, 4.198111118286555, 4.223155986254427, 3.2054389249413693, 3.1976731062913197, 3.1862000459162316], [3.283276618955823, 3.3286786544338614, 3.7534459233299433, 3.9479515532608223, 4.080079557928194, 3.594735485411349, 3.5850924917428553, 3.5750746139792313], [3.247444013889264, 3.3232668446439173, 3.8997140405741546, 3.9866699312298475, 3.8915687154731917, 3.987248949622006, 3.984521897997191, 3.973343457292269], [3.263197390648248, 3.2160245662788443, 3.8921153910344555, 4.113912288636695, 4.061275814132571, 4.108143381338121, 4.116184715298902, 4.116858414748012], [3.5756949365379107, 3.5063453159815157, 3.873645640128468, 4.25201519626267, 4.34040727246488, 4.377573458823985, 4.390221647339659, 4.395201921227024], [3.8239580992319104, 3.7656771073316073, 3.6883613726613236, 4.214968122912874, 4.514422786845206, 4.504037287760984, 4.523134658306126, 4.53632367225165], [3.982327853989212, 3.9432638089975285, 3.462684762602051, 4.009225394954845, 4.493303425360713, 4.456611746559953, 4.476140335940793, 4.493105282073715], [4.061052627205563, 4.036657863054623, 3.6708636272559145, 3.63956904193385, 4.281084792944838, 4.2451052879508735, 4.2670978268231945, 4.289547399421931], [4.050888372772172, 4.051314203189978, 3.8249893865525064, 3.588396368425673, 3.9068318402712663, 3.923846116292508, 3.941667685048655, 3.969612048004404], [3.923991370288988, 3.94883905951377, 3.9046699693214024, 3.743513004380642, 3.547805012850011, 3.564038098213491, 3.5814896858462277, 3.606797757678335], [3.7053443399014587, 3.7471463525604256, 3.886811847690597, 3.8298038260556257, 3.689017418565753, 3.181314814732302, 3.198017222425396, 3.225795042549849], [3.4218663180217557, 3.4792505636601962, 3.7633452575663697, 3.803913486617998, 3.7550726030523034, 2.8298166295939473, 2.781377565803139, 2.8380101955010666], [3.075167476190868, 3.143807286367251, 3.565594728197933, 3.698243818993088, 3.7486022395030845, 3.1113673118030616, 3.1027776489385817, 3.0820002170349747], [2.958035138256507, 2.9800636571811947, 3.3070603277375987, 3.5208436978188233, 3.6663250334489232, 3.4856042624589367, 3.4750434178973326, 3.4548958789615485], [3.1756028930773965, 3.0941439714274703, 3.420880530444878, 3.546850017448237, 3.505802305051661, 3.8145758478090723, 3.8074276107155245, 3.790711601993817], [3.5683713962387977, 3.4854796138211195, 3.557854556045403, 3.867219173846546, 3.9061300607035006, 4.0747805981350576, 4.070727386697084, 4.054556712876807], [3.952224950422576, 3.86649386842591, 3.5650696476899277, 4.040334273803444, 4.28813056260558, 4.236710997501427, 4.238032478008172, 4.227500114289915], [4.336779191989285, 4.253915020570391, 3.5647655505482025, 4.041597165576178, 4.512084908620033, 4.305348515733677, 4.310011366970036, 4.30440160500844], [4.634273213482574, 4.574644774883885, 3.878114126730906, 3.897385348708813, 4.528213822652261, 4.274048958509456, 4.275534262436234, 4.271030126049368], [4.77645264213014, 4.74998507619666, 4.1634793760585, 3.7791048633689353, 4.362258905143326, 4.16574087253823, 4.175380190408819, 4.177443077126033], [4.7311109038794115, 4.745152973949126, 4.413628368536259, 4.006948349894286, 4.080714405480937, 3.939079388521301, 3.948312698101449, 3.9525602357633747], [4.501566365824521, 4.549757151940938, 4.541134388757181, 4.201856055796556, 3.8456799999685547, 3.6399208781557797, 3.649162326661766, 3.6557442797333084], [4.170385196841008, 4.238590690885795, 4.478516893489704, 4.3108418846723975, 3.993383929045171, 3.2903910712226176, 3.298878597004723, 3.3075874921290684], [3.806736157627817, 3.8844481784671374, 4.272930586539653, 4.273775718811573, 4.0691147937794385, 2.9083972110666867, 2.896300033615288, 2.9067870163774376], [3.4194385675711847, 3.5085029253400686, 4.006250079444568, 4.114852347247197, 4.0547383360687705, 3.015615987153959, 3.008514194964485, 2.9989303432164007], [3.2626645885936347, 3.3008945002921775, 3.7330354823031624, 3.896839084933738, 3.9525677722492074, 3.4032826529745757, 3.401042479546504, 3.3948670085234203], [3.254687351928775, 3.3190615396719827, 3.7911336191745426, 3.8647181169469613, 3.7930815877315744, 3.770179643152455, 3.773073998943114, 3.7693827976368546], [3.143903751076701, 3.20041409298401, 3.719463815219024, 3.8893676067428435, 3.8569977549753944, 3.814441107541177, 3.8194101315481515, 3.8215757963332377], [3.446203618626564, 3.391356095045318, 3.676327436919442, 3.975049775601131, 4.075078074326292, 4.01436604552214, 4.031182361531779, 4.04215094871252], [3.668008489462558, 3.6230634198660363, 3.46609178827406, 3.8793721836334023, 4.143919012196648, 4.0619700183559395, 4.07862666887149, 4.093263024884978], [3.762975733267842, 3.7422851888131867, 3.4276829084534284, 3.615291527038744, 4.023244944859039, 3.933685492762284, 3.9546251288723573, 3.975088340217427], [3.764984981002799, 3.7635094451495763, 3.5757357346240255, 3.4098380134130264, 3.7250088761022675, 3.681703027490282, 3.7015110435628187, 3.726120266054618], [3.64248806641095, 3.662397027748849, 3.646859925644737, 3.5492390529790474, 3.43112287106477, 3.353853719312069, 3.3720070960530713, 3.3948418632205626], [3.412620232184997, 3.449401971355872, 3.5987861484112287, 3.598240467103122, 3.5416992561576954, 2.977527190020035, 2.9953392481649996, 3.0206909608512995], [3.1035008191550215, 3.157227791215549, 3.4572857001375454, 3.538392928393823, 3.585735056307497, 2.9088221542376376, 2.897794204701089, 2.8754882581959733], [2.8489965705516487, 2.8621797065643193, 3.22153225836871, 3.4058430231376637, 3.531920811095684, 3.295675258807078, 3.287054432482943, 3.2658979984123273], [3.117518717847825, 3.0485311004819224, 3.2128572275245677, 3.335510934599464, 3.3995794700156337, 3.631388777162206, 3.6255730598047595, 3.6083113431946026], [3.5045324917495533, 3.438031488770851, 3.336554345346179, 3.612343165104414, 3.714539190415879, 3.886438157312919, 3.8836338184294443, 3.869698861618624], [3.870348705254818, 3.801149416975204, 3.328345369637991, 3.742379001739341, 4.028552209102557, 4.047639569888288, 4.0470667343579265, 4.036434424147589], [4.18640095427284, 4.1311001941954055, 3.58806063515398, 3.7002571189703395, 4.160392817570695, 4.07631644485758, 4.075746980243981, 4.067969092894353], [4.361200293674209, 4.335370614743313, 3.8802660521833956, 3.570978440937667, 4.094996968345798, 3.983681801050783, 3.9892781276648805, 3.9861408353767387], [4.359270008332162, 4.368397800775111, 4.103929804707097, 3.7996826468748464, 3.8758966443671254, 3.7831103159275803, 3.789195510809137, 3.787978257602121], [4.168976972870991, 4.204442362248815, 4.204726856526203, 3.9648002922111534, 3.684096787952657, 3.488493278909582, 3.492782034515474, 3.4950653746472446], [3.871267106331655, 3.927749861746758, 4.135670473964472, 4.023175725844198, 3.799218350943155, 3.1242276481181315, 3.129938514234935, 3.1339026478713676], [3.5169329921506605, 3.5866491237437037, 3.936234358238971, 3.9561343832681737, 3.8369331768854384, 2.915548320272626, 2.8360663659064556, 2.75095165146166], [3.2133042051484457, 3.2385397141753565, 3.681195993689094, 3.789656445815169, 3.7717786617799316, 3.170601945767041, 3.169819896948395, 3.1648920652346506], [3.232112911176011, 3.2775372965766203, 3.627461527741647, 3.680019393098245, 3.640561001222382, 3.5199280991512345, 3.5234195583305143, 3.522156925262033], [3.1123379446028157, 3.153060742408035, 3.5054100065753326, 3.6207067829070736, 3.602574440389523, 3.5190443330279497, 3.5283722486414835, 3.5335044588703544], [3.291136316553922, 3.256079786878192, 3.4262342291129775, 3.6348647997491415, 3.7389051449069832, 3.6418453535920836, 3.655877205146401, 3.669115142228446], [3.436622208145421, 3.416461644945366, 3.1937847394918006, 3.4548738844040603, 3.680690779181781, 3.5859032383882212, 3.602505118139513, 3.6194925668232294], [3.4281389410030543, 3.4247535633994715, 3.3130089363459523, 3.226597069807456, 3.426060117597916, 3.3688904602752485, 3.3877504864408885, 3.408775535503323], [3.267629792741824, 3.286037139443833, 3.3403925596508883, 3.329063096684348, 3.3149716858799505, 3.0314814654052036, 3.0498690019848813, 3.072252047475784], [2.9849832625062644, 3.0187172364398367, 3.228171700657946, 3.3127679647123527, 3.37162670960366, 2.8480655885283173, 2.838156995032716, 2.8203868221486945], [2.835031746789919, 2.78084316205044, 3.00506670987029, 3.1796099260358432, 3.33170203412462, 3.232914753401356, 3.2235999568104288, 3.203337819123847], [3.2354222860429696, 3.1820438562852233, 3.0708932929787287, 3.24886043163411, 3.3249977163788764, 3.5486128219919992, 3.5418118513988834, 3.5250377230124137], [3.5934766732894383, 3.545254450606358, 3.1261966979981466, 3.408473067240178, 3.6345192819697862, 3.7287321356072862, 3.726901698064205, 3.7160707854578052], [3.8554811512472593, 3.82461455705478, 3.4585428977180226, 3.3948147848018353, 3.757687662934116, 3.763619601466054, 3.7639451541107363, 3.7555130297552104], [3.964462619753216, 3.958400209705631, 3.711851017265909, 3.480506595516994, 3.662872395464435, 3.630952303527353, 3.6336440572299957, 3.631474512417636], [3.8614481788580934, 3.887135819542693, 3.832036062434188, 3.658273062348554, 3.4439932732906433, 3.3716164500835957, 3.3725628632298603, 3.3692640399529497], [3.6008193624476372, 3.642075286096749, 3.788617022627324, 3.707068554400401, 3.5544509049452424, 3.0089978687172074, 3.0109317863292473, 3.011756726084122], [3.2543349174305467, 3.3095680422449174, 3.592676246749074, 3.6218672497007507, 3.5553047260300152, 2.9064952726404085, 2.881798340899369, 2.8856043915762837], [3.176536597435123, 3.206593198994618, 3.4270958300337386, 3.444814713428743, 3.4479887125163318, 3.2471153007415614, 3.2477975548348983, 3.248012458943936], [3.0584418979563317, 3.0811353300165716, 3.266665569908024, 3.3327279111160273, 3.3271307793768963, 3.2137079702248768, 3.2266573365472975, 3.2387874316885634], [3.072116806977809, 3.055209167840036, 3.1120229306579077, 3.2221672952177776, 3.323192889859106, 3.2144044023611715, 3.2295977628329027, 3.245977076299002], [3.0136439169287463, 3.023462900312136, 3.031858247546401, 3.0641813319562305, 3.098134799086333, 2.953612643872022, 2.9704126762164313, 2.9902002612449143], [2.8108563662417, 2.799133274161244, 2.9229322096871844, 3.037706589800583, 3.1503371268135334, 2.930788653586358, 2.9239293814314293, 2.908710730909857], [3.1414922554052533, 3.1085627301000507, 2.8572707836536657, 3.0022630879231134, 3.119482391051936, 3.2878528992535183, 3.2826295607034623, 3.268568356236396], [3.4629630492534758, 3.445689727750576, 3.190922548615591, 3.111849458835852, 3.3547514912949863, 3.4206717862617997, 3.4185316830898342, 3.408295877903482], [3.559219010099633, 3.561157821719099, 3.437180872226568, 3.290417715769484, 3.2863234551901392, 3.2902717864238933, 3.292110967429217, 3.2884138173470743], [3.361409300682931, 3.3842450595775166, 3.452639972331638, 3.3893959946613497, 3.2833693608159877, 2.9496933358050312, 2.9494691209792343, 2.9457545881532137], [3.0902932994922225, 3.107523917973443, 3.2296794831274793, 3.2658662907109743, 3.2412905624385826, 2.941491085532819, 2.949600396861515, 2.9572621385939892], [2.97313416488915, 2.9807812033378247, 3.013274325280949, 3.0124816911237287, 2.992187949204125, 2.8389405589287673, 2.85265044717365, 2.866461959569513], [2.9087458648473743, 2.905599655821682, 2.858561168461114, 2.8164581360124608, 2.935989580634678, 2.8574892542998556, 2.8507088617458307, 2.8380048566035954], [3.147579383963666, 3.1413641373675336, 3.0329088552064842, 2.940269428344897, 2.9913318596997063, 3.0448562605179585, 3.03965387933746, 3.028050976045528], [3.0638289307242923, 3.076654172590583, 3.0912582618369453, 3.054560276623915, 2.9902020934025955, 2.8291251446855434, 2.8247570054434474, 2.816173872379727]]}

==> anc/out/hybrid_xm_12m.json <==
{"A": [[0.19658917419725222, 0.19728467457392806, 0.20676297468795557, 0.21604304650466172, 0.2359609030265875, 0.17128526506959094, 0.1701447582363771, 0.1694050241900344], [0.18784886055208694, 0.19001560739087, 0.21079568834123072, 0.2238022328084456, 0.23363534591407228, 0.16178245816688633, 0.16020167962594886, 0.15891618523262296], [0.17895492291753617, 0.1809312305171382, 0.20420352070751036, 0.22092256407316443, 0.2347024616252044, 0.16520098639493114, 0.16550079892342456, 0.16645809430107522], [0.17474223763426067, 0.1757919212557565, 0.1933236031781564, 0.2075735548865392, 0.23293102185591347, 0.16286005556479147, 0.16150431277037783, 0.16038841009491048], [0.21149183333398588, 0.2103380556828957, 0.2068241104524634, 0.22996388377934643, 0.2616939379663716, 0.1832810609702574, 0.1822699490373399, 0.18166405024001248], [0.2262044607467706, 0.22664440005115302, 0.2312005336368799, 0.23288228296119254, 0.2657623182081733, 0.18366170676146965, 0.1823953432774588, 0.18167902100927114], [0.22291511032786265, 0.22502972723723344, 0.2393458319694249, 0.2460901583139473, 0.2497524761954926, 0.175025589611981, 0.17368975241363419, 0.17296246455211706], [0.19838206170349762, 0.20188939833293787, 0.2306147697202644, 0.24429666637828448, 0.25182823786393327, 0.1657452749564931, 0.16158396393067018, 0.15734762079486914], [0.18671500341349342, 0.19022119360297596, 0.22386344978780845, 0.24020454052139106, 0.2482418510324609, 0.1891209849049583, 0.1886310144111637, 0.1888579532847976], [0.17749814170107253, 0.1803188218915827, 0.21919135777080095, 0.24403061964055756, 0.2624836150366135, 0.20100815160552968, 0.201305307999407, 0.2022067963115671], [0.17978091137301466, 0.18070440331753126, 0.20217017726707204, 0.22769598150824624, 0.25360547964639046, 0.18937974791600884, 0.19001678524917745, 0.19146245964961386], [0.16965920478364996, 0.17196719426871418, 0.2005464257398977, 0.22489064774551953, 0.24814559106791234, 0.15832689244678863, 0.15986345441073016, 0.1623152706622457], [0.1787461477168882, 0.17742195761469567, 0.18842520242432753, 0.21920153006467952, 0.24802165642667445, 0.17356693466603798, 0.17255770128329811, 0.17206517164817198], [0.21949580004943312, 0.21696535030845512, 0.2159473617429799, 0.253562749278869, 0.28101836603186586, 0.18997333223945037, 0.18879492355215752, 0.18808740519420777], [0.2390482957402194, 0.23815881932887806, 0.2282226414908511, 0.2575588816462805, 0.298437661500785, 0.19390568097365424, 0.1926680099607205, 0.1921722959307181], [0.24719567922956526, 0.2476434187562504, 0.24926593942956415, 0.24698569876030546, 0.29776572299652454, 0.19256385158936754, 0.19095790666092524, 0.19010739511805236], [0.24656635362799387, 0.24754184406397417, 0.2576975467336373, 0.26141958117782255, 0.27836346803757184, 0.18692075015051535, 0.1855479800786047, 0.18502649145922478], [0.23758429945380852, 0.24032420769328833, 0.25883863549292035, 0.2659195000593842, 0.268969168864662, 0.17787314348905747, 0.17629317991040203, 0.17547265468942208], [0.21705188983438517, 0.22112925272540274, 0.2516212457167723, 0.2628326347605267, 0.26899176734268543, 0.16665643493510143, 0.1604830100734258, 0.158446209887024], [0.19462091579861862, 0.19776079403641542, 0.2354882750111418, 0.2539415087174967, 0.265033839161602, 0.18662290771572154, 0.18590660421022429, 0.18537466979314843], [0.1897302483397215, 0.19469751383792944, 0.2415293806522475, 0.2606992845753893, 0.26602858691173115, 0.2134012024374237, 0.2131598792868376, 0.21299052151813458], [0.18526285987260874, 0.18536616944498188, 0.23924108820557521, 0.27040021333822056, 0.2880540060495905, 0.22807051319040236, 0.22784008982899248, 0.22784017521467936], [0.19100039325718823, 0.1917418664576854, 0.2253262855321277, 0.2640778165852574, 0.2931962438413586, 0.22945499508397543, 0.2294016587610659, 0.23013364129276873], [0.19171323439718735, 0.19310209770195697, 0.21679368820909664, 0.24499981323468312, 0.28109081997357843, 0.22020382750635792, 0.22089352529927986, 0.22229226345337436], [0.1892322276825394, 0.1908549906128014, 0.21699499099923034, 0.2390291508417997, 0.25945790412548964, 0.197588074373517, 0.1984585867798268, 0.20037017055781026], [0.180693214197241, 0.18346358245356117, 0.21422924745740807, 0.2387617808348781, 0.26012298983935006, 0.16417064639184642, 0.16500098410068026, 0.16696342642950543], [0.16636292692207968, 0.1697390222903973, 0.20812914992677992, 0.23679818482849058, 0.2610660299138712, 0.17105496694125513, 0.16980013354907583, 0.1691296654103519], [0.1881450643752247, 0.1851650119440928, 0.2059699312660776, 0.23391857210174893, 0.2616558465864302, 0.1825281938756453, 0.18122404232316425, 0.18082233357173744], [0.22598865794729459, 0.222481997140502, 0.23462211128514976, 0.274291269175138, 0.29883002704848255, 0.1985314892955033, 0.1972219531870083, 0.19640129085985164], [0.24573399320993, 0.24378218135980131, 0.23236331763235307, 0.28575689808015786, 0.32266308717870773, 0.20573065011243466, 0.20433045210132728, 0.20356166781307058], [0.2566826323519048, 0.25589213277983713, 0.24966972031823387, 0.2810534320975987, 0.3346674022868536, 0.2073996924785445, 0.20622935179693327, 0.20565902526086224], [0.25993174202815816, 0.26086898314694795, 0.2649532709138805, 0.262771417056993, 0.3284641499683099, 0.20287921298630787, 0.20167246723844554, 0.20123305281674142], [0.2576603270408576, 0.25859358438782115, 0.2715577569210688, 0.27550623334167657, 0.30605871954765007, 0.1949041992597455, 0.19337499635593897, 0.19291376009569583], [0.253267350787507, 0.25512195405982085, 0.27329946621119033, 0.2795781792846778, 0.2816154837032775, 0.18616116279206713, 0.18432652375762132, 0.18377224127471242], [0.24201231515772506, 0.24505822577998634, 0.2690143887705585, 0.28006529242033046, 0.28427068234125824, 0.17602902686827662, 0.17423665997958682, 0.17353662627993136], [0.2225299207250581, 0.22769939672681427, 0.2611405749268047, 0.27574807575507354, 0.283107357396952, 0.17016622678268703, 0.16231493990446236, 0.15474673363982946], [0.19808610292353665, 0.2013814791558226, 0.24872207605450158, 0.2680919854697354, 0.279130160659663, 0.19475330514647066, 0.19362548277141195, 0.19241689844746376], [0.19605775342490092, 0.20196330944033838, 0.2507244152080254, 0.26675185323067235, 0.2721388189493682, 0.22207592564505813, 0.22110145802691358, 0.22047413681917705], [0.184987962518547, 0.1912892513189594, 0.2593820789929158, 0.29000439933526245, 0.2986875839980824, 0.2394564248709318, 0.2388995172621148, 0.23843125900403442], [0.19415370620116135, 0.1947738774927922, 0.25218531249395826, 0.29631109276030426, 0.3194070019106243, 0.24761949836415711, 0.24729738235932974, 0.24717108540577312], [0.20011210141614538, 0.20091940577680803, 0.23570552810825282, 0.28697141203242915, 0.32523794147982993, 0.24916555945825067, 0.24928156734896145, 0.24972561642287347], [0.20267953321075355, 0.20377703316104107, 0.227278364503579, 0.2673306502787128, 0.3146684318363337, 0.24425758997670013, 0.2442879438015791, 0.24514689460598396], [0.20211804430833974, 0.20377089368280332, 0.22813468548627838, 0.25087157330290777, 0.2932440030176166, 0.2319107378621569, 0.23255475702201983, 0.23379632537977577], [0.19698448607668728, 0.19935722635518224, 0.2278312064697281, 0.25030511363154695, 0.27219755091880066, 0.20917549558864207, 0.21013815324507562, 0.21222087288031194], [0.19031550996932814, 0.19284004605988303, 0.22606896496074186, 0.24979541876226288, 0.27070392990871583, 0.17716777024819189, 0.17819977922436606, 0.18045003456172687], [0.1796821561091489, 0.18364667084318864, 0.22188892096841778, 0.24871658030427796, 0.2712043302429363, 0.1648502712958948, 0.16348437072851374, 0.16291350004152544], [0.17114255124783007, 0.17274668487376102, 0.21614157220223698, 0.24753191652594242, 0.27221484611234315, 0.1799692424004968, 0.1788306547100203, 0.17853456235072554], [0.19545875609474114, 0.190990533532529, 0.223640373962289, 0.25289452964444187, 0.2745266366289965, 0.1896949391969632, 0.18855149155567633, 0.18799199933035188], [0.2306043083386031, 0.2261533139967582, 0.2525347348012597, 0.2935305957259047, 0.3125526554631191, 0.20729921282057312, 0.20601141016644012, 0.20515842584345467], [0.249938928347982, 0.24778281017694612, 0.25445016721265273, 0.30968795673712685, 0.34105787062620363, 0.2172485548282723, 0.21588931432542455, 0.21494107734454088], [0.26103422466696474, 0.2604264825647627, 0.24871871721957414, 0.31085293224309896, 0.361831217893842, 0.2222785566778867, 0.22104490740433705, 0.22024374920421472], [0.2632950699293884, 0.26385063912125095, 0.2665358441962533, 0.296427665794482, 0.36672168357863544, 0.2202824036561412, 0.21920318740062084, 0.21873655592969657], [0.261929782185827, 0.26407688602284907, 0.27507245020421095, 0.27665951770058267, 0.35305558706443513, 0.21208771414124802, 0.21106991575193407, 0.2109206927838876], [0.2586856125202737, 0.2602150521426401, 0.2803319965952243, 0.2864901975680976, 0.3242448765806097, 0.2009610295367208, 0.19992850945945914, 0.19966636732113294], [0.2565890311195544, 0.25749768523898525, 0.28122930376020333, 0.28965488159971675, 0.29283692606318623, 0.19043204173768463, 0.18890142325979323, 0.1886059980015435], [0.2515576891800265, 0.25335825025987385, 0.27635140169386435, 0.29032426249907684, 0.29632551602589274, 0.18118421465515314, 0.17962271778240407, 0.17917567274845875], [0.23935658925475334, 0.2435679231999302, 0.2689310462062458, 0.28772177813228694, 0.29438651791911513, 0.16731962896689534, 0.16388946768188672, 0.16339656962663734], [0.21519784703093892, 0.22241892883268966, 0.2617973541789448, 0.28086490895897803, 0.291519112254626, 0.18053072939227768, 0.1788534717351467, 0.1773021705651241], [0.20128385181087097, 0.20580779461920778, 0.2509299901475773, 0.27335281508228093, 0.28803026700763434, 0.21381596872181952, 0.21271675424428327, 0.21175418862532136], [0.19613911205206586, 0.20331570703665247, 0.263804431456664, 0.281179708168825, 0.28124066343014004, 0.23726494685637603, 0.23618549160807376, 0.23525849142501984], [0.18998163717786581, 0.19150329039416525, 0.27301121835877046, 0.3082520822761526, 0.3150129205625225, 0.25189780649405014, 0.2512661286385136, 0.25058386098962804], [0.19867831474402317, 0.1991132430888861, 0.2667536721944452, 0.31874444528741264, 0.342305979839944, 0.2571453540355988, 0.25666476122137377, 0.2563575878782164], [0.2057316772108728, 0.2060370366873075, 0.2511493250824866, 0.31334240139686137, 0.35531426144089756, 0.25864043086293675, 0.2578657335225531, 0.257677440187249], [0.21134889280030866, 0.21166897068583615, 0.23454600241800774, 0.2951317343176107, 0.35187484930287144, 0.2589831691973365, 0.2587767471042707, 0.2589074407712512], [0.2152154994788707, 0.21595118653295878, 0.23549816677111501, 0.2702539971679783, 0.3325423064784037, 0.2537972010357367, 0.2537519154116634, 0.25446149703762294], [0.21405223426233616, 0.2159682045725269, 0.2377495729190307, 0.2598357863228061, 0.3063414790364122, 0.24280157120457982, 0.24332895908264807, 0.2449864745977555], [0.20816337619670947, 0.21090442460841166, 0.23920229080858818, 0.2600702164694736, 0.28239339429957494, 0.2238735944796051, 0.22467581684161592, 0.22643403964090505], [0.1995496948507229, 0.20288180766482164, 0.23822536030453556, 0.260648398101708, 0.2800757143769392, 0.19492591150310762, 0.1960416884153881, 0.19844248820347402], [0.19167607571043677, 0.19501770094490148, 0.23407823728323457, 0.25990920214999275, 0.2800480412601883, 0.1624764420666476, 0.15865418515278523, 0.1636800460617159], [0.18042837539421744, 0.18492956452498016, 0.22986191584906543, 0.2585319977445355, 0.2801004136497987, 0.17391350062351055, 0.1726170474596838, 0.1722281094740746], [0.180657125484305, 0.1830368877647786, 0.22576358218196624, 0.258210930547302, 0.2815082464823867, 0.1856066947504946, 0.1843877723499925, 0.18408955379874642], [0.2005382081207973, 0.19484888643446277, 0.23943032172318135, 0.2692686610872902, 0.28487013202193406, 0.19548015603776736, 0.1938832366685457, 0.19352251064605497], [0.23280365542000628, 0.227678402633185, 0.26829778552455724, 0.30801950927982485, 0.3201993754435331, 0.21453891842997502, 0.21320758528722666, 0.21219274385178563], [0.25181674384947084, 0.24931265925041118, 0.272127035193583, 0.328401991586696, 0.3517797053684196, 0.22738822779370269, 0.22612874235486502, 0.2250625997898242], [0.2624269961119574, 0.261565343176241, 0.26051015527735333, 0.33550402318189887, 0.3795906982514188, 0.2361938919279985, 0.2349869584345985, 0.2340188521639479], [0.262784063684244, 0.26450188052845397, 0.2655230664513952, 0.32534339206259777, 0.3941876388551861, 0.23671216431688047, 0.23588655995974828, 0.23541984023964127], [0.25931329248421114, 0.2618947840092854, 0.2751427180778544, 0.29827016566446535, 0.3876807946052716, 0.2285437832371264, 0.2278925624919927, 0.2278419730099137], [0.254584473420419, 0.257348242652123, 0.2790147460867499, 0.28662390231072093, 0.3635851609004219, 0.2160528207493381, 0.21542240923101197, 0.21559049169717126], [0.2527473308874264, 0.2533711818567201, 0.28337004665768395, 0.2925718820785814, 0.32670037538278257, 0.2027574631114958, 0.20187511928631374, 0.20201023572252513], [0.25599135395520495, 0.25579126494314813, 0.28272104459643477, 0.29453917145432235, 0.30129799204028385, 0.1914155677133818, 0.18936876185779342, 0.1892572521586814], [0.2539161517913925, 0.2549284866928966, 0.27753228838386657, 0.29686597567341694, 0.30397052271954017, 0.18169275420143854, 0.1800981482805961, 0.17995486385103246], [0.24372595350613888, 0.24769569952545725, 0.26840728255226204, 0.29251547168990466, 0.30249129945158804, 0.16699114777787238, 0.16471536150762095, 0.16457431834327416], [0.22227028919178132, 0.22934828875379837, 0.26358661824345186, 0.2847543701585282, 0.29954864975792705, 0.17906507758555917, 0.17706711483512544, 0.17511004944312414], [0.20098356382045568, 0.20479018098159824, 0.2580281756989558, 0.27801356432735985, 0.29602337830056386, 0.21371904613643058, 0.21215597093337668, 0.21069757280273008], [0.19905778643958583, 0.20633150466414052, 0.26108853445974833, 0.271541275096714, 0.29041553035940215, 0.23828607029929552, 0.23686759585433642, 0.23551079343486583], [0.1875289661654477, 0.1961401672699042, 0.27950710969040976, 0.30824848927886034, 0.30617157054717087, 0.25295030543322267, 0.2520208738845204, 0.2513095387295682], [0.19783795221596417, 0.19820365869399909, 0.28034212938110725, 0.33046663530720455, 0.3440081294141801, 0.26028781731598405, 0.2595912714502363, 0.2587407892660446], [0.20619070154521715, 0.20615108729100579, 0.26987308300286134, 0.33591601337191096, 0.3701020038587188, 0.2588045964048532, 0.25750897254075783, 0.2572043369606963], [0.21455120913611814, 0.21406425068729262, 0.2506134430756913, 0.3253355057734707, 0.38141266761110193, 0.2565653983680412, 0.2555371335542412, 0.255484941480979], [0.22331557915081454, 0.22241341921237479, 0.2395159956299705, 0.30276748119748803, 0.37380696369238275, 0.25777586408622505, 0.25719598448681735, 0.25701008016186844], [0.22904670542997865, 0.2289580042338176, 0.24082280898269387, 0.27598177534417057, 0.35015975631433993, 0.2578279607370352, 0.2571915616829785, 0.2573896025300958], [0.22851630813637178, 0.23026963215249224, 0.24555251067401998, 0.2652286380679093, 0.3210610334738982, 0.2531089809206363, 0.2536816548080677, 0.2547722740462949], [0.22212357020472748, 0.22526309387725196, 0.24981466782551567, 0.2664693281114968, 0.29301157422345725, 0.23881930052365677, 0.23986042105700991, 0.2416988461691464], [0.2117435674564131, 0.2154844295375579, 0.25058625713698807, 0.2691028842523136, 0.28669079772360145, 0.21545128764249155, 0.2165777890515337, 0.21882054128393147], [0.20170453452145362, 0.2055602828187864, 0.24637604478865588, 0.2697788403364656, 0.28670536715234834, 0.18225021204563358, 0.18343568934736734, 0.18607445979089038], [0.1935824225048049, 0.19732761103975663, 0.240525389368754, 0.2677168400440167, 0.28665080580883767, 0.16240374255800893, 0.16062985394374216, 0.1601342691921501], [0.1818563040052075, 0.1870145891571532, 0.23659970812601475, 0.2654001140988435, 0.2869093370156895, 0.17923065959255707, 0.17788193414088654, 0.17759891969312408], [0.18892089773090187, 0.19168423582437438, 0.23411588166679034, 0.265668887113514, 0.28797867127205945, 0.18940341529971297, 0.1877274678989199, 0.1874628234961385], [0.20333441906580751, 0.1965071264277475, 0.2526529462874627, 0.2811120351181032, 0.29141599119591105, 0.2009809912136276, 0.19959912129574056, 0.19889085187030328], [0.2329726438098823, 0.22702681735494024, 0.2798809952400666, 0.31696251896778305, 0.3218809771222098, 0.21873009746084088, 0.21763088252051768, 0.21682079482779576], [0.2522263760789761, 0.24946486712426078, 0.2861000771913987, 0.3413483611728176, 0.3555641821475005, 0.23398457874781695, 0.23280817764327957, 0.23180641563144502], [0.26200803069827877, 0.2607487004848311, 0.27663708006513327, 0.3516389448520005, 0.3884931127655123, 0.24598496745268134, 0.24516313543384916, 0.24425798226464315], [0.2626869630938179, 0.2640359200120843, 0.2647331203654848, 0.34479023142580034, 0.409602697377742, 0.24876174893724812, 0.2483158356249279, 0.24816500852153542], [0.2558299876873971, 0.2595734540313731, 0.273969298716654, 0.3211560005230769, 0.4095620037424237, 0.24122297137934817, 0.24113951362346248, 0.24154597549285658], [0.2508078099967455, 0.2539473080955076, 0.2757175242096989, 0.2863680732932887, 0.3884197088109949, 0.22749092096795195, 0.2271243623454304, 0.22761247257554126], [0.24296265353232266, 0.24866415912978226, 0.2807789941403822, 0.29103077556500556, 0.35404632472162156, 0.2125472107444157, 0.2120161151153634, 0.2123050767416873], [0.2511567065341128, 0.24760665712946653, 0.2843858283199818, 0.29469686414687263, 0.310542315513216, 0.19839153737090748, 0.19757047330875405, 0.19796928110041614], [0.2562490506786681, 0.25618392572271037, 0.2822549988384781, 0.2987628084743556, 0.30629212617624896, 0.18764891952875967, 0.18642117846971942, 0.18640256146689996], [0.25193997338645086, 0.25380708661303525, 0.27390515227095547, 0.29922397987747706, 0.3082016810743827, 0.1776520910485139, 0.17608007191463457, 0.17612148585865323], [0.2397988628704976, 0.2445193810587613, 0.2594796513302305, 0.2919023378906701, 0.30604293126401483, 0.16991244952330486, 0.15921393118879626, 0.15768436261877028], [0.21572437374405487, 0.22400839063776523, 0.2621456709971219, 0.28314349139025474, 0.3020830781171508, 0.1911693633783477, 0.18913124545443893, 0.18692027237221331], [0.2001211871625158, 0.20469843543021657, 0.2573146704831361, 0.2757340025055947, 0.29810194865505074, 0.22325958412874994, 0.22167957592610196, 0.2198795581600428], [0.19575729699186242, 0.20364057324983695, 0.2650689448461789, 0.27576405593896663, 0.2925415657291672, 0.24484988114392808, 0.24315635698176516, 0.24156758774874956], [0.189415089142088, 0.19250397538767908, 0.28304960104668087, 0.31458419563032725, 0.31091494668571346, 0.25651425931097865, 0.2557029640036615, 0.2545497193231256], [0.19985619257914553, 0.19993885210532758, 0.2835331350864619, 0.33845348214985044, 0.351613832698668, 0.25885893631491874, 0.25795603131693895, 0.2570733667581595], [0.20879371707778535, 0.20841523864038475, 0.2737136051702122, 0.34586530307620594, 0.38161841696054866, 0.2535473033064836, 0.2520806831543778, 0.25135723726584946], [0.2189458680435816, 0.21750376720210113, 0.25420054838651035, 0.3363190680280765, 0.3977256878306718, 0.24719851783097532, 0.2456083415898436, 0.24535430338650374], [0.23146518788575557, 0.22918112815610103, 0.24146805361934295, 0.3137894559913007, 0.39251044742023206, 0.2488940874686556, 0.24759864226297493, 0.24688464787077632], [0.24092621943928744, 0.2397169112212069, 0.24268327262460093, 0.2859481393184151, 0.37015361725747503, 0.25494222966377256, 0.25431900291158077, 0.25432124746133333], [0.24349152695014162, 0.24442229628015566, 0.2481714078804428, 0.2675270419829191, 0.3389630453873394, 0.2583497301940158, 0.2589055127136575, 0.2596739198084345], [0.23782714352613854, 0.24076304753262398, 0.2559934558099532, 0.2684214341894847, 0.30876994244789946, 0.25219569200679937, 0.2529893619814222, 0.2543285135692606], [0.2267914967218146, 0.2308933695497936, 0.26077933071780846, 0.2727354712974364, 0.29091876850638404, 0.23522188971604593, 0.23592472995010005, 0.23761546866296498], [0.2140677633804666, 0.21852340971777012, 0.25902862713850594, 0.2764726426972425, 0.28995454370816715, 0.20915303897731666, 0.2102437475117649, 0.21240852296730814], [0.20404527256457808, 0.20806147932612457, 0.25143591891476963, 0.27630686626132306, 0.29074375001736347, 0.17372665795039985, 0.17480648552605396, 0.17748956940874877], [0.19506195325154319, 0.19959887140187732, 0.2443864547865163, 0.27239219025690353, 0.2911149414827567, 0.16699453458250252, 0.16519303332894492, 0.16482211089486656], [0.18398891036768408, 0.18953191441498424, 0.241075613795921, 0.2689130270932709, 0.2907706390170492, 0.18192692938974228, 0.18047715122452665, 0.18016608416261487], [0.19563128624174175, 0.1989059666166859, 0.24032286426583543, 0.26923475145566256, 0.29112580893323203, 0.19151856533356545, 0.18956339026274704, 0.18923318101191328], [0.2037839316685307, 0.20358113306202372, 0.263130535332812, 0.28747237206738874, 0.29406274577240304, 0.20422395433694004, 0.20287309213775045, 0.20219451700522095], [0.23092988775077786, 0.225120010747575, 0.28647925905130506, 0.3200354881856428, 0.3176592781368091, 0.21908652673518356, 0.21821419748027607, 0.2176314874459094], [0.25120052356707834, 0.24826380120106037, 0.29376711380544956, 0.34614359286155677, 0.35521407235012803, 0.23466190627275618, 0.23378887335741977, 0.23309520040467446], [0.2612590699027117, 0.2603219962054745, 0.2870076072883651, 0.3593270122981422, 0.38943774693303257, 0.24707654263089254, 0.2467810392569392, 0.2463452950118842], [0.26270850754883357, 0.26345192465009104, 0.26360118995329346, 0.3542093214580234, 0.4133625747734403, 0.25108049613332845, 0.25047562622605773, 0.25050463135390294], [0.2535106117986218, 0.2577465551586199, 0.2724179692293802, 0.33343664153311015, 0.4166845415484837, 0.24494227806099145, 0.24523585225595518, 0.24587515411757496], [0.24895560295603653, 0.25055083846906706, 0.272135283736269, 0.29599163667035927, 0.3985381676659309, 0.23126779409770637, 0.23127791373346127, 0.2322387779208719], [0.25124733219837353, 0.25345969627203585, 0.2754891374415517, 0.28596211248985154, 0.3652480032396672, 0.21611118697618406, 0.21587803646179393, 0.2165538191671622], [0.25410784024935307, 0.254042460201265, 0.2833681484138632, 0.2928656262944346, 0.3223749476990266, 0.20184937848273077, 0.20125058660188733, 0.20192396937240803], [0.25758775409459145, 0.25760898152260503, 0.28404433019718595, 0.2968902119852568, 0.3059565488176826, 0.1903564879298748, 0.1887005990292726, 0.18894160893995995], [0.2545681690967122, 0.25619038009998757, 0.27814960900494284, 0.30025717808510993, 0.30843955551650315, 0.18097023572676957, 0.17967300244047063, 0.17993184616527766], [0.24465551714740336, 0.24843054277943932, 0.2685362233856648, 0.29578925418762037, 0.3068060863812549, 0.16563668083470823, 0.16407700895413518, 0.16456884637319016], [0.2241115992842331, 0.23140916893747662, 0.26436476540738124, 0.28634698137036013, 0.30514063296264704, 0.17939046415934456, 0.17694092972530787, 0.1743543549280864], [0.19500605461182494, 0.20312056135602927, 0.2607277911588817, 0.2791606879234114, 0.3013310117403571, 0.21396078171345442, 0.21209666751714962, 0.20998256607385773], [0.1947869416662711, 0.20160172851250213, 0.2505667411855776, 0.273278359199634, 0.2958349759857622, 0.23874925003998568, 0.23655306462759212, 0.2348912213385596], [0.1850569442769008, 0.19389434557473423, 0.27456476249699713, 0.2977234631264448, 0.2902768275247829, 0.25435042526693374, 0.25301869601113985, 0.2514095401157658], [0.19555131786481328, 0.1951177463897819, 0.2825031772096989, 0.3290741011933715, 0.33099946805773006, 0.2587722999987714, 0.25803665482911736, 0.2572052256630697], [0.2051889070220551, 0.20484196767834192, 0.27719046864537017, 0.3436810319198813, 0.3707423403420596, 0.253921287127196, 0.2529770254671282, 0.2522933496937712], [0.21537858242323746, 0.21391289238885872, 0.26214767057918376, 0.3448252202496242, 0.3958100773565486, 0.24019966181971628, 0.24048292873207927, 0.24060792014070875], [0.2293266832153721, 0.22646274370869532, 0.2419115737023247, 0.32855715102864, 0.4044780830234401, 0.2317538015040827, 0.22577657368978107, 0.2247087270456267], [0.242063020842767, 0.23963288529115326, 0.241576573934657, 0.30242993091278786, 0.3914895563223724, 0.2426386134044131, 0.24246955925616095, 0.2420083996096388], [0.2515171651378613, 0.25008654333603303, 0.24444471074170565, 0.2746353439492248, 0.3633758039882975, 0.25345247059437903, 0.25315642509882336, 0.2538334591666808], [0.25176047609089297, 0.2534984752359171, 0.2531430896580306, 0.26486483376573267, 0.3288681905818769, 0.25759289439371574, 0.25838469143776444, 0.25917847708204966], [0.24232957522633802, 0.2460448326421934, 0.2634205325628046, 0.27078822561003785, 0.30123460682212577, 0.250143123953539, 0.25116660037716965, 0.25264488465707285], [0.2290087693996998, 0.23352763747380503, 0.26677225260362064, 0.27625864546232826, 0.2908874832585633, 0.23291854497259668, 0.2333103727077571, 0.2347042791222126], [0.21550114533360384, 0.22018034052444885, 0.2629964290547109, 0.28011460018965584, 0.29081991965219406, 0.20613488790920195, 0.2071947507239772, 0.20940383579927724], [0.2057665099745002, 0.20996565066176062, 0.253392686164861, 0.27896453632499263, 0.29186175832348116, 0.17034740287936567, 0.17121958537943732, 0.17378983452626653], [0.19695014967229646, 0.20185971829833416, 0.24541939491378326, 0.2741134661774731, 0.2924607605361512, 0.1685011622692065, 0.16669923654479707, 0.16644904051071913], [0.18730603984658134, 0.19200429479891676, 0.24302003496003594, 0.26950324581567275, 0.2918807065529477, 0.18268577441148298, 0.18122112014482147, 0.18096880550084793], [0.20063525394160095, 0.20412262028233433, 0.24485092153085003, 0.26898129679735294, 0.2916007153795623, 0.19204057389289686, 0.18999578737567904, 0.18986779919811111], [0.2026564649801556, 0.2094021510958712, 0.268679482231486, 0.28939981600473236, 0.2944480867389934, 0.20456803605802049, 0.20337128329244353, 0.20275553994128082], [0.22737690480143072, 0.22149877673240076, 0.28736753380732544, 0.318639719242755, 0.32083261536791174, 0.2156875097569377, 0.21498024198167812, 0.21465683971567928], [0.24904635125891367, 0.24552459014630731, 0.2952586071717926, 0.3445545919391373, 0.3546900234357394, 0.22942161516727566, 0.22887899754013763, 0.2286726980668805], [0.2599251951559043, 0.2588213934805699, 0.2892316335804167, 0.357280148962594, 0.38731457335520963, 0.24028086103117083, 0.24008015871356114, 0.2402711482406962], [0.26229083271177706, 0.26269452693874645, 0.2654869391526484, 0.3518133458423635, 0.40804865289275444, 0.24325162526209732, 0.24327058071832203, 0.24384270388799978], [0.259023975371264, 0.2613279940240135, 0.2714461656649473, 0.32971596881003545, 0.4086448850386786, 0.23624081764504673, 0.2365681593646709, 0.23765609835578722], [0.25799956242462074, 0.25937280660470546, 0.2745557044766605, 0.29172092005068434, 0.3887663761019238, 0.22377303380800068, 0.22372563969699324, 0.22458225384574657], [0.2587910974944377, 0.26002154925041676, 0.2785879041098174, 0.288968214704105, 0.35397491796622305, 0.20974557386408388, 0.2096564775663079, 0.21056814823188844], [0.2597584417799658, 0.26058362144902114, 0.28321882511248025, 0.2928505660684524, 0.31027351043063145, 0.19647251105281638, 0.1957558489179803, 0.19656864501650748], [0.2589772623768484, 0.2600123818907751, 0.28192819823020754, 0.2962355640426034, 0.3055300647587917, 0.1863795163704795, 0.1853687602438106, 0.18584125311005162], [0.25084855499269837, 0.25386981422042815, 0.2771161017538167, 0.2973257229783786, 0.3061578326260302, 0.17516573905867958, 0.17407946029136448, 0.17464776758782521], [0.2344454225506647, 0.24034751131950763, 0.26945830489458067, 0.29126040954366034, 0.30517504121478506, 0.16773846387773705, 0.15756882056662438, 0.15967717166926582], [0.20816916346713688, 0.2165361298768865, 0.2641166488088641, 0.2842354671412866, 0.3022093917270495, 0.1950695677044774, 0.1928957686030189, 0.19048157732646825], [0.19085780996695964, 0.19598979987901669, 0.2539571879698623, 0.27773218492661866, 0.2985974360107717, 0.22586456652869769, 0.22391390797197752, 0.221961746122949], [0.1851079402081966, 0.19278151202500657, 0.2580582347413369, 0.2743885220993933, 0.29239641436624764, 0.24665925480601364, 0.2453400277731071, 0.24366280566401918], [0.18940198837074196, 0.1889009634899661, 0.27242658375828577, 0.31002295275448294, 0.31040724743090053, 0.25866809090415, 0.2576326479871483, 0.2565234136068519], [0.20044630688995513, 0.19985374906069034, 0.27178888840998144, 0.33155510185795506, 0.3508116518678327, 0.25829370076866875, 0.2575274952479347, 0.25680998319482023], [0.21042162581296808, 0.20930169533022375, 0.261233848921186, 0.33843081262273145, 0.3812792034489981, 0.24939079351555327, 0.24855918327596915, 0.24816641193627356], [0.22405835661901186, 0.2214971448400209, 0.2429535631135642, 0.32885559741785764, 0.3978456185996474, 0.2394586446970716, 0.23744271051879431, 0.2375642848959471], [0.23873362800370262, 0.2359155862541665, 0.23960658501462156, 0.30619439264837645, 0.39300381319268524, 0.2399137122957039, 0.2403498998705506, 0.2415424815909293], [0.24993371276276735, 0.24837548289089326, 0.243129522447532, 0.2789821524816947, 0.36960274246493346, 0.2508123017120181, 0.25107344341317944, 0.2518426148544125], [0.25279800974145844, 0.25403715347775735, 0.25092788033047997, 0.26622054226566194, 0.3383847708838611, 0.25599451090363673, 0.25622221937983336, 0.2574059305578319], [0.2442356403245466, 0.24759848651900265, 0.26134193895583674, 0.26859815614362, 0.30785399045345163, 0.2521955254971765, 0.2529743015118656, 0.2542004204331813], [0.23234052187375415, 0.23659014136173875, 0.2664011208926671, 0.27380979716237336, 0.28998866713964283, 0.23752506596983133, 0.23763588418090342, 0.23893009729284778], [0.21850075537819633, 0.22306467677175562, 0.2636111756108712, 0.2784999506455036, 0.289094157366285, 0.21276046364358733, 0.21344706046689954, 0.21537345762479967], [0.2079400486692076, 0.21204404024966933, 0.25418949992559065, 0.2783917402284888, 0.2897527796625301, 0.1780272745058916, 0.17881696621589754, 0.18088093971349808], [0.19973059343345906, 0.20433681930290232, 0.2448497883041651, 0.27368390613346355, 0.2904316260132611, 0.16599970831088395, 0.16315715368321287, 0.16277802063302071], [0.1893939390131092, 0.19491969298707576, 0.24319796864470822, 0.26916240086592486, 0.29017219819351575, 0.18074099337903052, 0.17931978839454735, 0.1791853451650695], [0.20275633038883553, 0.20574386479020454, 0.24450874330318256, 0.2681542332049958, 0.29014897293502095, 0.1902075639460485, 0.18848612336052828, 0.18855784814761956], [0.2067184914214572, 0.21271264821304212, 0.2685988620620822, 0.2877361076496597, 0.2929768620626643, 0.2021202664728688, 0.20096103625550724, 0.20049286403839614], [0.2214037304589119, 0.21539865049464593, 0.28260751676198104, 0.3128165349000564, 0.3181618803234167, 0.20907979427886011, 0.20844044181890553, 0.20842818584306091], [0.24398738971540587, 0.24037762721702846, 0.29058359337099626, 0.3363169140853937, 0.34979484281767986, 0.22008324701402163, 0.21964185662309021, 0.2198814976955026], [0.2567973892818428, 0.2551721011398095, 0.2838444101066491, 0.34589149727236707, 0.37847979033116946, 0.22759843850115039, 0.22740545935533943, 0.2279164544620722], [0.261538859460591, 0.2612394807764576, 0.259896318533861, 0.33890725081366185, 0.39251838843587616, 0.22796536220871874, 0.22793056610765275, 0.2288515954150575], [0.26277844818023466, 0.2635675356745216, 0.26955009937071733, 0.31398009651572484, 0.386296808930134, 0.22129030775319136, 0.22135816399152908, 0.22240193451356646], [0.2638748249731381, 0.26465477804735404, 0.27450400055834145, 0.2828898879149417, 0.36376526426094563, 0.21055810031317787, 0.21051698800710286, 0.21140900841165372], [0.26326986091829174, 0.2649078539707959, 0.27889658224437897, 0.2880808792324216, 0.3260890759610288, 0.19812246314383633, 0.19792217789528194, 0.1988029065015736], [0.25890520369017034, 0.26038915106367727, 0.28109825231700997, 0.2911719344066497, 0.29971448966363307, 0.18812345403718475, 0.18712668298190843, 0.187875029967252], [0.2503036773831885, 0.25320040608316896, 0.27781241965735537, 0.29222725310496245, 0.30220491822802953, 0.17767820073526103, 0.176819786367268, 0.17760005636306117], [0.23374250337569752, 0.23915161532372933, 0.2709767390445311, 0.28893958287245214, 0.3008965774530589, 0.16310707285371756, 0.1596885199203023, 0.1607955777918009], [0.20774472272934122, 0.21542064444887457, 0.2624610590536515, 0.2832034265451418, 0.298736316699802, 0.1869278497685375, 0.18453896404443565, 0.1821496602497965], [0.18407226454345926, 0.1886108906374555, 0.25008974772063847, 0.2764957181908812, 0.2957520157309746, 0.21984602455276192, 0.21779065220560936, 0.21566920700558426], [0.1787118638986913, 0.18565840100514905, 0.24712993766202612, 0.26686662834221375, 0.29005206469176326, 0.24285377882697748, 0.24133915101463355, 0.23993298855755205], [0.18816709145405047, 0.18739577920195166, 0.2597564431393979, 0.2989487432810034, 0.30542012537883456, 0.2566519741451978, 0.25563846614490543, 0.25449433545846606], [0.19925476413120477, 0.19867128493514155, 0.25818498986899735, 0.3176090222844966, 0.3424652269247736, 0.25894635456445314, 0.2578696622030959, 0.25713583491257974], [0.21001700668177423, 0.20836901396881352, 0.24679207134656078, 0.3214225912331821, 0.3695669942029633, 0.2545585678609366, 0.25366925575447097, 0.25338140549029425], [0.22322958319842393, 0.22126460214190355, 0.2340114124205973, 0.31051789871443936, 0.3810880280909772, 0.2508630083433604, 0.2500558419735088, 0.2502856427218325], [0.23598716914795576, 0.23432694985480906, 0.23726979774214244, 0.28790515843863523, 0.37220738806403436, 0.25238138285705075, 0.2520319416468199, 0.25289725246004335], [0.24348693396696805, 0.24335681182040364, 0.24278319045763527, 0.26490491934672933, 0.34883197658027576, 0.2568178851678592, 0.2575152063378682, 0.2584455325274715], [0.24193648091754974, 0.24415446814549827, 0.25172113358814097, 0.2643143911755645, 0.3193972045996295, 0.2544100328984016, 0.2548966791012733, 0.2562706818038807], [0.2329214001061668, 0.23646628796893024, 0.2588160359706077, 0.2674055675793639, 0.2912890313795337, 0.24321645845596604, 0.24367427151137555, 0.24481960324565982], [0.22065187025806113, 0.22476192791331506, 0.25944266291845675, 0.2720308296698876, 0.28537586836825274, 0.22201227684078376, 0.2226130496208776, 0.22422316761077335], [0.20959644679392433, 0.2135565350714207, 0.2531747059944676, 0.27369918465431364, 0.28489519118470547, 0.19029994638370618, 0.19100180208191644, 0.19273840501521247], [0.2018127942406957, 0.205991639835946, 0.24515402501301284, 0.2706688554913404, 0.2853917241103251, 0.16880031271952345, 0.16023427721007935, 0.1577421431166346], [0.1918245780920292, 0.19735804400479987, 0.24202154267227674, 0.26730720765285226, 0.2853072888003578, 0.17626150532218096, 0.175052747224736, 0.17498860773625957], [0.20177179788556746, 0.20409340713971375, 0.24269128221533276, 0.26736425971379046, 0.2859385033647583, 0.18714759622349833, 0.1855360596631047, 0.18548068670483558], [0.20794208144847257, 0.21351322998068506, 0.2639242937310044, 0.2834637774050456, 0.28936846259086996, 0.19737674726127663, 0.19597057881339758, 0.19554877698226095], [0.21280796082010028, 0.20973941428968623, 0.2722872260698546, 0.30206719795080705, 0.30978687695368334, 0.20058129649915382, 0.20002110080603128, 0.20018311079333523], [0.23708836048928394, 0.23385970947301613, 0.28000870933359145, 0.3211743344283073, 0.33841761462235787, 0.20896399114526848, 0.2085330582666931, 0.20882087574989502], [0.2515282618104263, 0.24981451901887083, 0.2711410645134852, 0.32613478576980104, 0.35996223926060383, 0.2133407658654241, 0.21318237953911798, 0.21379256166310479], [0.2581175345269059, 0.25800714202481895, 0.2543035281131596, 0.31533093345906327, 0.3647122119151063, 0.21167729830585713, 0.21157051089481987, 0.21232651527027974], [0.2601703429194926, 0.26039654200297635, 0.265889290253954, 0.28664222479739515, 0.3520501733095181, 0.20461119229511024, 0.2044988402219665, 0.20538559236456425], [0.2595150594478702, 0.2607830391585408, 0.27113568504308244, 0.2781864299427897, 0.3231876439499859, 0.19482368751389828, 0.19430120962096334, 0.19554479674971248], [0.25345743976172447, 0.2556616930671887, 0.27290922586299343, 0.2826602770352143, 0.2905884779004643, 0.18578420274187069, 0.18515569833779133, 0.1859834016826232], [0.24139152536839142, 0.24478370057594276, 0.2703385805248171, 0.2839083085198261, 0.29394639463684324, 0.1749301893152966, 0.17447942692236978, 0.17553697045451558], [0.22207938692373627, 0.22749751334013932, 0.2629580598775461, 0.28046713520414635, 0.29236134007961273, 0.16174375483895814, 0.15645797149663895, 0.1598515707324385], [0.19257013697416278, 0.1999655780200808, 0.25207800481426307, 0.27509273402254286, 0.29018758485513085, 0.19163760669111957, 0.18963680518951548, 0.18728498994541531], [0.17589465562762938, 0.18057514555160248, 0.2340926281671244, 0.26586116800357895, 0.2875722113671489, 0.22269554877934233, 0.22085863302511477, 0.2191117124801028], [0.18022053198297, 0.17882369670148865, 0.23984921509085746, 0.2699825176081482, 0.280222509150847, 0.24393159658565267, 0.24237174104111406, 0.24102955571819923], [0.19207996615631165, 0.19141142526512067, 0.24340788698286317, 0.29193967999993575, 0.3128233328810478, 0.25517410985593336, 0.253960086813085, 0.2529285478833287], [0.20213574951493107, 0.2014564497089397, 0.2356743774064933, 0.299731132965182, 0.3405419917414905, 0.2583088113541001, 0.2576363962625781, 0.2572162800037364], [0.21406763502639067, 0.21296431821703846, 0.22625470535042158, 0.2932245412550227, 0.35384504201001465, 0.25818414130440187, 0.25796316040080497, 0.2581606852355299], [0.22441468139749987, 0.22382387219541827, 0.23205229278558778, 0.27529351635483945, 0.35002912377763545, 0.25705499458728176, 0.2565498805490716, 0.25677040552381686], [0.2300169201049239, 0.2304884427824433, 0.23772977556978392, 0.2580681595451795, 0.33111592606083484, 0.2569725495800259, 0.257367596535404, 0.2581245706679388], [0.22835685050650484, 0.23041854381841123, 0.24507752088138526, 0.2591919532078722, 0.30417705633811987, 0.24866594223343155, 0.2489703256365377, 0.2497889531362157], [0.22038109380115964, 0.22349856942980048, 0.24941101950170574, 0.2620102221499906, 0.2804213810824491, 0.2322063706840922, 0.2324797768240171, 0.23341180144915627], [0.21086154329370976, 0.2143117829643597, 0.24788038746655838, 0.2646723555938306, 0.27822556252369646, 0.20618575474799483, 0.20643156286281944, 0.20760775270585902], [0.20332484992240488, 0.20685925141330708, 0.2427661936328489, 0.26445948927426577, 0.2777508105393797, 0.17087617664537696, 0.16959502661567166, 0.1709962727843398], [0.19410424002554752, 0.1989763448555156, 0.23921877880471173, 0.26280734249822607, 0.2778927121454759, 0.16888420350420294, 0.16757493721173314, 0.16742630820373863], [0.19739058626149023, 0.1993049554552602, 0.23891106562007142, 0.26297212978137613, 0.2790097829424658, 0.1817339211533754, 0.18075536179920865, 0.18090895200304377], [0.20640615057714773, 0.21107613755913543, 0.255293243503177, 0.2750921169822942, 0.2823948014341194, 0.19122004099493084, 0.1903341415443271, 0.19039990205246363], [0.20198817962078297, 0.2066638515089803, 0.258556108599993, 0.2855680431345551, 0.29584795270883757, 0.19211150296350166, 0.1912069632978286, 0.19123871576010038], [0.22723881226979972, 0.2245323581408236, 0.26389548449358824, 0.2999618178630594, 0.31950245217805234, 0.19746847674549944, 0.197263586266479, 0.1977451778273032], [0.24248994160389933, 0.2408318007430944, 0.25153966551595924, 0.2993057711287705, 0.33175607139014335, 0.19897421476373, 0.19871181103898553, 0.19931717946651487], [0.24701372141144026, 0.2472846373776822, 0.2490090305105591, 0.28139141434861636, 0.3262722495099133, 0.194801801734068, 0.19471507819158046, 0.1955523504584743], [0.24600224131698534, 0.24730651988105393, 0.2565615373905447, 0.2637391511807631, 0.30471468863403184, 0.18816792108879554, 0.18798456172446157, 0.18891782294508916], [0.23824868122406992, 0.24054310179259825, 0.2589725147571375, 0.2694113210143259, 0.2783994504060173, 0.179552686743264, 0.17925943207278885, 0.1800529102647291], [0.22171121087839155, 0.2255853997927449, 0.2540942861636647, 0.26996326958831673, 0.2813412920782901, 0.16674991394197886, 0.16658372437569904, 0.16772283962114648], [0.19552778244234156, 0.2015301398550812, 0.2441991667680545, 0.26455659816989296, 0.28114054041769293, 0.17219721989957298, 0.17002238465494346, 0.16756327005485305], [0.16880641360673307, 0.17239074889896264, 0.2265684768812916, 0.2564243611693497, 0.27816429230895706, 0.2074242943654119, 0.20577850561856081, 0.20383180956147073], [0.17744187535211223, 0.17614356971013198, 0.22245414226796456, 0.25180515374698764, 0.2705804233548978, 0.23255127950357088, 0.23115395670384922, 0.229675301367488], [0.18959270760725375, 0.18916530730788256, 0.2245995443779449, 0.2699734238133786, 0.2957276423566869, 0.2468739830717287, 0.24599715373068934, 0.24512759169389434], [0.1994326970529036, 0.19884911260651628, 0.2160460644088883, 0.2740589674656856, 0.3174315898534165, 0.25428297006104594, 0.25370421806389365, 0.2532762421329113], [0.20907828124592612, 0.20865238269849226, 0.22140949827919068, 0.2641860044955889, 0.3236340688859769, 0.25451777201404685, 0.25388548777361875, 0.2537496114980751], [0.21507876320608524, 0.21565424361754734, 0.22831940330770306, 0.2475929317033863, 0.3130298691377005, 0.25064696094965777, 0.250619581003711, 0.25092173740095236], [0.21521093474457992, 0.21706893554994594, 0.23421687073110783, 0.2505980353633948, 0.29086719634180386, 0.24114313808447, 0.24112990424858563, 0.2414169589287876], [0.20986180521524095, 0.21227648222922627, 0.23762447583791604, 0.2529797235778936, 0.26999928535305673, 0.2217851538271968, 0.2216093517337439, 0.2221446296525342], [0.20323962923076264, 0.20624537027620976, 0.23685409735466204, 0.25439744483699167, 0.2684907098116521, 0.19157083049596949, 0.19154496129450202, 0.19234126224524767], [0.1956084363321374, 0.19944570484602817, 0.23430292108384923, 0.25489942916772756, 0.2685264161364268, 0.1677125524024229, 0.16115477018667745, 0.15520665134322942], [0.1900923172800678, 0.19138471305457563, 0.23274631858651873, 0.25525714838405866, 0.2692448013009162, 0.17451205070668793, 0.17364901247820813, 0.17369730652618193], [0.20191261325083315, 0.20521209521251518, 0.24245464526698415, 0.26191330317049244, 0.27150005890133727, 0.18454911037641497, 0.18368810523888804, 0.18375165856837536], [0.19710538351622103, 0.2006068976910145, 0.24143561031335178, 0.2654021342516778, 0.27769991829560664, 0.18484469828019978, 0.1844097516478459, 0.18460167350531598], [0.21419089783284262, 0.21264145290686, 0.24315952227785842, 0.2733501302609989, 0.2946570794862893, 0.18748508143605808, 0.18708761833381027, 0.1875907685968724], [0.22524454108521383, 0.2250605523461285, 0.22815056538427847, 0.264227764120982, 0.2944245535431109, 0.18622595038057602, 0.18594852019706434, 0.18649352250507295], [0.22368188734052943, 0.22471142181259038, 0.23638807956658087, 0.24633093780304624, 0.2763930510312715, 0.18038993827757482, 0.18036834619078262, 0.1813150317434798], [0.21045439577862757, 0.21317631644544302, 0.237074569501818, 0.2515489166159417, 0.26515556553937214, 0.1688205433236766, 0.16886677510568493, 0.16987608395434764], [0.184800336151446, 0.18919082084529473, 0.22676119752781912, 0.24917833152622731, 0.26635094073536125, 0.16608034068414976, 0.16404068523409004, 0.16206487669638972], [0.16507446508613632, 0.16333855671664776, 0.2071526109507369, 0.2380645949865076, 0.2640244647961157, 0.20193096762594526, 0.20025730558038174, 0.19837075515983751], [0.18141923242362143, 0.18070865138241238, 0.20673248317728857, 0.24160391782163548, 0.26339709471947326, 0.22666668412567348, 0.22538013357872963, 0.22406124958123314], [0.19212204511511394, 0.19207209296363112, 0.20250376083851682, 0.24834741283200265, 0.2859291538071472, 0.23825792203522042, 0.23750542673752628, 0.2368449736769192], [0.19903081984577875, 0.19939876810671406, 0.21404910589066634, 0.2409200257703445, 0.2911749395865807, 0.23985477118980258, 0.23935527219091365, 0.23907961273810155], [0.2031768432718147, 0.20431303594675193, 0.22124378245726195, 0.2375385917957241, 0.27837081788877044, 0.23181790543572905, 0.23148691639358546, 0.23162477039625357], [0.20137492856273226, 0.20361988626723465, 0.22536515795086387, 0.2416374461464025, 0.2569929880742295, 0.2128946988559199, 0.21237239443395536, 0.21229556033147615], [0.19591223810529396, 0.19860110962366795, 0.2262666781613482, 0.24343866417645812, 0.2574647882168376, 0.18095249027600313, 0.18053358750480689, 0.18088396989749805], [0.18742214943235663, 0.19099994570100243, 0.2246355278859598, 0.2443661342316726, 0.2580247567302836, 0.16438465496616392, 0.16182603590659256, 0.16230028503349675], [0.19427796207415454, 0.19659514225538266, 0.2266050989950495, 0.24457846239708422, 0.2580293160006313, 0.17675354505378954, 0.1757211591210336, 0.1757312279536907], [0.18987963612651365, 0.19224520565215453, 0.22321851154775998, 0.2442178874662888, 0.25829397650697633, 0.17596326736470064, 0.1758904821483136, 0.1765761633241813], [0.19403981121385638, 0.1937900408385136, 0.21676064065680906, 0.24125752805640147, 0.26260697459654325, 0.1757650440631774, 0.17564996230018295, 0.1763780906476348], [0.18836725511893085, 0.19053181020193952, 0.21088369697041134, 0.2297717720279228, 0.24625998360772033, 0.16559377166886244, 0.16573195569593577, 0.16670370394469622], [0.16613595027567024, 0.16699760944921316, 0.20020804699677386, 0.22649167842361628, 0.24908366438115895, 0.17412769450884044, 0.17255299603330856, 0.17088871855582466], [0.17875032390986131, 0.17861611790999338, 0.18897322949797604, 0.2200275062869287, 0.24538017837342313, 0.20638611516377525, 0.20513897084805238, 0.2039053700253134], [0.18908021099728392, 0.18985907573612099, 0.20310924401671265, 0.22224913383357967, 0.26042032664954423, 0.21691767960886243, 0.21600056227643316, 0.21523218779956144], [0.19289934153908034, 0.19412031523994816, 0.21194587279816954, 0.2267443227278751, 0.2502262642075111, 0.20652887584601617, 0.20605003710677533, 0.20589471929187061], [0.18856350218791476, 0.19055998732926158, 0.2151979529388521, 0.23185355510286854, 0.2451505065490407, 0.17536949211210784, 0.1746622916285195, 0.1744982668466268], [0.18354213736124983, 0.18519303120917702, 0.2107867130330833, 0.23024293702876225, 0.24449107389155386, 0.16514588485921855, 0.1648513384563271, 0.16537299687317403], [0.17858289846101008, 0.18021634445926418, 0.2020209127251076, 0.219390456430534, 0.23277091388153714, 0.16012123155550434, 0.160194551820239, 0.1610283001008529], [0.17067274847079994, 0.17180047450851071, 0.19080213860575299, 0.20541858508713998, 0.230326402306897, 0.16681022471185677, 0.16530464089759406, 0.1639623435931878], [0.18027100102930482, 0.18118177710391595, 0.19675974465642598, 0.21008869261895752, 0.2315990439316166, 0.1846990787897858, 0.18349963036127426, 0.18251707538171946], [0.17746654214545254, 0.17951191460427124, 0.20111553706870589, 0.21738479175265424, 0.23004705387233024, 0.16391065178584888, 0.16270192435578357, 0.16184489496026358]], "B": [[0.9821284708917137, 0.9824309745658066, 0.9880213937247883, 1.0055418851337243, 1.0507933057792775, 0.885940858518753, 0.8844578208584571, 0.8832730593688601], [0.9557019272969286, 0.9606829248737563, 1.0000941494660467, 1.0274993584166936, 1.0527748706348414, 0.8773418138908702, 0.8744316850940281, 0.8713218752397585], [0.920816937305192, 0.9249340177817886, 0.9712623273260005, 1.0100848287282997, 1.0465519451925271, 0.8994490399772512, 0.9013834626915698, 0.9038409457887971], [0.9165142501683343, 0.9174008486275993, 0.9481351965600304, 0.9777409459555962, 1.0421670515239796, 0.8776454450068325, 0.875585017452914, 0.8733573107766299], [1.0254507693832267, 1.0202301546028767, 0.989807445921169, 1.0315545143836444, 1.1043643069846758, 0.8983726228731114, 0.8968588190567245, 0.895667957658509], [1.068389021975351, 1.0680663227422948, 1.0589413493447353, 1.0514813665110767, 1.123823731779555, 0.8988987260543977, 0.8964601416947724, 0.8949044434322745], [1.0594893966133259, 1.0644085172292523, 1.082622674271803, 1.089794484802202, 1.0956503660768067, 0.8884273831397113, 0.8860146342699387, 0.8843514583404188], [0.9868117766772037, 0.9952859464520121, 1.0562043234562435, 1.0849524433765296, 1.1016908714351368, 0.8917288180302407, 0.8830932864726485, 0.8737331674103278], [0.93690734907927, 0.9466643946806321, 1.0263687994425432, 1.0635076755035369, 1.0868788392985695, 0.9685521524028992, 0.9675240820196519, 0.9677352936592234], [0.8988565185340054, 0.9065420853632817, 0.9972609826050738, 1.0571754793172796, 1.1087120461289752, 1.0016906524074594, 1.0037472322053531, 1.0063206461421852], [0.9008911996322806, 0.9016888068146162, 0.9480372247887505, 1.0102806293565616, 1.0812167353949709, 0.9681481014401621, 0.9711479815549462, 0.9753794495222712], [0.8862676818560232, 0.8900155215953333, 0.9450390978685115, 1.003950026806173, 1.0695281916292165, 0.8781169330303564, 0.8827874917940106, 0.8890328854600574], [0.930328897902812, 0.9255357267234404, 0.9270413808124728, 0.9944916387168258, 1.0685326425029793, 0.885360076130228, 0.884148470159467, 0.8838388093176145], [1.049141185371203, 1.0398181590073372, 1.0074198473623366, 1.0794465663363026, 1.1387811351096253, 0.9082378196989281, 0.9056449486952376, 0.9033875854992565], [1.1099467860294332, 1.1054393010361188, 1.0489372086006925, 1.102513393522612, 1.1890106571823995, 0.9196646981798678, 0.9166537251612009, 0.9150144128159893], [1.1374974721175117, 1.1368547923573404, 1.1135120296236776, 1.0912726346222672, 1.1983425238333256, 0.9152010034435795, 0.9110064392969829, 0.90834878267951], [1.135205333402893, 1.1363265825390079, 1.139862415457244, 1.1350281296115148, 1.1647348286389922, 0.9024775678904483, 0.8995931887181612, 0.898424690844767], [1.1048995324461324, 1.1118111193372409, 1.1438712379298963, 1.1497564946384309, 1.150846835062351, 0.8927254487179206, 0.8895029264148301, 0.8873033447102896], [1.0414987112951806, 1.0514994980431265, 1.1191454107545462, 1.1383900984301831, 1.1505895645554414, 0.8896258983912315, 0.8759506479307357, 0.8706151410310636], [0.970606198405711, 0.9797315877485817, 1.0688359776841052, 1.1097237425577982, 1.1379835301352799, 0.9612516819414941, 0.9599450391111867, 0.9576785213971112], [0.9353030391250823, 0.9494048237714543, 1.0693260734231869, 1.114391440821519, 1.133333590525758, 1.0391795775935861, 1.0396648675702638, 1.0388462027044212], [0.90927917600038, 0.910630339559328, 1.0439283725934378, 1.122167771882604, 1.1729907216369169, 1.0840804819109202, 1.0843758011197253, 1.0840766007950162], [0.9131492611589067, 0.9145038858826874, 0.996841895647631, 1.095351414587451, 1.1742715095281846, 1.0875604790816915, 1.0883270968619134, 1.090606945014816], [0.912685108134446, 0.915700762553396, 0.9727368252956602, 1.0425746803524742, 1.1380795349853001, 1.0595621043986838, 1.0629838601384611, 1.0673814922324747], [0.9095157785514628, 0.9121515725659234, 0.9719518692856208, 1.0294831550179484, 1.0859509610859628, 0.991660257104605, 0.9953996342806957, 1.001116473049538], [0.8980119924450793, 0.9029785728701888, 0.9667384947459107, 1.0308950416234963, 1.0923903416294405, 0.895897209756741, 0.8992885773593096, 0.9048000451495141], [0.8860711930876622, 0.8895397953782163, 0.9560453188346738, 1.0268341732083026, 1.096023646110082, 0.8845007643424553, 0.8825549902353512, 0.8818539290176953], [0.9569553882995347, 0.947493082498412, 0.9634605874382929, 1.0197953657090006, 1.0926397863275361, 0.8948186868868996, 0.891851672064075, 0.8911853707693468], [1.0690122889345013, 1.0568104681428465, 1.0442467800631579, 1.1194248842284442, 1.1729958568852523, 0.9350199032119142, 0.9316567664685762, 0.9283835043716934], [1.1317778098166782, 1.1227914155322398, 1.0586677565290499, 1.1620792737097818, 1.2379950338286334, 0.9610344094302338, 0.9572967947759109, 0.9542808021824684], [1.1734494455649445, 1.1674772840113905, 1.113373835008873, 1.1655299000356172, 1.2783800075310146, 0.9668649081836882, 0.9641644629996207, 0.9620819378239508], [1.1896231339576662, 1.1900946251926579, 1.163391162185701, 1.136728813300242, 1.2738869629621754, 0.9495849314318691, 0.9473101482221095, 0.9461058728691935], [1.180863822502857, 1.1821340064757322, 1.1889301126973166, 1.1778793674796675, 1.2328257657566337, 0.9222729122722614, 0.918633347405083, 0.9172340996446332], [1.1604950871683763, 1.1654422225901921, 1.1975275178921483, 1.194103194457055, 1.186113185869852, 0.9015276396646769, 0.8969080503546111, 0.8951441927111119], [1.1184650197243966, 1.1264945274568559, 1.1796768952060228, 1.1971672881671132, 1.196870083140207, 0.8933473351273518, 0.8894508250494689, 0.8873805264291408], [1.0576791868471098, 1.0714917105188833, 1.1475957105590426, 1.1799833628474639, 1.1950843711046124, 0.90329673694062, 0.8854654310545562, 0.8676567515479785], [0.9819411987028648, 0.9923424961094621, 1.1065737209754516, 1.1509486107533922, 1.1803048878210205, 0.9845734151177341, 0.9819387588635133, 0.9775105512558938], [0.9542461028206703, 0.9719003501674305, 1.0994655022424853, 1.1372831033126656, 1.1559812333871378, 1.0646358878435902, 1.0625271872175817, 1.0603655248015227], [0.9078528342013183, 0.9248302459521054, 1.1029205209161825, 1.180372794940089, 1.2089050322742534, 1.1196148673850084, 1.119074020418247, 1.1174174318986154], [0.9181555344441515, 0.9206734416898136, 1.0682557491143632, 1.1820352947692057, 1.2453641549962893, 1.1487877460134146, 1.1493218507430896, 1.149026308274865], [0.931415213788507, 0.9325088728202326, 1.0146913697569044, 1.1456292935985801, 1.249310444575837, 1.154587693151492, 1.1566019502872367, 1.1584069078007806], [0.939701055222261, 0.9415228482908393, 0.9911602053707032, 1.090041393064611, 1.2146872600483156, 1.1366422730292864, 1.13814895732133, 1.1410849078480843], [0.9392138339759992, 0.9427191952362912, 0.9943286902579554, 1.0500166348941957, 1.1591026672315299, 1.0955239434864943, 1.098881897837145, 1.1026984590398985], [0.9234101735261355, 0.9291426116599371, 0.997932718725838, 1.0549095605296683, 1.1113927189303716, 1.0255723162289476, 1.0295733791795387, 1.0359128851664448], [0.9107070862510602, 0.9150262900259963, 0.9942349319177852, 1.0578228044667244, 1.1169415701931615, 0.9332081516778343, 0.9372526178431086, 0.9437478610536826], [0.8964124914120107, 0.9032542608420263, 0.9815724828719756, 1.0535327748993195, 1.1235000108379831, 0.8787647161750544, 0.8769781260225931, 0.8769852327695433], [0.9018461598609389, 0.9001991460071032, 0.969127658704288, 1.0451999518511064, 1.1207227643020778, 0.893405437624275, 0.8916233900169317, 0.8916270847666053], [0.9785255669332866, 0.9647512965819826, 1.0007759832067513, 1.0579534182965646, 1.1161058928994043, 0.909160494210704, 0.9067736174400511, 0.9047592427729275], [1.0833677182142196, 1.0681103326200139, 1.082034580711238, 1.1605642274583128, 1.1974136440808845, 0.9671257987231724, 0.9637517245639657, 0.960060119936913], [1.1459399545868831, 1.1362700751947026, 1.1074496730910335, 1.214540823490753, 1.2752351513022309, 1.0046302625219927, 1.0010290360111724, 0.9971190439488309], [1.1922809837588464, 1.1852621800649887, 1.109526368912716, 1.230440060180097, 1.3398269792601087, 1.0232562753972618, 1.0201604463561051, 1.0171448655487876], [1.2116756846436434, 1.2084773098089252, 1.1651221156120362, 1.2101234170210533, 1.3626515805295571, 1.0154868984670806, 1.013278293127479, 1.0117205930829083], [1.214444223462375, 1.2184536303088829, 1.198060621569182, 1.1745729987577391, 1.3377159630132796, 0.983535539992422, 0.9821284710122237, 0.9822241591706207], [1.2007063877640964, 1.2046669479131704, 1.2263586589606825, 1.211215295047009, 1.2795814954541282, 0.9422039015218314, 0.9408388138562581, 0.9401897568398502], [1.1818608670914152, 1.184943708334394, 1.236349303297507, 1.2298665135694986, 1.2168292758656123, 0.9094123349631075, 0.9062237595456577, 0.9053780640486835], [1.1533544562205535, 1.158661258568825, 1.2153106048646451, 1.2378391864624751, 1.2350552833570934, 0.8969565423839163, 0.8939854433152596, 0.8925097877634299], [1.1101438415418838, 1.1216729243851946, 1.1780194750435906, 1.227321373963805, 1.233116857877242, 0.8862506230385857, 0.8778988324015168, 0.8760855554201229], [1.0358651820524944, 1.056114059379617, 1.145316610257513, 1.194901664483744, 1.2230821940040921, 0.9429640148966233, 0.938524499620489, 0.9334233627682775], [0.9829185231784726, 0.9971195336532369, 1.1105781617098778, 1.1622264160521503, 1.2075086015513592, 1.0400271707123934, 1.0380227382331468, 1.0352684224665412], [0.9475453924508513, 0.9688548163455227, 1.1315807191491951, 1.170139605598013, 1.1793522898618927, 1.1126103787752644, 1.1105461745641767, 1.107390746898093], [0.9143847166552584, 0.9204288964220717, 1.1366847703526126, 1.225654245431824, 1.2483912165190323, 1.1645092723961268, 1.164206198332097, 1.1619969394886183], [0.9267336641234146, 0.9280328396438954, 1.1046011875113997, 1.2401719630940409, 1.3032619501832765, 1.1894649735551273, 1.1899142505410105, 1.1890733882474835], [0.9461121933470747, 0.9446948737317329, 1.052076783896631, 1.2137702374741868, 1.3275658479543369, 1.1995496008540716, 1.198958475458503, 1.1985849018236705], [0.9668823452232261, 0.964901101380973, 1.0030196926492376, 1.1575890360492938, 1.3103869075202663, 1.199180778566457, 1.2004329130772462, 1.201300540174131], [0.9842140306247915, 0.983837587536574, 1.007078836255235, 1.0871513051905073, 1.2512886343406806, 1.1747100565628832, 1.1763685023197832, 1.1791840383571133], [0.9813083625610936, 0.9859680003383522, 1.022496335162627, 1.066870005542327, 1.1823091440882878, 1.1317671326967613, 1.134871788795468, 1.1407843981440007], [0.959477934844751, 0.96724689739691, 1.035344537192725, 1.0815909778153157, 1.128650893444411, 1.070154191194711, 1.0736382535577893, 1.0788864947015104], [0.9308038131140499, 0.9397045044777393, 1.0344144895691445, 1.093101844618097, 1.139460406011868, 0.984450949175934, 0.9889124897018607, 0.996074467345445], [0.9139197580280269, 0.9200375336006303, 1.0159030815507037, 1.0910381833777658, 1.1508788663589757, 0.8866999720620281, 0.8799758766450834, 0.893049217664747], [0.9006975932139137, 0.9069007735223608, 0.9976559185312288, 1.0773844783696547, 1.1496297254454433, 0.8882567265851651, 0.8865656262506817, 0.8866992323342231], [0.9266548533983263, 0.9259932358017643, 0.9882194432376338, 1.0652549302985042, 1.1409882195079577, 0.901065395445358, 0.8987085754289098, 0.8980237062214835], [0.9938087288065004, 0.9764686115095365, 1.0336485080279063, 1.0905348724505781, 1.132227030118451, 0.9248423109747953, 0.9204828677853256, 0.9190991518470776], [1.0899030565432002, 1.072440155701502, 1.1172639081274958, 1.1910288387931869, 1.2049072960362714, 0.9942946265796239, 0.9908446664408483, 0.9863338273037427], [1.1522072405104609, 1.1409392878959264, 1.1451147814363611, 1.257027773729106, 1.2929720319344902, 1.0431093114250096, 1.039852996306195, 1.0354105733081431], [1.1982664718539875, 1.1892588669557755, 1.1355748012038447, 1.2889075310683218, 1.3798177013149249, 1.075792102700656, 1.0725557042318716, 1.0686491513400653], [1.2164108486065945, 1.2150422810799657, 1.1575965122431544, 1.2757284296712015, 1.430933604987323, 1.0771215028904912, 1.0758700995151147, 1.0744104349405437], [1.221737978019446, 1.2240984738237537, 1.1922215726575622, 1.2193968037361842, 1.4200243921275115, 1.0460123267942147, 1.045807894393201, 1.0460653257377834], [1.2119035492278674, 1.217790930005091, 1.2177414470157797, 1.201271896467907, 1.3657032358526346, 0.9983494596380076, 0.9986995105940639, 0.9999323375266935], [1.196719575213415, 1.1992203267025445, 1.2495878592276286, 1.231699107183526, 1.2865757534142468, 0.9485751151576244, 0.9478839488320493, 0.948671376888128], [1.1884478258114737, 1.189789469507826, 1.2551228520566589, 1.2515619175941914, 1.24079187339298, 0.9120887425421728, 0.9067115309416524, 0.906496743462037], [1.1642656100374142, 1.1679246080295043, 1.2312718046769136, 1.269284140932399, 1.261397546963488, 0.8973317433289424, 0.8940179131279218, 0.8932792360783958], [1.1243297090416957, 1.1356028054196383, 1.1825911835965845, 1.251034715477855, 1.263815434768516, 0.8841775755514248, 0.8784175074582111, 0.8773007732748554], [1.0571085554294906, 1.0767756565578748, 1.1515901324704343, 1.2119571603122365, 1.2544453996202327, 0.9386518427713686, 0.933250583835726, 0.927009222872165], [0.9873877181332248, 0.9998772559771354, 1.1298048908722298, 1.1749803603803615, 1.2371737157090954, 1.0402185550343526, 1.036680697057539, 1.0323748571973523], [0.9601175035805228, 0.9824393776606124, 1.1299312169804046, 1.1468785732916917, 1.2077336990895864, 1.1161740052355444, 1.1128742419921678, 1.108334999519639], [0.9110889559141703, 0.93526119722144, 1.1617435474371118, 1.2286828465583204, 1.2288497770301496, 1.169260452629176, 1.167970902168268, 1.1656470500811493], [0.9249068500403043, 0.9270787121007554, 1.1451687473442143, 1.2760878247995717, 1.3093811510066706, 1.206372003900106, 1.206165019176246, 1.2033609768475384], [0.9466029040290714, 0.9441231303947377, 1.105934283709032, 1.2800033198391336, 1.3673631445020826, 1.2145206371735728, 1.2122176767377997, 1.2113572270421284], [0.9767352530619249, 0.971441775474885, 1.0432962491224909, 1.2405079936569308, 1.3935924652312273, 1.213164859086674, 1.2124094770968334, 1.2129543844721695], [1.012525202362544, 1.0051036024959434, 1.0092222135915336, 1.1701592123542315, 1.3649439023574659, 1.2125292176538836, 1.2132193744327189, 1.213485223065161], [1.0370508347711598, 1.0335517774128777, 1.0183044704883304, 1.0920487453035757, 1.2896722565124914, 1.2003650480454633, 1.200297793688856, 1.2017764903830561], [1.0361512588003121, 1.0401092582671374, 1.0471892743614302, 1.0712888139245453, 1.2083657564952073, 1.172045419063671, 1.175931466982829, 1.1799316152098465], [1.0116066903785994, 1.0214033699517129, 1.0745002112960256, 1.0955304680017843, 1.1414954673495186, 1.1176313024510676, 1.1225854307428513, 1.1288071413784682], [0.9713970757123473, 0.9828283666477782, 1.0820461176989382, 1.1216422020583077, 1.146817346798419, 1.0448051342161668, 1.0495598732535252, 1.0564760325485922], [0.9359097976192081, 0.9462329232383277, 1.060821863584922, 1.1303108343370767, 1.1689853235160925, 0.9476107169507747, 0.952188391053929, 0.9600353729921643], [0.9189892003242021, 0.925219741975562, 1.030000344729845, 1.114279932745441, 1.1763303642621612, 0.8771628380229065, 0.874195667172369, 0.8744630124074764], [0.904766264437314, 0.9115421022803339, 1.0097883109541408, 1.0889623061763702, 1.1701210327677982, 0.8941874911608604, 0.8921353775243746, 0.8922759219991431], [0.9469831132026781, 0.9461122635585811, 1.0032040123578108, 1.0738840094901854, 1.1531134051721241, 0.9081592460314505, 0.9038485786288757, 0.903020686742622], [1.0025737038119442, 0.9816664894119076, 1.061652342399762, 1.1114909340108428, 1.1376939478319013, 0.943486762557564, 0.9401301080640112, 0.9370915296675698], [1.0903807648609396, 1.0700778458404772, 1.1433727751958636, 1.2091052358686287, 1.1973729460579263, 1.0099740896248453, 1.0075556325206563, 1.0039554657959364], [1.1528408499498422, 1.1408352977527922, 1.1772501065915564, 1.2883896116710902, 1.2947753447411152, 1.06769088095443, 1.0648312018684885, 1.060529498532874], [1.1956628183177125, 1.184495560123506, 1.1707637106617554, 1.3283191716514298, 1.3995043507286888, 1.1119533996512456, 1.1103118692868235, 1.1068037626903227], [1.2178182837300746, 1.2133457210809138, 1.1536297210904123, 1.3205277654065648, 1.4708007526286353, 1.121938721356374, 1.1217620151416137, 1.1212999437289906], [1.2174135965525141, 1.221281176425946, 1.1830880249748164, 1.2704690014906725, 1.4762326485203934, 1.0936071137923922, 1.0953035994977418, 1.0970954351432418], [1.215502168661425, 1.2197923986268886, 1.1994007207197717, 1.1928518996011852, 1.4224975881179052, 1.0421523197439673, 1.0432623799915612, 1.0455059900375914], [1.186630267974866, 1.204227090069906, 1.2384705300987802, 1.2162916848208698, 1.3425040405774842, 0.9852364028892708, 0.9860202167601017, 0.9875043116119372], [1.1930336259830645, 1.1844357655904878, 1.2674450378855613, 1.246605410336413, 1.2514913795258602, 0.9327312253306861, 0.9325059860928816, 0.9343017335063909], [1.1860252064315973, 1.1887297005981774, 1.26260491308406, 1.2765504849465554, 1.2607936525725174, 0.9029327666494756, 0.9009958603874748, 0.9006776991216592], [1.155159732135626, 1.1614910321674892, 1.222555549190363, 1.2846036089477517, 1.2812518811540583, 0.8937455916615892, 0.8902861254259445, 0.8895609573413069], [1.111470606636687, 1.124655565820402, 1.1504411561936145, 1.251791979566314, 1.2805767009938396, 0.8993901249163028, 0.8742252349238225, 0.8693147095080551], [1.0369481497911792, 1.060520178302342, 1.145226080190522, 1.2060322101393888, 1.2657691978066627, 0.9738279517866166, 0.968605465018399, 0.9617655965230919], [0.9808170670507771, 0.9956303934053862, 1.126342298288762, 1.162080304867905, 1.2439961122320642, 1.068960837856817, 1.0656017057775042, 1.059986005557901], [0.9471461498086298, 0.9710046800907334, 1.1379755422140785, 1.1514102477478756, 1.2108876107024644, 1.1385152906108316, 1.134109445075605, 1.1285895362522154], [0.9114159323632907, 0.9225911627734897, 1.1696729539580586, 1.2423740042543188, 1.2344044958333396, 1.1865259470520964, 1.1856967832149399, 1.1814359548757734], [0.9291052689303856, 0.9293730201722137, 1.152304687205076, 1.2960224462426768, 1.323226452642717, 1.2116065898983026, 1.2103543030777404, 1.2069717939446314], [0.9552377346475314, 0.9511327561438563, 1.1152753585931074, 1.3073670362645713, 1.3948852327954875, 1.2138435095707154, 1.2108007467043043, 1.208137363241671], [0.993626465804669, 0.9839166325136334, 1.0507511405539673, 1.2700065387546176, 1.4375720404975718, 1.2059149159290967, 1.2036231778559778, 1.2031616176577622], [1.0437335349173325, 1.0309948779507985, 1.0102192690624525, 1.1980662804234878, 1.4168348766054972, 1.2076817123352468, 1.206712992131369, 1.2054088781312937], [1.0815224862957529, 1.0738129226750435, 1.0180320819615412, 1.1122261525903943, 1.343240812893686, 1.2106500854160445, 1.2114276124024803, 1.2126905762757196], [1.0929014958860015, 1.0940670289768408, 1.0492569791486188, 1.062781187578648, 1.2482401056403434, 1.202678359921145, 1.207044457445912, 1.210548770056684], [1.071393525019684, 1.0804879834927097, 1.0949472660601758, 1.0877262178727891, 1.1661198231249124, 1.1676149140830754, 1.1721087451959766, 1.1769775774059328], [1.0275303894978742, 1.040786225372797, 1.1231244812829202, 1.1268350970709085, 1.1384046134769106, 1.1061347537756205, 1.109493670174309, 1.1147628735045556], [0.9773189586932247, 0.9911725068059989, 1.1140818813415134, 1.1563937369057276, 1.165193861846384, 1.026383797695964, 1.031100618904561, 1.037644176215948], [0.9420625605878978, 0.9521882485443995, 1.0734484624831182, 1.1557892855709042, 1.1881559671847337, 0.9226494343268621, 0.9268019152364522, 0.9348734168899915], [0.9210511698496369, 0.9298066048492286, 1.0338777167852118, 1.1250094151518353, 1.1945548237004855, 0.8820746005022958, 0.878956449268614, 0.8794349777664838], [0.9093837316598731, 0.9163142957032805, 1.0144966722058735, 1.0900080692647636, 1.180428157777845, 0.8972245024768266, 0.8948017824985751, 0.8945228226465263], [0.9621766964829367, 0.9625296372348222, 1.013236269985849, 1.070909452182495, 1.1561397090375372, 0.9127672594612264, 0.9074186140923862, 0.9062114122783237], [1.004597974321328, 0.9981362306464483, 1.0857359582288761, 1.1184504386352225, 1.1343588173185861, 0.9552447553297964, 0.9522751554300585, 0.9492928142572419], [1.0841555060474726, 1.0651085605657777, 1.1582442825412589, 1.2135623931445207, 1.176245852008424, 1.011310672816139, 1.0101101697009152, 1.0074723999763722], [1.148767958138762, 1.136913966340922, 1.1936456724219002, 1.2986049456218898, 1.2909376432609385, 1.0700518174671254, 1.0684890457386538, 1.065526641825788], [1.1900417832281256, 1.1809291928333834, 1.194352046707987, 1.348144218910668, 1.3996016719266795, 1.115656957437027, 1.1163117145061658, 1.1145844398295113], [1.2135568894534268, 1.2066307310137423, 1.150144373277429, 1.3432480141026966, 1.480049228073128, 1.130687243796528, 1.1293866595064566, 1.1294226455283465], [1.2057463326557243, 1.2105254144941129, 1.175286309969845, 1.2990218450285365, 1.495044220974698, 1.1075834339391601, 1.1105101956709897, 1.1129623837996834], [1.2070073825736047, 1.2057103562331892, 1.1807642280616752, 1.211076378937769, 1.4473727659267852, 1.056452235352453, 1.05866196275696, 1.0625976585916674], [1.213298450201678, 1.2187549062703944, 1.2127955305333422, 1.1897563314826318, 1.364187573138352, 0.9990473084358893, 1.0006641899550563, 1.0035890530395333], [1.206460333373967, 1.2080719818528634, 1.2597635398941713, 1.2345953299038468, 1.2705292341675312, 0.9454785285100235, 0.9460926457132758, 0.9487431922617485], [1.1961915251463213, 1.1989238737162002, 1.2691501799013856, 1.2656936142321074, 1.254239078487548, 0.909104171311076, 0.9050238463795713, 0.9055829728812086], [1.16790493478541, 1.1744616546948439, 1.2419874817182817, 1.2884756777207078, 1.2785972859686754, 0.8964934361913252, 0.8936859900114166, 0.893446515957527], [1.1279084307028018, 1.1385654032114485, 1.190236732364045, 1.2709831957439108, 1.2825868666398177, 0.8810629533734989, 0.8771617001247584, 0.8770972791701976], [1.0622534386399873, 1.0829562410290972, 1.1579691973213648, 1.2246156999930744, 1.279858101170643, 0.9394729305159458, 0.9327999973897741, 0.9248208564894074], [0.9751333036866537, 0.9978412357974514, 1.1384963413628295, 1.182240559011381, 1.2609216902285312, 1.0410803443052186, 1.0367660849042029, 1.0303555015534216], [0.9522554233791716, 0.9734492723589934, 1.1064419500019225, 1.1474803833856646, 1.2286807230136585, 1.1175291767484647, 1.1111025701692436, 1.1057748358273896], [0.9076645518155227, 0.9331217247578287, 1.1536213160701478, 1.202315421158375, 1.1918823511052044, 1.1756152304126193, 1.1727033974794576, 1.1667952388454397], [0.9193232381574887, 0.9192333407330148, 1.1571638168561253, 1.2751213601140743, 1.2672531937691578, 1.2061244962545545, 1.2053750460056203, 1.2019836042340823], [0.9443637782314025, 0.9410842376979597, 1.128688806801826, 1.3034638797147367, 1.3670512991839023, 1.2130608413105102, 1.2113038802751805, 1.2080119714829594], [0.9802022129684941, 0.970947410327556, 1.0766411496257755, 1.2999656504397277, 1.4314177242401207, 1.1918064863834843, 1.1947440430411436, 1.1944960393184092], [1.0352832675452333, 1.0202220152707282, 1.012869245860691, 1.243808045080213, 1.454710683821476, 1.1750662604650943, 1.1599027392780041, 1.1569468679560946], [1.0844052745106068, 1.0719602269052733, 1.0099895084193231, 1.1606749409026547, 1.4105055171657481, 1.1958916348335917, 1.1982879701356417, 1.197888181685652], [1.1228648852935883, 1.1143768971893862, 1.0262839252244984, 1.07568077522576, 1.319484248302316, 1.207247375568052, 1.2085921332437792, 1.2119562417637344], [1.1242023312255756, 1.12924192610726, 1.0741041790659278, 1.0529146389456685, 1.2132765021676297, 1.199491660744815, 1.20465443335848, 1.2079255241459588], [1.0861769572670676, 1.0983827828751291, 1.1301981117796778, 1.1037884752477916, 1.142625234879552, 1.159599807181196, 1.165153604744632, 1.1704983000981815], [1.033602236811425, 1.0479343276934996, 1.1485153401852117, 1.1462617448322914, 1.142569801292579, 1.09874262133809, 1.1009137370884094, 1.1049768239833762], [0.980267204124505, 0.9946820670735791, 1.1276003325033244, 1.1740592185511265, 1.1723204266467133, 1.017492716723039, 1.0221327837468313, 1.0288728928562358], [0.9458616489513977, 0.9563626806825951, 1.0744141925113284, 1.1651148474243085, 1.1942160956734749, 0.9127440929483622, 0.9161572540577902, 0.9240241308702395], [0.9246283849397405, 0.9345071224406014, 1.0291738391861307, 1.1271549623253256, 1.199930158989028, 0.8837915489516888, 0.8806573518132401, 0.8814403792451508], [0.9153057481920068, 0.920292002612691, 1.0135604483265235, 1.0842207591823039, 1.1831788522794158, 0.8981790016603016, 0.895759182117351, 0.8956237731003055], [0.9725555256766744, 0.9736306014198559, 1.0207982318848772, 1.0592215533735798, 1.1543011925461684, 0.9138784098875473, 0.9082595095419065, 0.9079508459155363], [1.0011617764119913, 1.009752499990588, 1.0975678667118811, 1.1177336034928251, 1.1307588059721383, 0.9560383930211913, 0.9538794887223263, 0.9513786004631221], [1.0736751315413593, 1.0549579728131646, 1.1587946062412418, 1.2089820427009021, 1.1937317026291465, 0.9984066258202008, 0.9978514625008367, 0.9963496739589176], [1.1412773810352705, 1.1277238371545713, 1.1959556589746072, 1.2937413819368473, 1.2917681369169869, 1.0504680091391339, 1.0503199189828696, 1.0493609284442795], [1.182617028459317, 1.1738359004505385, 1.199154986276899, 1.3421155624588164, 1.3954345791561538, 1.0908084387120678, 1.0917186291139358, 1.092445560098721], [1.2056098790778793, 1.198831077249145, 1.1535755061619448, 1.3373644034848189, 1.4654421955297157, 1.1019148154073402, 1.103474979411405, 1.1055697520600776], [1.212360280143959, 1.2126231449335918, 1.1719566579406242, 1.2903371068447649, 1.4734742103603187, 1.0758649078969111, 1.0788047843956672, 1.082879796064651], [1.2194708925481104, 1.2190135122941321, 1.1886861746695996, 1.2031795659338156, 1.4239900829603966, 1.0285843710678841, 1.0307058676231664, 1.034099396384599], [1.219178236925414, 1.2218227952484655, 1.219344853311455, 1.2062978314224102, 1.3419541904908971, 0.9753264769987806, 0.9774089982030575, 0.9809171693661962], [1.2083668064144812, 1.212379958896422, 1.25135422058698, 1.235712294627779, 1.2504017671246455, 0.9268846020469392, 0.9264269367364063, 0.929378875602697], [1.1893563027240168, 1.1940525242336657, 1.2506348692580687, 1.2622761100543978, 1.258458426122079, 0.9014097229869866, 0.8996191521489895, 0.9005708111457481], [1.150366773760401, 1.1599441773848551, 1.2253905158986367, 1.2735123950103975, 1.2736485457403441, 0.8896366002052812, 0.8871230475417795, 0.8872564234015242], [1.0941618717720598, 1.1113618278640072, 1.1832892881901296, 1.2469144903262461, 1.2774302796649166, 0.8971295003262509, 0.8732349329446963, 0.8761876088804499], [1.0145991738530145, 1.037699749010418, 1.1544404455302864, 1.2094478743699624, 1.2663581231182128, 0.9850594676529202, 0.9797523288792146, 0.9726621540260612], [0.9525439451716492, 0.9694725131733729, 1.1192856195344576, 1.1733881573655154, 1.2461096480882137, 1.0763798390400043, 1.0716511199023921, 1.0656993141911422], [0.9167427396333732, 0.9394690866368163, 1.1182068252494006, 1.151762638872177, 1.210413952696151, 1.1446219459994207, 1.1419300091606195, 1.136003905355573], [0.9069155849781574, 0.9090663165918441, 1.1373958477341255, 1.2308758084773244, 1.232336960633509, 1.1964769110189424, 1.1944902195953375, 1.1902020493078087], [0.9312499319095265, 0.9280906288744597, 1.1179636278520628, 1.275880557503415, 1.3198557933206174, 1.2149268112788225, 1.213651099062049, 1.2101077688711448], [0.9630192359812899, 0.9558899064420043, 1.078322344924454, 1.2850512592811778, 1.3930303180076438, 1.208316143350046, 1.207038774188531, 1.2046138835439733], [1.0163752796388983, 1.0025230578549142, 1.0195615064548549, 1.2485591264101559, 1.4369759628650716, 1.192563264042879, 1.188264257506886, 1.1879581636792012], [1.0733425790200806, 1.0592924077547679, 1.006326354086902, 1.1755741127428974, 1.4181535032650547, 1.189683195959162, 1.1933416460978703, 1.1971121455844147], [1.11732558573417, 1.1088113693528148, 1.0245195856244589, 1.0919993624732631, 1.3412976289131124, 1.2040551666553694, 1.2071263626999618, 1.2101933939936709], [1.1281793709611114, 1.1314796674598866, 1.0655113058103427, 1.0612294458808935, 1.2463870723725712, 1.1984557866944394, 1.2013298801349659, 1.2058572155774845], [1.09135623017552, 1.1027113485448252, 1.1216195126496464, 1.0927362590706553, 1.1627222994592075, 1.1690314259792531, 1.1737264124501667, 1.1782949812585737], [1.0446124488596267, 1.0578309997297939, 1.1473704620847192, 1.1341412719527582, 1.135153130849329, 1.113923239431869, 1.1150227544195432, 1.118986998175502], [0.989805006850009, 1.003752864707066, 1.130623695926235, 1.1667021430612645, 1.1619511554127198, 1.037137456616531, 1.0404742638162068, 1.0464343973813495], [0.9508274642014515, 0.9612427822339984, 1.0774097179507849, 1.1640021522108408, 1.1840561911260783, 0.9351832539985092, 0.938601534980415, 0.9446785784389566], [0.929831055796324, 0.9391923161040125, 1.0241674301151846, 1.1271985534833053, 1.192017035206505, 0.8826330030133563, 0.877183513679583, 0.8772131414475223], [0.915981932295941, 0.9235752049071682, 1.0115907177842267, 1.0845535027777455, 1.1788980234054915, 0.8961702555425725, 0.8940125479565323, 0.8944599161628066], [0.9736300605334576, 0.9732840427751981, 1.0168033362472162, 1.0566712011315906, 1.1526596521698667, 0.9087382402530029, 0.904692164717072, 0.905437759185804], [1.0070915210974742, 1.0134832132520255, 1.094868794909914, 1.1121876478883037, 1.130503545294712, 0.9467389384531542, 0.944914793483479, 0.943235035645271], [1.0563201059389888, 1.0373441202313478, 1.1452629670689223, 1.195730995732236, 1.1978160971025598, 0.9729847234840551, 0.9727694150400329, 0.9726718342867959], [1.124396068371773, 1.111125462180882, 1.1829145348562269, 1.2728475862133413, 1.28604104660365, 1.014959682676701, 1.0151128803096894, 1.0159976806730706], [1.1696089228857793, 1.159950788859191, 1.1844740091140797, 1.3113630404230368, 1.3762114439003805, 1.043798173717509, 1.0446945553119253, 1.046574842240509], [1.1948214475468906, 1.1878543031569833, 1.138823358675531, 1.3057940105099972, 1.425450644693694, 1.0450993745193027, 1.0464728064182467, 1.0500629657345912], [1.2098380245311677, 1.207196751676668, 1.1681213649580287, 1.2534003880361373, 1.4152614555871854, 1.019800328963272, 1.0218853126905063, 1.025860736431022], [1.218055575310708, 1.217377989999241, 1.1905230819040344, 1.1876770178681806, 1.366792697673615, 0.9786878724864194, 0.9806293873631595, 0.9840988636270239], [1.2112328162436607, 1.2159211599416941, 1.2177666473156044, 1.2115321685174636, 1.283941187359772, 0.9327867640410822, 0.9339846036465603, 0.9369336322122339], [1.1862012518401746, 1.1910587453502721, 1.233821882759897, 1.2332125948499584, 1.2354567890927752, 0.9046323763948888, 0.9023878825085657, 0.9044279966028875], [1.1482012494622682, 1.157090650012422, 1.220941413154162, 1.2458341347020143, 1.255235843378828, 0.891206233572358, 0.889044662237561, 0.8899960077461117], [1.0917705716001076, 1.1073447171730932, 1.1882327449448589, 1.234319643912474, 1.2577144852563638, 0.8800994537533949, 0.8717478941698064, 0.8729213932353322], [1.0133055778776858, 1.0344115349977123, 1.1516952062110768, 1.2067231460565517, 1.2514989322850611, 0.9610476115803789, 0.9549699889702861, 0.9482175119876667], [0.9361216795006361, 0.9510625804189515, 1.1103323365051117, 1.1751830113966542, 1.236554030209585, 1.0581000170534032, 1.0529947722231139, 1.0466215947396407], [0.9016255773947192, 0.9221955145949646, 1.0894339480069837, 1.1377240673785272, 1.2065774112287049, 1.1312049590288755, 1.1274572979948823, 1.122986172435926], [0.904145494749696, 0.9048505434893702, 1.1030542826855263, 1.2042722237115988, 1.2260031832374656, 1.185979625319015, 1.184014401538602, 1.1796462132056658], [0.9285154656170306, 0.9257923863367317, 1.0814854408116934, 1.2387801798367042, 1.3028726867409597, 1.2094666646126904, 1.2070977675678507, 1.2036919727195527], [0.9633526256836452, 0.9540686493715151, 1.0398386717896093, 1.2369510611502137, 1.3647464254500559, 1.2114519335907865, 1.2098483299858167, 1.2076918939869608], [1.0147726144593334, 1.0038477184791514, 0.9977289772909528, 1.198109712581423, 1.391596247003413, 1.2079845657000967, 1.2069284869700394, 1.2066061548672318], [1.064641250807097, 1.0556373174412816, 1.007090450782472, 1.1268121397140352, 1.3585308502501021, 1.206240277622769, 1.2069112715036077, 1.2096489088918565], [1.0926643642876277, 1.0903939594295111, 1.0342611739562064, 1.062720838410704, 1.2853702261747126, 1.2050318833289635, 1.2093400133487175, 1.212510644061955], [1.0843355147424323, 1.0912985642049855, 1.0797276044937105, 1.074208133290322, 1.2021314843834838, 1.180255888648614, 1.183978707854303, 1.1890957756184422], [1.0468417192478168, 1.0578812936484114, 1.1159584175716513, 1.1046609772205889, 1.1351724630488649, 1.1334156120096812, 1.1364483359659687, 1.1402860762347913], [0.9977702136449627, 1.0101483900054484, 1.1157025385674801, 1.1372720007331072, 1.1425754529111214, 1.064633136082969, 1.068060555412369, 1.073293963736128], [0.9552999550990081, 0.9659196581141916, 1.0781220059469085, 1.146380973799383, 1.1616633816785513, 0.9708197159637231, 0.9743655001384964, 0.979684510120169], [0.9337026167031738, 0.9423783318288782, 1.0309852146832021, 1.1211875021235207, 1.1717554506826813, 0.896457109620677, 0.8785213563247385, 0.8743258433038151], [0.9168770085164503, 0.9264675868710681, 1.0102370159906662, 1.086126060553702, 1.1646961458226086, 0.8908848894403663, 0.8895020151611801, 0.8902964003183137], [0.9657023222072497, 0.9638095852010251, 1.0122077750654004, 1.0651435200762582, 1.1454356699642594, 0.9031084202419382, 0.8993969406017928, 0.8996725405732883], [1.0042753489779033, 1.0109261134792493, 1.0814131005648542, 1.105599930546167, 1.1305056509031508, 0.9301165016704332, 0.9271479259359471, 0.92577547241219], [1.0310726342327898, 1.0187106248418165, 1.1174074198334463, 1.1725849246914042, 1.187657285995363, 0.9415160623937608, 0.9414897569844409, 0.9422127327128574], [1.1028466586709595, 1.0915183695622879, 1.156288024635486, 1.2353871289653167, 1.2661225562386647, 0.9730565297260961, 0.9733004473212878, 0.9743653157879428], [1.1504900432649134, 1.141798879183803, 1.1513944904089417, 1.2615278801468708, 1.333069330727176, 0.9897052237364649, 0.9908762167657887, 0.9933064509981524], [1.1761386793864579, 1.172360012898632, 1.124490676235488, 1.2493125075186708, 1.3555396652985294, 0.983654519410741, 0.9847424245077184, 0.9874898277324401], [1.1872040140044897, 1.1848009481057198, 1.160479717146994, 1.190022172422595, 1.3349392755450828, 0.956898089349557, 0.9580562000078482, 0.9612243034991939], [1.1848397573051528, 1.1871724159746229, 1.1825686465798877, 1.1798777993628484, 1.2753845325426647, 0.9220574845311608, 0.9213189010568144, 0.9257050132756908], [1.1604450915096065, 1.16670093017395, 1.1934136989732747, 1.200435682498955, 1.2092691946636076, 0.8994408327222881, 0.8983083183115214, 0.9004189827309669], [1.116703242155221, 1.126401773412653, 1.185643721335635, 1.2106650519462803, 1.226714452570773, 0.8866909603932818, 0.8856979058576653, 0.887568211264345], [1.0558458977017404, 1.0706013358569137, 1.1570636858892505, 1.1991979281027714, 1.2253018523619015, 0.8809735849069075, 0.8683551573051616, 0.8742620192499856], [0.9684225696942156, 0.9881397325961517, 1.119214548543513, 1.1771787328222327, 1.2184658892104199, 0.9746343540837604, 0.9701925333927619, 0.9634615936105777], [0.9082679270098303, 0.922392014105704, 1.0634689299479678, 1.1433402979332858, 1.2064460393556922, 1.066451871533692, 1.0618735831006583, 1.0566539770326602], [0.895065514808506, 0.8956057179388551, 1.060418769305778, 1.1398199696990667, 1.1757166936558543, 1.1352407335221715, 1.1311763176619267, 1.1267260905121683], [0.9114347259433269, 0.9102493967934341, 1.0504199471842295, 1.1788726917130234, 1.2393778725089029, 1.1806438363905907, 1.1779178517746023, 1.1739309109188307], [0.9368011217357538, 0.9331873188922628, 1.0171400792981888, 1.1846078055270752, 1.2959437293978364, 1.2020976206075802, 1.2012724843342304, 1.1991253295410467], [0.98101068139261, 0.9739150459283972, 0.9833593407538196, 1.1568467386437804, 1.3214132094565678, 1.2088255667240806, 1.2093983232892291, 1.2092245485830526], [1.0208902035432388, 1.0163244927885713, 0.9989729370101497, 1.1019530669469784, 1.3030291690790436, 1.2022305507588302, 1.2018644822448683, 1.202098431343665], [1.0407504954537596, 1.0405983991395116, 1.0230064760314275, 1.0556917770272758, 1.2464711466506988, 1.1920016216722449, 1.195106379217761, 1.1977513370860378], [1.032175163185953, 1.0379949363009848, 1.0582674329368655, 1.0701443528188244, 1.1739715689966879, 1.1536883638994582, 1.156372675844133, 1.1591290918912902], [0.9983982088287621, 1.0075684435613546, 1.0782226338645997, 1.0930147048949455, 1.1212893886521127, 1.0961805182198623, 1.0985963496273907, 1.1017385184962907], [0.9611174031757361, 0.9703904998225236, 1.0648145986753583, 1.1107619151360255, 1.1328475722834335, 1.0178384544229244, 1.0198515963088777, 1.0234433518559591], [0.936949321659585, 0.9445656714310281, 1.0326021164736925, 1.1045732370916717, 1.1421988954456228, 0.9129649074421896, 0.9111195862981725, 0.9154937530725658], [0.9187613808225947, 0.9279601215380344, 1.0085404540854725, 1.0821522242288992, 1.141798299461828, 0.8840878407331064, 0.8819795179203035, 0.8821255268362549], [0.9480037751318907, 0.946119136357589, 1.0060107840712056, 1.0654496683971555, 1.131858493780434, 0.8940493120016314, 0.8929302919712557, 0.8940562094123568], [0.9941285004455759, 0.9995629717895678, 1.0595953792513046, 1.0923697652911915, 1.123570823237799, 0.9115785437216869, 0.9106978233334886, 0.9113090262868305], [0.9991637830945765, 1.004333399244129, 1.0839708909445271, 1.1357409504844223, 1.1628042427751364, 0.9140559519943322, 0.9122304740849593, 0.9122423554845024], [1.0726023313449238, 1.0632607284252569, 1.1163435265712318, 1.1851825657405146, 1.2267718004328048, 0.9306542825976963, 0.931693363738196, 0.9336138408198622], [1.1206078158982042, 1.11302712014512, 1.10158416551246, 1.1983470728610568, 1.2674003395800533, 0.9361040842129236, 0.9367043297215646, 0.9389569008555666], [1.1350999178903065, 1.134029755053125, 1.1106698062716531, 1.1692657162542937, 1.2662326774084662, 0.9220677921222412, 0.9231486768576153, 0.9258545162331764], [1.1318189766053743, 1.134108915064778, 1.133284297842956, 1.1385350868704776, 1.2279810258770352, 0.9033072325805722, 0.9035964129951575, 0.9062866275312456], [1.106203950437147, 1.1117840238925762, 1.1430531560979917, 1.1577036729221704, 1.175120150967683, 0.8889915421042874, 0.8885759657211443, 0.8899873527406447], [1.0546187851672175, 1.0645936349613643, 1.1269918815162205, 1.1615988492275249, 1.1862492564184284, 0.8792259220445735, 0.8786371745317701, 0.8800366663871433], [0.9767195161104533, 0.9930485673606811, 1.0957227017699327, 1.143097541969151, 1.1881509510436763, 0.9175049688108836, 0.9123517176570203, 0.905129854526387], [0.8951732508527709, 0.906048328726114, 1.0418776717483818, 1.116696340006344, 1.1772704435351533, 1.0209605969234108, 1.0174415063305686, 1.011676406665268], [0.8910774151880131, 0.8912348584765437, 1.0162646876503054, 1.0933285216420816, 1.1502240896694629, 1.096997389831658, 1.0940742587026095, 1.0895800759834458], [0.9060889474163747, 0.905888895433755, 1.003433548942633, 1.1219868892621467, 1.1969145743931475, 1.1463485214973035, 1.1448780172448287, 1.1417392048110993], [0.9290297911694502, 0.925517569586204, 0.9689942220046717, 1.1183636981280118, 1.23759587504586, 1.1764391290581808, 1.1756769007303174, 1.1738720383311338], [0.9629263073949457, 0.959140432607923, 0.974453262612144, 1.0834562448996976, 1.2427103670982245, 1.1786603809731995, 1.1779540875789196, 1.1773200746389743], [0.9836989005128491, 0.9838022189727195, 0.9952618198785727, 1.0376186084360965, 1.2086595178331536, 1.1617449662954065, 1.1633855859263367, 1.1642783671139494], [0.9824747980465184, 0.9872968099041657, 1.018608268219473, 1.0509370585463114, 1.1502452258268963, 1.1258387700146695, 1.12715408067677, 1.127877001106035], [0.9597267507962144, 0.9658375897492912, 1.0314240490332636, 1.065176151101609, 1.1032379629060864, 1.0639952116736808, 1.0646305090697454, 1.0663705473885405], [0.9365156801090092, 0.9436215686701876, 1.0216963820118825, 1.071847010806177, 1.1088593278620786, 0.974262194705541, 0.9754586467596584, 0.9779365571778633], [0.9193911388987221, 0.9269313994255707, 1.0032724260450951, 1.066259954641364, 1.1140696478933496, 0.8948425248591976, 0.881411742672251, 0.8692426606035761], [0.9231344799984388, 0.9204349611604853, 0.9951217173985761, 1.0559428668643165, 1.1096953307379491, 0.8879685849892857, 0.8869190168265775, 0.8872255859071856], [0.9763283185191347, 0.9785913128107347, 1.0279863332386496, 1.0677151227615695, 1.105148267402526, 0.8969862781928735, 0.8958329752427189, 0.896295252402921], [0.9791470252438665, 0.982417072230181, 1.0434179897914935, 1.0920753221650208, 1.1274446302174592, 0.899076094151926, 0.8987451508618438, 0.8990250947378825], [1.0337776702034631, 1.0282691613631134, 1.066919088250723, 1.1245191187656893, 1.1747380884701035, 0.9024580096328472, 0.9022174082272926, 0.9037896691632549], [1.066569077165999, 1.0643547098378079, 1.0471546024332699, 1.1184338934696312, 1.1857840656889234, 0.9007591161450847, 0.9005893472355757, 0.9018275257539303], [1.0607603623409636, 1.061862413495169, 1.0720289021685114, 1.0878351736440972, 1.1573571621769045, 0.8924386540489846, 0.8928620878685322, 0.894838951289861], [1.0213623917345032, 1.0275688582288183, 1.074409773214124, 1.1031833589692095, 1.1373880612500507, 0.8811349368044837, 0.8814444507354076, 0.882885491445547], [0.9462088686496056, 0.9571233349273197, 1.0431466909518614, 1.097058283856573, 1.141122969010011, 0.8994511782878328, 0.894705725111168, 0.8891135036093261], [0.8793477273125183, 0.8776769091459118, 0.9865165286560403, 1.06293633005528, 1.1348806606635726, 1.0044827057170784, 1.0007567184779298, 0.9951546083632609], [0.8952416088831807, 0.8946975444630987, 0.968188568147704, 1.0593098288157943, 1.12297986218642, 1.0789273184973562, 1.0762263256425526, 1.0721677295583079], [0.9104558146588961, 0.909954003766703, 0.9423299112893576, 1.0603155864260905, 1.1650641834905748, 1.1154677370974189, 1.1143961310829587, 1.1123543563559048], [0.9276738088396748, 0.9274116560699585, 0.9604072716766385, 1.0335462550086665, 1.1664255911029853, 1.121033366086009, 1.1209709686830547, 1.1202679318984974], [0.9397326044079608, 0.9419242205554206, 0.9773678185979588, 1.020124584170341, 1.1279515669727525, 1.0942409548467762, 1.0947362800654785, 1.0955235271865789], [0.9329325831994104, 0.9385242654296163, 0.9888107058043674, 1.0322979619584953, 1.076528438324984, 1.0367188618077254, 1.0362789634420322, 1.0358586334068118], [0.9188424370062934, 0.92428703739608, 0.9877176184391576, 1.0372683800524145, 1.082614016714156, 0.9427947859684777, 0.9427500669917633, 0.9440492549496956], [0.9090481893524754, 0.9146801601758798, 0.9797105811646777, 1.0349724111001242, 1.0851418879562031, 0.8816292343827222, 0.8767101138918736, 0.8783687262585688], [0.949998317223009, 0.9508150376036721, 0.9904848612834556, 1.0325033104558896, 1.079078550570655, 0.8882454208544844, 0.8857125076296142, 0.8855139416174006], [0.9541920351192043, 0.9561787408072931, 1.0033645066389372, 1.0500504943904139, 1.09199615713852, 0.8893356635033588, 0.8898885515181152, 0.8915317944681781], [0.9736469036680413, 0.9711269470521892, 1.0056817383722476, 1.0571709923524464, 1.111946203812706, 0.8877043468924803, 0.8876723491997723, 0.8890524231015835], [0.9571517805318661, 0.9623510504714509, 0.9982698673850068, 1.0427544930389088, 1.0837659890843125, 0.8795867336435161, 0.8801279450526466, 0.8815603642783534], [0.8886821389473445, 0.890943470028106, 0.9681599981720995, 1.0322609235363915, 1.0919702144160974, 0.9231924685804794, 0.9199683149523257, 0.9153203726778554], [0.8942679673415138, 0.8945562882773085, 0.9257588926774413, 1.0042835233601246, 1.076003525976915, 1.0180374371068943, 1.0157001169911637, 1.01216402192905], [0.9054872268567469, 0.9073688382230087, 0.9419149569631933, 0.9986884650813838, 1.1014931965926646, 1.0482589795726693, 1.0468636357367116, 1.0447451659383091], [0.9129193612860402, 0.9147731191751454, 0.955411391490438, 0.9992701617746546, 1.0687861825779255, 1.0180086939105033, 1.0181923152961243, 1.01823331907184], [0.9071635540608556, 0.9101520127743619, 0.9621403269564587, 1.0107269306948798, 1.0582065568406713, 0.9263950733136755, 0.925668985181392, 0.9255248544411793], [0.9148862121289162, 0.9155066642913171, 0.9555139336752877, 1.0061217963560878, 1.0552612987019045, 0.8795996120967506, 0.8795712378738879, 0.880782014739745], [0.9143369554886719, 0.9163702380540373, 0.9545921708621282, 0.9982333740393017, 1.0386959522942092, 0.8740538719973882, 0.8746122332567152, 0.8759662753746065], [0.8899062900163291, 0.8915260697715904, 0.9346051472447487, 0.9724309816919511, 1.0412550425791118, 0.9018201972231426, 0.898641673690798, 0.8947873241107017], [0.897429090120056, 0.8985453960751892, 0.9330691881187311, 0.9735875970469215, 1.0357571248313695, 0.9542443638917365, 0.9521083034692898, 0.9494650314350396], [0.8940961329229424, 0.8979275284126904, 0.9410510203551317, 0.9871010505513462, 1.0312653432444177, 0.8934991779921568, 0.8911551881270274, 0.8886978253405732]], "C": [[3.0411331454176556, 3.0348370934087385, 2.927002618502254, 2.867382302906288, 2.9639117592225324, 3.0491370970572316, 3.0422884013325717, 3.027964371893941], [2.9592366687780634, 2.9670474533987345, 2.967624435378938, 2.938058881005129, 2.9140040235710756, 2.8293975456046967, 2.8197293119132363, 2.8028462494299564], [2.931015866430219, 2.9362916898356497, 2.950956061264368, 2.960920576220695, 2.9636241375520087, 2.808052095688949, 2.81863429810245, 2.826980009365434], [2.8486361222236827, 2.848038313959882, 2.829584231227811, 2.8161196091841587, 2.9711136524743775, 2.856776186546076, 2.8469594840249, 2.8285282660153963], [3.185468543196946, 3.1593079445280146, 2.922154382458495, 3.044844090986971, 3.2980485237532187, 3.3944444931238875, 3.388076503041764, 3.372457690085657], [3.3494045552205938, 3.3402006539768334, 3.158270253334768, 3.0106057973548723, 3.272953849112368, 3.40281339677476, 3.396036002596266, 3.3832895739526623], [3.309479212552766, 3.3198181739320103, 3.256165862114888, 3.1585743576791083, 3.0516089709271523, 3.1466227067857475, 3.1404156631370537, 3.129669308045325], [3.060868854883684, 3.081631179096503, 3.160694181585604, 3.1420375099897826, 3.0943140417771606, 2.847254083733443, 2.806159931831354, 2.754966686845307], [3.0361503487626793, 3.0525600723483484, 3.1342138631338874, 3.121978787267261, 3.0679362242903925, 3.020832111353459, 3.0248648593191647, 3.0281461373006158], [3.0276736285186385, 3.0369155567381956, 3.185686684261239, 3.257087736639101, 3.2956212486358583, 3.1326209168130164, 3.144473073768962, 3.1541647113444946], [3.101788052591202, 3.095043524128476, 3.05482932296172, 3.134123141880706, 3.2572099318602654, 3.0227807433982457, 3.03591318297366, 3.0490959959283774], [2.896338910132501, 2.9155054930402584, 3.041398325383829, 3.1381563956118206, 3.249319102951555, 2.754210056258963, 2.7778351915417527, 2.8016391880840743], [2.87457229341671, 2.85156463924688, 2.803435140638498, 3.010232700051274, 3.2185556133490003, 3.1232884328139865, 3.114776808118026, 3.0988725647640765], [3.266982461842087, 3.2255161329782207, 3.0387581903224485, 3.3495599649901724, 3.5684127809742545, 3.6787245100135144, 3.6696319114295752, 3.649353017606412], [3.505054746527607, 3.4762280744175658, 3.11528722994292, 3.30945502509594, 3.692944399014835, 3.8138033251148493, 3.806724015740736, 3.7916909586081493], [3.630358864372011, 3.616360762101428, 3.3499757375546153, 3.127060332028622, 3.614457884886972, 3.7588791438206846, 3.7502684333839054, 3.7357250481021866], [3.6252600296412214, 3.6243658332832527, 3.4826240567566282, 3.305905567455451, 3.343689682151318, 3.531789117250081, 3.5266347379256935, 3.5200647546667327], [3.4924240662589656, 3.5119226547274227, 3.501386940045475, 3.391156321184464, 3.242504551871852, 3.2106454979637338, 3.205067097233155, 3.1974590189602017], [3.249947295486775, 3.2796957436067573, 3.401002048674281, 3.3591001549769417, 3.2804643012641166, 2.8794425855641657, 2.8174151311972913, 2.7972615785872175], [3.052153550644342, 3.0593337527379614, 3.201818100699488, 3.234136417129677, 3.2306407650039164, 2.995371084976696, 2.9982518264611153, 2.9942863493811886], [3.12161369699426, 3.14795988743475, 3.3376229784852893, 3.3373931666550014, 3.244770109360426, 3.25807951631361, 3.2659363169033737, 3.2666604637707586], [3.200014270142956, 3.1562308422671155, 3.423532216501797, 3.5413684981893687, 3.551804884099888, 3.421896761240268, 3.430095187886101, 3.4327005359565184], [3.4085099079187566, 3.378917491005075, 3.3490863198239533, 3.552249686180162, 3.6800058441742567, 3.444366598938729, 3.4534345550156886, 3.4625840202716707], [3.474412516835813, 3.466759117045143, 3.3489381089642056, 3.3926623499350543, 3.6094045424975945, 3.3339323680370447, 3.3499350529118663, 3.3653102851134236], [3.389219535419232, 3.4010150847082348, 3.4299955370802016, 3.4190585602319215, 3.4023636410627347, 3.101608477864367, 3.1171994736553175, 3.134739933964139], [3.1530579224542166, 3.187370216107711, 3.374507862115662, 3.457890679688026, 3.50545164531112, 2.8004718115572547, 2.814161213767085, 2.8300496739572423], [2.817624614606931, 2.860197673841934, 3.193715413869488, 3.377124290413323, 3.522262310978574, 3.0465614341593983, 3.0338604772436697, 3.0138932376091128], [2.957574760554404, 2.917632648735199, 3.0265011904215466, 3.2133814749439, 3.4236135093926423, 3.404788381384786, 3.3928924328464123, 3.3746839487186246], [3.3332010890340564, 3.2788056178338616, 3.2737862871844308, 3.6274427199809356, 3.8168167906740504, 3.9706536380290163, 3.95996548404665, 3.9365073402286157], [3.591466404487348, 3.543675822799021, 3.152464738773493, 3.666283734202407, 4.019826609664968, 4.1872271863333665, 4.1784057468018805, 4.158689972441354], [3.7886052185809924, 3.7511656815069077, 3.3301382488913176, 3.5239500618763135, 4.074841844769856, 4.238408891532429, 4.23493192955624, 4.2208312282000255], [3.885021501037883, 3.870932147405755, 3.5429199683744184, 3.2649354860316064, 3.93117588690835, 4.102246374977532, 4.1014586673433415, 4.093628875965098], [3.864301156109229, 3.8626431077457886, 3.6862088018585797, 3.4495764131080597, 3.6197527026780305, 3.8315108679788037, 3.8279634803316545, 3.823850034917563], [3.7578841783636547, 3.7756104933431582, 3.741680071398684, 3.5629258410479046, 3.341224487562453, 3.4994945985722588, 3.4937821488019294, 3.4896375168239766], [3.561667491877685, 3.5918470122730786, 3.676925011510574, 3.5987826506786145, 3.429573630182364, 3.138128194526493, 3.1331172880170395, 3.1308157675668022], [3.308473799072357, 3.35316324521981, 3.534634649809432, 3.5343606850551375, 3.460083137539653, 2.8913414948268197, 2.8101429585395468, 2.72362474864996], [3.0764369414420396, 3.082536377117496, 3.3420811496272913, 3.394012072270661, 3.4018057644528756, 3.06927213134932, 3.0687648899279325, 3.059282915445068], [3.1768609099338487, 3.2092273590051867, 3.399484995999014, 3.36142397402889, 3.2836749841484814, 3.352729502389503, 3.353967467715758, 3.3501100971358824], [3.174676552807769, 3.2117441197080936, 3.603643942733685, 3.697647420735299, 3.6119541601732035, 3.571180308936559, 3.5771892229232187, 3.5755819357253107], [3.482311734076142, 3.4302116559777502, 3.6310682730556394, 3.8710611855455235, 3.9192734380433194, 3.7027179989367447, 3.712166149696773, 3.714956471750046], [3.7185122233010244, 3.676351993778697, 3.526278293690752, 3.8500414247128028, 4.061073328955988, 3.7328482309381545, 3.746388965723216, 3.754821958631867], [3.8465072799157216, 3.823786947633338, 3.545608787305483, 3.688340171715609, 4.012288168344314, 3.652591587601059, 3.6646509551921067, 3.6768241483748643], [3.8428728872042845, 3.842988402822931, 3.7043387641022094, 3.5816017004556713, 3.816983043255982, 3.47762075421769, 3.493287397746031, 3.5073211927540378], [3.687547285165618, 3.7150351014468725, 3.769417072134909, 3.7144726291097956, 3.631928089940848, 3.2209851188706113, 3.237781125488682, 3.2565648309151674], [3.4418781537049252, 3.482395846438973, 3.7175253941728843, 3.7597064605975623, 3.7370339436469777, 2.916127555003436, 2.9314162218616198, 2.949847009922505], [3.1179085402975697, 3.177324107342103, 3.5589984189157255, 3.7046557433200595, 3.787939709851131, 2.9069723785262402, 2.8928176898565567, 2.8725446267388963], [2.8441473579460776, 2.8700859918576387, 3.3151382617962977, 3.55618702499172, 3.73620191547502, 3.29794150278123, 3.2863145794593414, 3.2675020418227314], [3.0224251036295593, 2.9675586479331253, 3.254881934438035, 3.467753429308338, 3.609523576841394, 3.655081336383707, 3.6450646156326836, 3.623108047473551], [3.3796649466721016, 3.3130562629418487, 3.5065344445179547, 3.888747452674017, 4.016681420430138, 4.237161469442966, 4.22803732377522, 4.203768645253874], [3.6489836020463864, 3.591172503385191, 3.418774233248639, 3.9782278451963036, 4.2795499236370755, 4.516536264357762, 4.509569194879233, 4.486983648823205], [3.87644775040822, 3.8266276705668396, 3.291234998747271, 3.8966822953353466, 4.437035253312638, 4.646901284567546, 4.6435047540637395, 4.6273663207721025], [4.017803532091645, 3.9831600910613756, 3.5255002314281683, 3.646382160611888, 4.406626885607409, 4.596343902807244, 4.597132319420239, 4.588800533468824], [4.073336850108889, 4.067684945162666, 3.7113203002852537, 3.395433725975091, 4.167343866985578, 4.371453404427549, 4.375507369811489, 4.375065963992423], [4.029262500420627, 4.035432295832811, 3.8657623655791724, 3.5804821163210327, 3.7875783475726195, 4.039524502106829, 4.044462819254964, 4.044177259254499], [3.9155340716478317, 3.9321492311863326, 3.9346356071240947, 3.713072736375903, 3.4365242121099477, 3.6670482052181703, 3.6679926445189954, 3.669655940874092], [3.740770658676178, 3.7698092619667123, 3.8717117956906524, 3.7770209938295034, 3.5592209395860435, 3.2963273700864066, 3.297077920050377, 3.2997834622524063], [3.5166508150102698, 3.5629247445398136, 3.7183154640776532, 3.7476984372763336, 3.612639571613467, 2.915561721542719, 2.893270620140023, 2.8967913492385997], [3.227606023803241, 3.2911725347112304, 3.541140343500447, 3.6097700148467373, 3.5947950751546434, 2.9381554447041256, 2.9330320159024494, 2.9216476873518493], [3.1498559654853824, 3.1651955625884542, 3.3544652340394268, 3.4413065981331274, 3.5059153570649064, 3.2574832301763017, 3.25876799579225, 3.2534776185468317], [3.2190900818799526, 3.2617258792000583, 3.5568704724300595, 3.511556411737138, 3.363913358490837, 3.539158837176763, 3.540522823393692, 3.5333838105243047], [3.297895015120789, 3.251896731039456, 3.7684477805243723, 3.8976794670886936, 3.773487912291943, 3.76882298815551, 3.7750000041519867, 3.7707014187017394], [3.623681968063688, 3.554181810812044, 3.8127020884582947, 4.12434476362877, 4.154517596532548, 3.9105823682776077, 3.9204292530876095, 3.9206514040164953], [3.9149152429757246, 3.8495423519799314, 3.724054520839589, 4.157716316783526, 4.391595475326378, 3.974476276000904, 3.9829934007000998, 3.9861399765989476], [4.136274357858615, 4.085717073026984, 3.61814078400444, 4.024487669968943, 4.432950925457681, 3.9607317625316787, 3.9731444707559866, 3.9797624247042043], [4.256615231751286, 4.23041509064566, 3.8298246188257155, 3.7842263627873174, 4.274391186138248, 3.837217937902062, 3.8508451477359986, 3.8630270067118873], [4.224974429407271, 4.232008433100313, 4.014864642490535, 3.800847500405512, 4.016575688347169, 3.6370556833783243, 3.653537871949837, 3.673339694366964], [4.046322416152667, 4.082340063948518, 4.110106098837668, 3.9657077892798855, 3.7871683510586265, 3.3837400664209802, 3.399752501147003, 3.416140364301526], [3.7673105130777365, 3.8249595502119846, 4.082055402500073, 4.05329715401311, 3.924627891609262, 3.080359578954652, 3.0971066674936796, 3.1176305803453883], [3.4511436140847045, 3.5156464380570918, 3.927503614522664, 4.031739836076611, 4.009901605808412, 2.804039263996115, 2.7592527307468644, 2.8084099392783166], [3.102308855968512, 3.17764731448339, 3.700130443789718, 3.903895830546313, 4.002452283894337, 3.1140992229451356, 3.1013138787170167, 3.081172030627478], [2.939276707552311, 2.979619406338999, 3.4392281110494607, 3.716708836475464, 3.907390851484373, 3.4963755321004433, 3.4840348753384673, 3.4627204594978562], [3.066346312697835, 2.999163543339603, 3.4653491469902504, 3.6898505388659597, 3.7547420266132856, 3.8690150583930674, 3.8554947078961783, 3.834319687594392], [3.4000662948692133, 3.3235809373213163, 3.7144963220960268, 4.095685707294118, 4.14160944445721, 4.442619209332927, 4.434277300895111, 4.408296053508526], [3.672890509347838, 3.604904711880982, 3.642274223006201, 4.234380228409231, 4.452639254847442, 4.775368338699087, 4.770922948149431, 4.7471549578557894], [3.9128720573392166, 3.851076116926897, 3.4199703467051528, 4.211482298357395, 4.694877187057249, 4.976629345225393, 4.974067833897307, 4.954823416621876], [4.071891711238405, 4.032056522419562, 3.4799739628739017, 3.9966840687065406, 4.76731070790878, 4.987998627382061, 4.9943478417149105, 4.987067483226966], [4.16883975950946, 4.14668970349439, 3.6742330707707076, 3.618038294546287, 4.597321441384274, 4.802566056413546, 4.813216471025475, 4.815168896988236], [4.173989414241839, 4.175981717078335, 3.8515014631142024, 3.512808801513505, 4.23750460730594, 4.48588466129015, 4.4983085492209405, 4.505703122595833], [4.099173642699165, 4.1086076877559075, 4.012220314235494, 3.6934048591836564, 3.778902124710328, 4.097321638853704, 4.106651245412396, 4.115147284869616], [3.988659495653552, 4.0069652623001435, 4.0633878079301455, 3.8354042388784597, 3.533616649280641, 3.695749311730991, 3.6947369854281384, 3.7028867837595176], [3.810522786360212, 3.841566828342546, 3.9893022044148077, 3.923352046137761, 3.672341911069121, 3.313394860815825, 3.3151001899910164, 3.323870003816095], [3.5831187953077457, 3.63338435822911, 3.7983167114633445, 3.8753283971314674, 3.741538454036382, 2.918061402863449, 2.9126735468112, 2.921806235003689], [3.304344896420351, 3.3703239869013473, 3.616022638421811, 3.7211295666258795, 3.7302415210936557, 2.925147687074616, 2.9175054147790767, 2.9025158138383365], [3.118503287967098, 3.1241968665831044, 3.452375981140391, 3.5311020860005162, 3.646006202872734, 3.2561204736190597, 3.2529086304378647, 3.2427259894997498], [3.2209915662137596, 3.2625841503842983, 3.48802453037094, 3.3644775886613765, 3.4949892675892227, 3.551303145016723, 3.54930818492384, 3.5379996810512124], [3.219823746256152, 3.2770783747089527, 3.796746857306502, 3.84903134389489, 3.630000773564873, 3.801299228403864, 3.804391241097701, 3.798420186057383], [3.570233630221659, 3.4920165157943637, 3.9237773375727634, 4.2072157243908075, 4.111768213192553, 4.004015224337049, 4.010937360290956, 4.004267589848134], [3.9141966551203766, 3.827960989183371, 3.9139367673038854, 4.376402655723961, 4.500889277083102, 4.107003168211366, 4.110612218095867, 4.110457975152392], [4.230384765834721, 4.147523388865087, 3.773740975466134, 4.348129300942439, 4.731077254336481, 4.138561115284934, 4.147421835479124, 4.1524441226112065], [4.49120012109276, 4.420141248656479, 3.7824009222939705, 4.161306866390184, 4.729522814889096, 4.111979821062385, 4.124206312230834, 4.129949402331294], [4.63705410808476, 4.596849634385847, 4.014164789258021, 3.888317309217326, 4.51864897299304, 4.005731760675137, 4.01537817474621, 4.024620334261724], [4.619029249891109, 4.620391240643262, 4.24896662236881, 3.9128737920600964, 4.220263971302957, 3.8288718147429193, 3.847295832017478, 3.8623157477075516], [4.447286428201161, 4.488217176701124, 4.4076563681966565, 4.120789508892662, 3.90956335081903, 3.578049881310409, 3.59780208121848, 3.617415418265014], [4.152746420837421, 4.217529547952996, 4.432621818701046, 4.277715468580379, 4.0134130812517865, 3.2880290032081345, 3.305913676734331, 3.32643498213851], [3.807940060579306, 3.884705372477843, 4.300555689672203, 4.320870072367593, 4.158030587555225, 2.9633087189749685, 2.9794526224444264, 3.0003735564476104], [3.4668962709834967, 3.5451534171770507, 4.072612012008876, 4.225036242532916, 4.2053969234891, 2.855230654501961, 2.8377495662801553, 2.81676227863375], [3.0995489841048367, 3.1895527547577025, 3.811113678141122, 4.036937630055183, 4.162592538185804, 3.260077767472868, 3.246574825486886, 3.2269726256446405], [3.0287237491379284, 3.0779433532478375, 3.5413120436687158, 3.8229353295423363, 4.030109306632906, 3.640938752065896, 3.6251443745874528, 3.6043128531213453], [3.089502009110573, 3.0107688579173666, 3.649650031063564, 3.859178386160345, 3.847010646885762, 4.042642571149631, 4.031859077735661, 4.007888274314077], [3.3971675929134495, 3.311883215613394, 3.8772187762736987, 4.238832779170888, 4.187790366352951, 4.559338951488291, 4.555158765399229, 4.532694982929916], [3.669455194555886, 3.5971092529464834, 3.8275716516234466, 4.421454493912376, 4.5400795594244885, 4.9277237556582545, 4.925279024618524, 4.903768490932177], [3.9052430493557546, 3.8340500504069794, 3.6187941279709, 4.43408523780982, 4.848084824486277, 5.1800146714127155, 5.185804296901024, 5.171400091315766], [4.085330583063365, 4.031370595754948, 3.4415256427618823, 4.245314285580935, 4.989411767231657, 5.241260331734363, 5.252597755618556, 5.249457690033387], [4.1865832248528605, 4.160134967961028, 3.6244273992746896, 3.8887467624693874, 4.881006966341764, 5.088938818924102, 5.1069365790659464, 5.114267707807951], [4.240817032856356, 4.228982712921754, 3.781997014094873, 3.451565355455271, 4.543678976065364, 4.781113461668776, 4.797746390468036, 4.810325232472904], [4.161452160819345, 4.200040541683727, 3.986430705586685, 3.6192313017440982, 4.076619969041836, 4.389706819584625, 4.406074230398811, 4.418735188711236], [4.097544364525208, 4.090679215578979, 4.12758932929422, 3.808751301082045, 3.57786298079622, 3.963533254189368, 3.9770334704035717, 3.992818479567668], [3.965584187677611, 3.994086060538304, 4.131199158940263, 3.962141097466691, 3.6453045513405957, 3.562045329749072, 3.5701992546455146, 3.5825502762025687], [3.7618165755724395, 3.802519886833154, 3.9925218665440707, 4.008904725429977, 3.7828962572629825, 3.1846598064511284, 3.1888146572647567, 3.201911492022395], [3.524444600380206, 3.5804991449695103, 3.724753107323417, 3.908271061604643, 3.831544180985612, 2.9054769917567485, 2.794323876431638, 2.786670347592242], [3.2327385984638153, 3.3090204364514344, 3.595828636697368, 3.7216184522146727, 3.7935061444799727, 3.0358902024982, 3.027660693409552, 3.010368796420068], [3.1323816252339256, 3.1441058222374747, 3.4369268147950085, 3.50167292198803, 3.685981933494746, 3.3609790780146325, 3.3580719547398474, 3.3431500227862445], [3.209836435008127, 3.2554701966493935, 3.540848565406337, 3.4049295485606654, 3.517822489729086, 3.64969813124886, 3.6442633766898584, 3.62946415700821], [3.292233457249038, 3.2595302184592105, 3.8476603092134516, 3.9221324241374163, 3.6691247438834207, 3.896839151803618, 3.9008011214872624, 3.8888188034405733], [3.6540856528786563, 3.564374267206921, 3.9717668113872038, 4.3011104151816575, 4.184132160710456, 4.083035096913127, 4.086667644288165, 4.077392205939373], [4.0176761382189605, 3.9200865408348173, 3.969814534944838, 4.497478889130118, 4.627963953751133, 4.189746365873952, 4.190966329026596, 4.184591419280199], [4.3735222763501715, 4.271013478059445, 3.829248789209534, 4.484588626749218, 4.915930576565524, 4.223510686357016, 4.227826204251265, 4.228917764304624], [4.702297875258074, 4.605271873195252, 3.8158948006708284, 4.30786186320892, 4.955111272744602, 4.215095506637471, 4.223865752231141, 4.224259878049196], [4.918593995845246, 4.855795483072569, 4.060127880276051, 4.0250872316135435, 4.772471334456237, 4.147708476767698, 4.1602064671823085, 4.1686121953738695], [4.972992572666407, 4.958028020297394, 4.3257713209898245, 3.895886664507597, 4.451728038554982, 4.016910727486565, 4.037043138499995, 4.050828730713629], [4.845873987658483, 4.8762500366724, 4.576540993744119, 4.134861599619062, 4.1082153502158265, 3.8035985178498586, 3.8221455672075875, 3.8386065827488096], [4.569655601162045, 4.63314400078457, 4.706173416580986, 4.363621951933915, 3.984744757737084, 3.5272696210252463, 3.5427045280926817, 3.5588855857239468], [4.211954953547705, 4.294888484363605, 4.6495293510901945, 4.50517727205196, 4.175021591642955, 3.221732756594889, 3.2393276886178106, 3.2579893306461645], [3.846624666577208, 3.9329894468215696, 4.433188802449835, 4.497817266209151, 4.302426128633621, 2.8870692910941314, 2.901444558208268, 2.9222778144267867], [3.4823719055935825, 3.5751484818316848, 4.157835223203055, 4.342148594238187, 4.333452834704253, 2.9478091125594013, 2.9306400349632007, 2.911983697026653], [3.1150601445983632, 3.2135437529873228, 3.8824697404238413, 4.110284847505504, 4.254668876436711, 3.3446246808565845, 3.3310494094297662, 3.31142660590475], [3.108837119303576, 3.166863065591977, 3.620024234320043, 3.8718720963266975, 4.094950742897576, 3.7253736023545097, 3.7092651376240284, 3.689130309980948], [3.091492228768966, 3.0959852025273156, 3.798130949044837, 3.9595496090802236, 3.8865705064665934, 4.14595514192276, 4.137235678724107, 4.1140588717104345], [3.3703877315957844, 3.2877156902486413, 3.9785591264963003, 4.30109495152999, 4.1558786381670725, 4.572681290647786, 4.57351790943564, 4.55572848113925], [3.6425401738753886, 3.5708494660649057, 3.9404179660622862, 4.503830178335687, 4.561859721121518, 4.94337216292868, 4.946344233702777, 4.931623729401593], [3.8731804371546303, 3.8050005977247743, 3.756316917837744, 4.547461517012236, 4.8846307562276605, 5.205487216615394, 5.2190633742429124, 5.211313083568094], [4.053964825382673, 3.9925772428704702, 3.41441858513739, 4.379934029036068, 5.059050871565618, 5.2901527459274265, 5.3003004666409925, 5.301572801209166], [4.138333109899979, 4.111996379646314, 3.5777784669766475, 4.043441499841929, 4.986963595958741, 5.165993062586617, 5.189490047744438, 5.200720810908563], [4.207444154307957, 4.178917666556353, 3.7018306863848087, 3.5565977406370566, 4.678547954321217, 4.8713875726837905, 4.8938919976924184, 4.9142384893841005], [4.22446839390631, 4.230241979527735, 3.8956404987527984, 3.518175486347994, 4.204841070300963, 4.492312801434134, 4.5133558229855195, 4.532985215079138], [4.145351197590957, 4.158177680516224, 4.092995609897858, 3.7524018697699395, 3.6974302199249776, 4.074688412673045, 4.0934444699524155, 4.114453422478781], [4.017956569431556, 4.043151203764317, 4.146022083081163, 3.923345243258188, 3.6079797062579795, 3.668931078810581, 3.6750464865379104, 3.692986317054854], [3.8261742863961223, 3.866676103292003, 4.056098523223753, 4.020722269309761, 3.762910051893642, 3.29577488973261, 3.303146723841953, 3.3192759073847067], [3.599655595076503, 3.6506560268241692, 3.856397727031144, 3.974795979012643, 3.8414748202145215, 2.8990191287549907, 2.904274271980273, 2.922337295785332], [3.3243447984677186, 3.395582620742656, 3.668389237645195, 3.8093480457055358, 3.8497275170555896, 2.9287770713689634, 2.917038891300229, 2.896604857976405], [3.0329493605253717, 3.0921328871335367, 3.507647880300663, 3.6035917900926133, 3.7691296726926704, 3.2602404546660653, 3.2540875161707112, 3.2368545473283126], [3.150602341336769, 3.184328833167948, 3.341063841739639, 3.405121289251534, 3.613667899286226, 3.5591862009880253, 3.548415510665139, 3.5324521358768743], [3.170522862895837, 3.2264641414784347, 3.7022033324847277, 3.6896104279887556, 3.4291368442719423, 3.830964814065825, 3.8283674956711935, 3.810918623847479], [3.5236635683178794, 3.429274757751222, 3.905119942473533, 4.139258224849697, 3.9016976531519014, 4.038714429670049, 4.04236760171028, 4.031031356271616], [3.896803330632336, 3.7953226487752034, 3.9621966387949543, 4.421582424230324, 4.445053488445144, 4.1778934943476855, 4.179929520566194, 4.169306353358308], [4.2693778527446495, 4.15830437639893, 3.8856919184766774, 4.536595875708733, 4.838025019459108, 4.218080868697626, 4.233692816268214, 4.232520026690757], [4.651426665594785, 4.536384408768854, 3.7198371491937956, 4.442859350492946, 5.041556194067448, 4.213966843449251, 4.189712802225352, 4.183841229832394], [4.954146471379995, 4.8617733254943465, 3.9560853676685563, 4.209007773620955, 4.987748430188226, 4.219098841233695, 4.2342550725709, 4.235589514278054], [5.152982837783404, 5.092336364688073, 4.211652269225918, 3.904813554331196, 4.7289939843378175, 4.149201217104977, 4.161018962438686, 4.1720712828565665], [5.1536290238638705, 5.157584044379845, 4.510388960729568, 3.962748772990116, 4.354723156125332, 4.004396234012373, 4.025258559969134, 4.036925260547192], [4.950486752780114, 4.998145621467345, 4.776611023649865, 4.2703250955688725, 4.031046519810148, 3.7733459221379517, 3.794025263654043, 3.8105744568010755], [4.630299765371602, 4.703361831578231, 4.86006976006214, 4.493746235901318, 4.049832048802119, 3.4972760604150013, 3.5095733509417815, 3.5223555408168576], [4.251148752541267, 4.341986030737973, 4.757670407327277, 4.616326212794981, 4.237265066668825, 3.1914824447089973, 3.207957422200471, 3.2260973161449944], [3.877980814826495, 3.9706058414859813, 4.491885215460911, 4.5748300618980275, 4.354111067483804, 2.8572677900673624, 2.8695207968879055, 2.889503619206031], [3.510788919438429, 3.609195466335822, 4.188440292790304, 4.3900031111758455, 4.375775162431201, 2.9789569171714456, 2.9632227154666584, 2.947423517018896], [3.1602695563587786, 3.247942366657214, 3.920162784216548, 4.12928660628252, 4.28544786207414, 3.3688540578979143, 3.357016589350759, 3.3398072296155403], [3.176753818396625, 3.239286888886606, 3.6904649615623044, 3.8690704339617104, 4.108674399249714, 3.7439344413961257, 3.7300068743445647, 3.7139657601310785], [3.081767289268799, 3.1738253764650177, 3.884630704241636, 4.003902356449837, 3.9000920242283086, 4.158603359755017, 4.1538389115613805, 4.134349773516988], [3.3273529814331093, 3.2471651930178895, 4.002820542693016, 4.288592574917231, 4.181159920542052, 4.483221055763284, 4.487226195845841, 4.474949572584423], [3.6025618521737144, 3.5290085991046447, 3.9698231287610684, 4.488894642243164, 4.53731253238332, 4.8301036138906515, 4.83924284825117, 4.831920133127955], [3.8274052370151703, 3.762620267388441, 3.788834728220213, 4.525086120331856, 4.840476956354191, 5.066514141506605, 5.082331023297163, 5.08578084273562], [3.9993433236936293, 3.942358711461982, 3.441004163565487, 4.349008350857706, 4.977867974452432, 5.12918520084634, 5.148785695419087, 5.158666758652654], [4.105953949512512, 4.073895391220211, 3.5590402036173887, 3.99829650558634, 4.8768867011888375, 4.984857544134754, 5.011371854101739, 5.031309519453573], [4.17165419557451, 4.149540663412314, 3.7088809973995414, 3.51054061610785, 4.547801112432576, 4.692040150744721, 4.716531962066396, 4.738656369307534], [4.161559505435338, 4.162608903139095, 3.8879668715954288, 3.5695519173884396, 4.076502708159984, 4.314635241481389, 4.338323492999138, 4.36190169953882], [4.067417507706548, 4.086971131887064, 4.03284081621706, 3.753630912377783, 3.57749904727593, 3.9015055360635524, 3.9184576522149266, 3.942097827894821], [3.919966659237341, 3.9498031302026386, 4.044826519683162, 3.8996029576677893, 3.640835770028076, 3.5125474240833556, 3.5259039297502954, 3.5474218736801904], [3.708002166737539, 3.753116597899525, 3.9480208127058005, 3.955494762871193, 3.7645064323956827, 3.1325357279347137, 3.1426067009204384, 3.162241160148048], [3.4505803412594562, 3.5140617326305836, 3.767650971628117, 3.871560132572759, 3.824911759663205, 2.864853286072588, 2.760568941576535, 2.7985949907253955], [3.155211456640313, 3.2282779727613353, 3.5876692205991594, 3.707731129186053, 3.795770571586436, 3.0731644393740454, 3.0640777106925587, 3.0450021324492553], [3.044382865255426, 3.0625593940550555, 3.39635353428517, 3.5187305857259212, 3.691587003705353, 3.393758532554434, 3.385959455813182, 3.368350580884043], [3.1092508893496267, 3.1518788903154626, 3.4713021498185586, 3.400086506245382, 3.5163530829349625, 3.684252960717112, 3.6813252986958123, 3.662952371515823], [3.359259039206059, 3.269389803492784, 3.735904812311541, 3.8769594097164606, 3.664312152251278, 3.9444566816065874, 3.943321388067572, 3.928542756828383], [3.7444761754308664, 3.642577609803213, 3.8475888640201146, 4.227528151751042, 4.175606391643415, 4.120331560982479, 4.121645903116214, 4.10867864262506], [4.125244280039083, 4.019001602190218, 3.831080688974189, 4.412379436490812, 4.62217186417694, 4.211458758234428, 4.214242304985519, 4.2050483161076215], [4.525928314110599, 4.411448108772066, 3.7045002504684037, 4.398541211209967, 4.9106524012506485, 4.233119023557532, 4.230754403101627, 4.227880347966048], [4.879727163157335, 4.777855955966066, 3.873044229539119, 4.2198804909937175, 4.95555406325432, 4.213570716059827, 4.229534105131466, 4.237070167394229], [5.123546177483726, 5.057355389859162, 4.154332745540178, 3.9440127363773154, 4.763214198643878, 4.165798112757267, 4.180715477617869, 4.1888908152007485], [5.18444306832431, 5.176317076160965, 4.451997983786769, 3.934715349456735, 4.446962891316576, 4.034289813135276, 4.048322661249283, 4.060951187996993], [5.006439714173789, 5.046988356569979, 4.736998787709634, 4.19644440889433, 4.099985584699937, 3.828944086150177, 3.8466937464556548, 3.860333814629462], [4.718924438757344, 4.78547597148875, 4.860507695536953, 4.435194989181781, 3.980406833908069, 3.562763543662021, 3.5717807713399847, 3.5834818494210827], [4.340810744597753, 4.427830219935928, 4.786174474606373, 4.583950113536497, 4.1709670641623156, 3.2602491499344253, 3.2728362944412543, 3.2883997760843364], [3.9571489528958668, 4.047655681550144, 4.530161460847078, 4.571074206826246, 4.296865014824895, 2.925940900636368, 2.937961766541264, 2.952994492932849], [3.588184896074661, 3.68427500961636, 4.207761804140526, 4.396950190099087, 4.330900939105447, 2.916194178166997, 2.8886166776934186, 2.873039160894125], [3.2174856386262016, 3.3183571317818537, 3.9514119069337097, 4.14063726523953, 4.25489378660461, 3.301470090683774, 3.2920625200155036, 3.2793024426831145], [3.2255227003737272, 3.28275386581585, 3.7017139008176283, 3.873120841133781, 4.089577682522753, 3.6733854073431393, 3.6644028053814997, 3.6541935976212994], [3.1460160576664027, 3.2313472261584226, 3.898880731542172, 3.98756111908656, 3.8795670102756126, 4.080829848566591, 4.077804171496154, 4.062852603819911], [3.262585793136535, 3.185489951025987, 3.9528737817309665, 4.204193928053169, 4.129421533200073, 4.294516729300738, 4.301652373101907, 4.297037141385199], [3.5313121252384962, 3.462620367611399, 3.9179518019118946, 4.376549152275138, 4.4425451767969975, 4.599618012559737, 4.611454507088892, 4.613285200775438], [3.7527333082065084, 3.6918368223176468, 3.7301778138264665, 4.377324620242278, 4.693835228647074, 4.787529747620287, 4.80427738017812, 4.812941771443568], [3.914107751929978, 3.8641705722948227, 3.38084889123153, 4.1836050345649305, 4.757825895395713, 4.79791169129107, 4.818429677889145, 4.835988427210913], [4.019449018787151, 3.9879433977248926, 3.541861362722185, 3.8156144866759134, 4.586129305510376, 4.6330925157651945, 4.658151193393202, 4.681294631573291], [4.062708843480861, 4.047711216482991, 3.697517650549336, 3.438925921187909, 4.2436402834168225, 4.338815764409329, 4.36413830158952, 4.388839309449046], [4.016371268245434, 4.028766214025809, 3.842599379694335, 3.5976987849217483, 3.7755534719020263, 3.965700936509, 3.987956431717047, 4.012392902414256], [3.879410279217664, 3.9017661894986526, 3.9172208892750935, 3.741671730364488, 3.521439770276925, 3.588984894181824, 3.6021904712593034, 3.625847322017735], [3.6849197911759384, 3.7232256912498767, 3.8746365271290126, 3.820062444750457, 3.6603843544185297, 3.2142323775469963, 3.2262547136583404, 3.2491568917833495], [3.439374343116883, 3.494315422428824, 3.7388981230394407, 3.7879699985580553, 3.7284644352156646, 2.8419194565766763, 2.821175948591192, 2.8457092853975836], [3.1508894038368207, 3.216751206392632, 3.5567421619493422, 3.6694810961408324, 3.723616651826034, 2.998071250562176, 2.9865576930446376, 2.968273116113505], [2.9616261971233278, 2.9748341963290987, 3.3599636653456, 3.5071319871359616, 3.6432483376318823, 3.325857853875274, 3.3165408592976107, 3.2980071681092618], [3.029911258312196, 3.0664528710732775, 3.351009854586118, 3.328840494357618, 3.491874701046155, 3.623299038792106, 3.617177378440252, 3.6016485677758934], [3.3539684922192334, 3.267167073103038, 3.59594071177847, 3.760222671236361, 3.6242916559276517, 3.884392698650214, 3.883163788748525, 3.8679727729349964], [3.742282114372553, 3.648371327679859, 3.6960026009863087, 4.073113295521631, 4.094762578149754, 4.063505199597888, 4.061177102105396, 4.047580482639421], [4.126111902610241, 4.021073297878729, 3.668097000273296, 4.218809417625094, 4.494113617446677, 4.159902884353021, 4.160394008639893, 4.150690856841243], [4.507817316605528, 4.409650559061281, 3.6327535149609367, 4.186513479186781, 4.724297565190711, 4.191374039282066, 4.194540205181998, 4.190301386502198], [4.822517964458414, 4.745146846585235, 3.9135203013779774, 3.995934002683986, 4.707365928596152, 4.159165896950725, 4.166889988100025, 4.171341878472494], [4.989175194786423, 4.9527227745417575, 4.205086895010319, 3.778893360125979, 4.5043844327526825, 4.071999116077606, 4.088336281600927, 4.095466016018735], [4.954062968623791, 4.966983668093258, 4.492131950168947, 4.004588307465211, 4.203218959904458, 3.893475881467209, 3.908121119189059, 3.92092963053687], [4.737873291160245, 4.785786709016771, 4.683325415224765, 4.236728224660511, 3.895754009492988, 3.650675942392677, 3.6635502933733566, 3.673592624405072], [4.407548356315763, 4.479644176469324, 4.6904826117675675, 4.4145643799229575, 4.012013575738714, 3.362365598347637, 3.375431097476887, 3.389025776222247], [4.032017807387366, 4.114936699182085, 4.506901225816555, 4.457112362171143, 4.146282250443624, 3.037459245401729, 3.0501776669316416, 3.063241364442704], [3.670165020092968, 3.7574823304609035, 4.223558266615077, 4.334592933890301, 4.202244357034974, 2.903671727329409, 2.8040756585743214, 2.7642545472349545], [3.2968712205407527, 3.3942663280894014, 3.956318979526957, 4.115946674657291, 4.153996155370851, 3.172570757474907, 3.1668717828130566, 3.1575423439494963], [3.2449924848918084, 3.2926517943584943, 3.704149625615798, 3.878772802180942, 4.015126336839353, 3.546947300196536, 3.5390389600752723, 3.5310366893748126], [3.1852705573520916, 3.2652073903709637, 3.848037988278684, 3.925087467409533, 3.835114128834419, 3.924430859649756, 3.922165369917452, 3.911570381512229], [3.1757308248230802, 3.1387199699509414, 3.8299280054152844, 4.051164982271763, 3.9997701648307573, 4.039379250899566, 4.048517763017835, 4.049941599300074], [3.441611573012515, 3.3832722343331865, 3.7914964987952158, 4.174557964051467, 4.267093407841486, 4.2975845737628635, 4.311136667430754, 4.316546091479854], [3.653301611444196, 3.6024326093783405, 3.5849188512646655, 4.122381844912225, 4.429464863219865, 4.420073280093213, 4.439609510579584, 4.453316527640702], [3.792465944407822, 3.757280990217729, 3.3385638148010597, 3.897792377192787, 4.394695918048779, 4.37254837618898, 4.392802854189212, 4.411046808659579], [3.8575938433271695, 3.836055392680719, 3.5154425843728356, 3.5143424020141154, 4.166528504826618, 4.169424341747071, 4.191719251899822, 4.2147521522274225], [3.8459605128731487, 3.846861665607131, 3.6449920768576747, 3.4444770151667568, 3.7831275529293937, 3.861857412169704, 3.8802924709039135, 3.907829905062259], [3.7323374179970434, 3.752861312434118, 3.713140596098474, 3.5790973266752033, 3.4193548653854804, 3.5163205185467965, 3.5333745843788713, 3.557732925551466], [3.5409985528782104, 3.5759874800491724, 3.692873220880239, 3.651289256064754, 3.542458305156202, 3.1492978333221817, 3.1649270713722895, 3.190797126967774], [3.2987255142795875, 3.346282873900441, 3.5771213578425445, 3.6215753244909066, 3.5964079820956725, 2.8059389593304807, 2.760793557781093, 2.813166439808455], [3.0027535582435525, 3.0604103949018007, 3.403161145746443, 3.5191755029971445, 3.5814773434731833, 3.042549935312867, 3.034844031469418, 3.0161775068106462], [2.9177883166283944, 2.932959037657797, 3.186128615534788, 3.363481957469488, 3.501950490897897, 3.362024710840181, 3.3531742440497587, 3.3361829274241943], [3.1372891343583866, 3.057391166372162, 3.321921765067376, 3.4095371591669004, 3.355751731181742, 3.6447192625244638, 3.6373584344069196, 3.6212452164767064], [3.5154622919153007, 3.4347731122278344, 3.473875514150593, 3.7389476537908397, 3.7502454181764207, 3.8696121432487076, 3.865161992788439, 3.8494404682446017], [3.8848568119305233, 3.8020243446759188, 3.4954129897126864, 3.9288248936610133, 4.136781091081272, 4.011948019645637, 4.013529608481185, 4.00320784303927], [4.2531958099966225, 4.172875324415903, 3.5026237626576164, 3.946455784507689, 4.375984001526872, 4.073030160372325, 4.078666174950598, 4.074024320060442], [4.540325704510363, 4.48266668922339, 3.8021169154158945, 3.8147380783869926, 4.4108720569575235, 4.042011436418813, 4.04517299714728, 4.0426167704783635], [4.675691864140401, 4.649940847080962, 4.08023314395493, 3.7050195758543185, 4.259129582744972, 3.945620612140889, 3.9574083550041013, 3.962442727869804], [4.631783558462169, 4.644561452151716, 4.323385288093981, 3.9268178249622108, 3.9933743938723407, 3.74697024646142, 3.7578479078504943, 3.763850866841052], [4.411328878218932, 4.456018968360283, 4.4462279798406, 4.11974061205523, 3.7742110202560015, 3.4889473692999506, 3.4989640479266466, 3.506147656642313], [4.096331699029015, 4.160166670403087, 4.38465352995425, 4.228183456745641, 3.91904642336681, 3.1925110844271747, 3.200646022156071, 3.208584041360206], [3.751841871163806, 3.825175929813072, 4.185252957244165, 4.19204574439195, 3.998899393872933, 2.8660071302940624, 2.8551197420281533, 2.865215348469154], [3.3860266869062503, 3.471089612254003, 3.9319771724059693, 4.03795981198615, 3.9878560054086294, 2.9888288851196085, 2.9832536798515017, 2.9757270318766142], [3.2298480395757445, 3.2697544020238882, 3.6826260388765446, 3.8331878188821484, 3.8910146292519694, 3.3625386433721207, 3.3621152861394785, 3.3583783168248726], [3.199980213547109, 3.267442484623695, 3.741855600773838, 3.80803208955178, 3.741925657967289, 3.714389526645229, 3.718181723640142, 3.7158565446476715], [3.0726408351740946, 3.131710999434034, 3.6607462728109965, 3.8295796496428314, 3.800872570696234, 3.756837818043678, 3.763100441293564, 3.7659592721040314], [3.3283062097243588, 3.2822371722242405, 3.5961194969744565, 3.898496173769547, 4.0035479357488, 3.949028237377394, 3.965997595994626, 3.9775284443198213], [3.5178053570962646, 3.4776202095093938, 3.3676237522209935, 3.785419444422419, 4.057899566871427, 3.994087325571989, 4.011866326953186, 4.027604803085986], [3.598990003851513, 3.581031192681949, 3.307500078533586, 3.5073625674811435, 3.9218487745477972, 3.8706294353171433, 3.8917837405575275, 3.912640963781002], [3.596351937187183, 3.595409816481943, 3.4271940071871354, 3.2911092662118353, 3.6162184800578925, 3.629985653050178, 3.649787793864779, 3.673782381579563], [3.489824969306172, 3.505391312569012, 3.4871627802455003, 3.407492760941778, 3.3167782097305527, 3.315028524391374, 3.3330635461440346, 3.3551028576949475], [3.2926821608298713, 3.32321765446815, 3.4420559963753163, 3.446073068710198, 3.4094565447769316, 2.9511210104649654, 2.9679514264412896, 2.99237732094659], [3.026651506761558, 3.0720008509400922, 3.3157454788446312, 3.3890152789049726, 3.4434959307166317, 2.8670183747896183, 2.8572699901697987, 2.8372077687181965], [2.8146964134245573, 2.822804260734582, 3.114659004542663, 3.2696418932999594, 3.3908511971070103, 3.2001609331731617, 3.1938997915732847, 3.1758506092583096], [3.0826872178451525, 3.0145536308178635, 3.1315424486065293, 3.2231049483407825, 3.270463201960916, 3.4846913328371043, 3.479802413299536, 3.464589337690134], [3.454002715321384, 3.3891133599935994, 3.2679805984960923, 3.507190485971467, 3.5823341815383967, 3.703297951964868, 3.7014522982204974, 3.6885338302521844], [3.8049385794046104, 3.7373511918703457, 3.2711674674294158, 3.647905753710552, 3.89989856184798, 3.844747546291492, 3.84473525010063, 3.8356914991635365], [4.107632429003019, 4.053883323340596, 3.5232143426324263, 3.619826513325628, 4.044668062131795, 3.8679761618812023, 3.8688088695178515, 3.862916111477057], [4.277225076046567, 4.251681527144997, 3.805811488648598, 3.5040186187750635, 3.9952583034415405, 3.785424697021677, 3.792827493589862, 3.7918917919454613], [4.274753210698465, 4.282724880496717, 4.023258748548917, 3.7270645104560263, 3.7934343393530408, 3.6133344087363164, 3.620688145595492, 3.620912781269619], [4.093532912674293, 4.126158771819277, 4.119062190051334, 3.8888293597568415, 3.61761158294917, 3.360710204750236, 3.3659877236638596, 3.369020026504918], [3.8126051912807304, 3.865141338399272, 4.0545497216739, 3.9480515726565897, 3.7305644970146625, 3.048986143548592, 3.0547393735116777, 3.059434617816678], [3.4767047091118233, 3.5429575714375625, 3.8672972948958106, 3.886255886729968, 3.7727607531995786, 2.883038653468485, 2.8105729611385986, 2.7328953156224767], [3.1871085122227374, 3.213066342604726, 3.628415473003493, 3.7304746050105657, 3.714513263673896, 3.1390977459553, 3.1406499250970543, 3.13793730251364], [3.1862187109779168, 3.2338749515701606, 3.5824431334897975, 3.6300704575071863, 3.5927930900669907, 3.472585760832868, 3.4776153104536727, 3.4787144274723394], [3.0518431415090435, 3.0938479866974364, 3.450074560746204, 3.5654600229453006, 3.5514598494256795, 3.474156184083121, 3.4845773123757326, 3.4903724956148174], [3.194201644774521, 3.1645876204394123, 3.3500691508242078, 3.5580137998267616, 3.6674333974684794, 3.5904446662562166, 3.6051190194169354, 3.619012406041921], [3.3175335378632616, 3.2998118282438718, 3.1077358473763743, 3.3661938190299714, 3.596176443878594, 3.5381282869351605, 3.554891783784362, 3.571807504217191], [3.3082788531569656, 3.3048621552927915, 3.199340345532816, 3.129970818450729, 3.3343680424361444, 3.3308494992641884, 3.3495221333422425, 3.370263114688536], [3.17084149639837, 3.1853977405338014, 3.2223527263012186, 3.2132003649331033, 3.2132297141192026, 3.0034759943933804, 3.022161216631677, 3.0448052773292793], [2.9255867955978814, 2.9531880868926526, 3.124846315912278, 3.199830019544953, 3.259211228042648, 2.813790450709058, 2.805261127834847, 2.789501742863788], [2.8091025456597762, 2.755418093957032, 2.9300442917811735, 3.0785109297264115, 3.2201445297189344, 3.1460196959156597, 3.139269709050094, 3.1223392775515832], [3.1983730257352088, 3.1457792649404985, 3.0150333617843614, 3.162967912231048, 3.2220806884442075, 3.412941813597655, 3.4075178131846102, 3.392989623255257], [3.539745324718303, 3.492276968594589, 3.0778879305479436, 3.3308530974703845, 3.5306861613054394, 3.567571411598984, 3.5667883404468603, 3.5578164226992004], [3.792375393304661, 3.761648731479228, 3.399275417107317, 3.3299137231807143, 3.660957975734554, 3.594851031437609, 3.5965590763175777, 3.5907643214336593], [3.8960063029833107, 3.889196104344097, 3.6447964711674654, 3.4182450611630073, 3.5822605560880554, 3.482967927846493, 3.4867375076630895, 3.4861536100773005], [3.8009773413401433, 3.8245890101982396, 3.7622490144345533, 3.5914018615421037, 3.3839245030161034, 3.2625275955654534, 3.264555775770283, 3.2618472342888354], [3.5560451488789213, 3.594899550915611, 3.725111512248314, 3.6435380858306, 3.4947107441306113, 2.9497966059750333, 2.952034137969789, 2.953770797146403], [3.224811999726604, 3.2770405424529807, 3.5405107526706727, 3.566096109837791, 3.502215997787852, 2.882613133948933, 2.8609370974832613, 2.8655726405454627], [3.1403972287256785, 3.171291959831939, 3.3856560779964613, 3.402109297707359, 3.401937007375809, 3.211084853782867, 3.213856315254368, 3.2162373616910607], [3.0089540244989434, 3.0319353573308203, 3.2141166662593834, 3.2804054299014114, 3.2776046523989852, 3.180383576039061, 3.19429767295085, 3.2069552788252667], [3.005521093792128, 2.990116392915472, 3.050210505060375, 3.154945304442884, 3.2566195816707837, 3.179104716360722, 3.1945999764382815, 3.211122671652968], [2.9538666600158727, 2.9617803762026504, 2.958468967837146, 2.988638141422148, 3.0242084850305204, 2.930243741553466, 2.948017342934153, 2.9677013407022383], [2.7818001842436986, 2.7678752838620078, 2.8627847472314514, 2.964687047845491, 3.0696561498922943, 2.8859169632288353, 2.8806759721064834, 2.867485178169464], [3.1101549200803587, 3.077503414868414, 2.8214882453159027, 2.94145352560316, 3.044234505386189, 3.1901711035563247, 3.1861507879636317, 3.174552434369659], [3.4180195911498825, 3.399854940359398, 3.1417334879157885, 3.058676359692754, 3.276850307667643, 3.3040022427334588, 3.3035249960573614, 3.295004938294678], [3.5102106270773277, 3.5106011378775577, 3.3815576167921484, 3.2367917590765214, 3.226356306171816, 3.1951288852741886, 3.1976996155567434, 3.1950504401265287], [3.327252337567815, 3.348954525478598, 3.4045886404035657, 3.3375278424985497, 3.233786930881639, 2.8985842712694154, 2.899073029756478, 2.8967641506922077], [3.062943969519725, 3.079622310995767, 3.1921397941680025, 3.222091817583609, 3.195182967390514, 2.9181624860454143, 2.9277010343361627, 2.9364040509374565], [2.942057262782692, 2.9483767953402538, 2.9702201590977078, 2.9657175371622424, 2.9436624130178872, 2.8167181966092376, 2.831496066764517, 2.84626074035541], [2.8817589932711316, 2.877393896286138, 2.8235052325767493, 2.778416101135473, 2.888643497238409, 2.8216531574643913, 2.816548036395173, 2.80574154721897], [3.118943191948769, 3.111106432069013, 2.9927043986750768, 2.8987133583216997, 2.9396755096672758, 2.983014002026848, 2.979807144675349, 2.9705309712042904], [3.0352893558205074, 3.0474416408528335, 3.055081628968511, 3.0157927875635533, 2.9535325660987426, 2.7968598187002454, 2.794182983537124, 2.787230865644312]], "C2+": [[3.0565221413689976, 3.0500657034014753, 2.9392805750337727, 2.877094051263352, 2.9921599118444595, 3.1432603042521996, 3.134267787490839, 3.11667430424354], [2.973984656880654, 2.9817671828369745, 2.9802330045840693, 2.94832553256002, 2.922044414028032, 2.8676885654739546, 2.8558920344081087, 2.8361252953417657], [2.969583311314023, 2.974905947571396, 2.987565738851006, 2.994726435144576, 2.9935713011493945, 2.821654817229499, 2.832377583870737, 2.840809476948572], [2.8665020853275167, 2.866899044919486, 2.8517176448416692, 2.8383639705839223, 3.0116863886893257, 2.902601779148397, 2.890103643461117, 2.867806730867989], [3.202165579160955, 3.1756887900038513, 2.934330829194814, 3.090122414651561, 3.3866025193345517, 3.5763835933913706, 3.5680427973111586, 3.548971992615237], [3.3675104272496283, 3.3581031085114232, 3.17234136982404, 3.0214662539063744, 3.3329234167570974, 3.5863177507338193, 3.578061629633993, 3.5627662603515], [3.3271962910747193, 3.3374904894360102, 3.2709895225964702, 3.1703941115560843, 3.0606181956864895, 3.266182410841203, 3.258762950730933, 3.2461201155178996], [3.0764825354453547, 3.09735284842265, 3.174909590988975, 3.1537926853282734, 3.1035755602267554, 2.878752051290033, 2.8313528072355783, 2.7725555282562637], [3.0914011478862804, 3.106139824076584, 3.175998203550127, 3.154571091894796, 3.0868890585388797, 3.0363988322638997, 3.0405562568039985, 3.043885020908248], [3.114226116595081, 3.121935501909295, 3.2711641788469916, 3.3398320426591317, 3.3704171853438942, 3.149309073483315, 3.1613148755388383, 3.1710768194520607], [3.208426563578026, 3.2010459927736887, 3.1448945433994413, 3.2245086820780853, 3.349273583929828, 3.0384161805017356, 3.05171016734235, 3.0649851836759625], [2.95406499721482, 2.9779662415417194, 3.1321534923742327, 3.237867842892948, 3.352906496002728, 2.7696306796582735, 2.795128451385901, 2.8205988343016353], [2.888422770290441, 2.865083362150882, 2.8366694681925804, 3.0783700727521617, 3.3141859022514475, 3.2388405955178245, 3.227605379540769, 3.207341872325602], [3.284362894243332, 3.2424296401274435, 3.0747271073295788, 3.450507443228163, 3.7120299867555917, 3.927569520355898, 3.916578879788045, 3.892589076595918], [3.5242484594331915, 3.495063612743227, 3.1291425357661335, 3.3738245613695788, 3.8294278467420697, 4.0901357414462, 4.081941337783907, 4.06425324344435], [3.6504476356759006, 3.6362013587498647, 3.3653853641782043, 3.1388156359067563, 3.7139901626227814, 4.023432780964871, 4.0139674642132, 3.997477195239106], [3.6453466136480803, 3.6443075804030767, 3.4988500796165756, 3.318662547402477, 3.383978282103163, 3.7473708997581996, 3.7417402507805484, 3.7340460831277102], [3.511614002708289, 3.5311241128320625, 3.5177471113518437, 3.4043135921111807, 3.2526341357255695, 3.3451386203696902, 3.3391124371881493, 3.330812715215009], [3.267271361807736, 3.297188785680625, 3.4169417665596584, 3.372198314430216, 3.290735655764767, 2.922460696959112, 2.8516637107925913, 2.829352952645895], [3.0813764030750277, 3.0841211049744697, 3.2164624465183396, 3.246678523274871, 3.2407498868618547, 3.010716072636083, 3.0136905219734826, 3.009718087944666], [3.2030757890224746, 3.2271927502683315, 3.4013866710850347, 3.387487842724295, 3.2722719065637516, 3.2758180820098812, 3.283797545233177, 3.2845378914913432], [3.3274844595775845, 3.272225435738239, 3.5369435215798033, 3.6495127417941458, 3.643342056998221, 3.4409713757835547, 3.449303024648932, 3.451926498609778], [3.591852733941918, 3.5551324613130304, 3.4852012838120108, 3.692660211995515, 3.815714407325915, 3.46368679088512, 3.4729161943460283, 3.482129663842051], [3.676409794508637, 3.6665468767264717, 3.507014682462504, 3.5353501088327617, 3.759478125328324, 3.3523075573092194, 3.368489735318633, 3.383961151927176], [3.570429899390433, 3.5853658367153693, 3.611375655222125, 3.581484736096943, 3.5382983650607684, 3.118028693665332, 3.133799175699093, 3.1514716611580558], [3.27628805754464, 3.3185994088814352, 3.5449972462428456, 3.6302586203175324, 3.6673983859990846, 2.813977823394017, 2.8278493924056876, 2.843892713063118], [2.8537822802024304, 2.9080209274161057, 3.3196461459027646, 3.5295232959793723, 3.6852964801171924, 3.1414343054581395, 3.1254843709393403, 3.100326307497606], [2.972228307393675, 2.9317894792801313, 3.097932815200381, 3.3227840357140908, 3.56281055972124, 3.5908460105539555, 3.57644880129848, 3.5537488138080615], [3.3510905646144757, 3.2961207811910933, 3.3506185174708034, 3.779694555770748, 4.009122015882146, 4.275024126508921, 4.262604967233619, 4.235379997770646], [3.6112723475231694, 3.5630219806955474, 3.1760688456412027, 3.7904113608538337, 4.216239993784848, 4.5266567887757585, 4.516834593077252, 4.494455888266812], [3.809560480987189, 3.7717667802962143, 3.345542247719007, 3.5977670189794355, 4.249787305735122, 4.585801841212001, 4.582058453389636, 4.5661561350972875], [3.9064733876441062, 3.8921302400234064, 3.5595506202343783, 3.2777115404167763, 4.0608280142309034, 4.428850157854679, 4.427977944836143, 4.419159986222104], [3.8857450370587783, 3.8839029028729724, 3.70342437047553, 3.4632198620311985, 3.6859950337283296, 4.110664360304748, 4.107376733495044, 4.103023704661956], [3.7788415000597584, 3.7965055778108225, 3.7590972324428664, 3.576907727892007, 3.352048026071712, 3.7064045764780054, 3.7010475232853373, 3.697137936492277], [3.5814777956914354, 3.611742320608969, 3.694263311259614, 3.6128294221694848, 3.4405893549378113, 3.252470121645138, 3.2477158410869325, 3.246023250524683], [3.326290362546985, 3.3712555516688654, 3.5515868693817176, 3.548357718404825, 3.4711083852465534, 2.9263560028284714, 2.834244519982555, 2.7365240194766707], [3.1018594951664373, 3.1016242364491657, 3.357912776141742, 3.407646344462342, 3.4127562854873976, 3.08529189266561, 3.0848553432223236, 3.075330184075188], [3.258591817127077, 3.287146756472379, 3.4508381473230507, 3.3923113135022747, 3.2942708119285657, 3.3713083837583504, 3.3726413471996652, 3.368759614216656], [3.295547899627519, 3.3311214785829084, 3.716991544660414, 3.798302940795396, 3.684121930589113, 3.5914522509944984, 3.5975696627221043, 3.595952198029831], [3.6817578303296115, 3.6157748152482228, 3.786436732650324, 4.025935242227462, 4.055805016636401, 3.7238748378046256, 3.733452437858588, 3.7362451447359413], [3.972164831368011, 3.9204359092086123, 3.7006858334680386, 4.035908554561854, 4.243446287047811, 3.7542039770018443, 3.767909816033739, 3.7763648934634517], [4.12727879173437, 4.099580002732841, 3.7481411794494015, 3.879991422215161, 4.2158275941026835, 3.673426573819202, 3.6856522146072437, 3.6978878272410727], [4.1225836027514555, 4.122727203187782, 3.945925554842545, 3.777467228991077, 4.015486278173823, 3.4971896253422647, 3.5130425561712033, 3.5271727610282353], [3.937786693948611, 3.9705481948978334, 4.024608640398698, 3.941454410200446, 3.8175228216005985, 3.2384788103921034, 3.255468461453093, 3.274388330912104], [3.6359696431324577, 3.6863891241147053, 3.9622828524129536, 3.9959504992790613, 3.9472326817254544, 2.930753166073514, 2.946238924481905, 2.9648372896466877], [3.2325201435214157, 3.3060958423542166, 3.7688342316000156, 3.928696400270511, 4.00505315019793, 2.965860906466659, 2.9480444402571013, 2.922092467677424], [2.8756646721661907, 2.9126161073153196, 3.466860778300787, 3.747335764815817, 3.94220519888296, 3.4568453164721387, 3.442152135112033, 3.4180997888696516], [3.0376421473380715, 2.9821467278804556, 3.364921307609408, 3.6242819536737527, 3.787227436665486, 3.8981665733274062, 3.885836266957051, 3.859386078662153], [3.397906690384306, 3.3306354487130228, 3.621348852200623, 4.086160107735401, 4.249838166620959, 4.584509852520606, 4.574136966601764, 4.546300597726192], [3.669182861694558, 3.6108561443882534, 3.4832098043484776, 4.1532945172384075, 4.52396767627168, 4.902569866834357, 4.894907975891295, 4.869633232928799], [3.897853989491717, 3.84763526071024, 3.3065226214205734, 4.027999277344818, 4.670230133404025, 5.049539792367129, 5.04604338511407, 5.028085738282646], [4.039783602541688, 4.004864502380184, 3.5423000903357256, 3.7162551819214236, 4.605845250762065, 4.992699299382441, 4.993866097628561, 4.9846159275237705], [4.095528334791672, 4.089639473174792, 3.728931113466429, 3.409262306857781, 4.311883819454612, 4.738311413794253, 4.743081198703403, 4.742720005460564], [4.051398685361444, 4.057373011144639, 3.883642484901898, 3.594934484233056, 3.862666956040947, 4.355844179359662, 4.361874801053826, 4.362189505631707], [3.937330879409564, 3.9538347527142337, 3.952596214632699, 3.7276690388392515, 3.448055577577806, 3.9120530125569077, 3.914117694321245, 3.9170070120750866], [3.761749891121073, 3.7908271617117615, 3.889669836617915, 3.7915484645141304, 3.570837008562212, 3.4521015039590663, 3.453953247159365, 3.458297659657679], [3.5361133760222465, 3.5826239240321707, 3.736160366706166, 3.7622658978818126, 3.624170750378566, 2.9718669801990703, 2.9481251345157875, 2.953555171967818], [3.244691808973011, 3.3086909504068416, 3.5584795413416987, 3.624315468917611, 3.6062897136980463, 2.9529579356659927, 2.947868464459073, 2.936404284852926], [3.197338643489977, 3.2057346902789434, 3.370567531998277, 3.455516839278504, 3.517412785816934, 3.2752215321678517, 3.276567330009143, 3.2712148499788944], [3.3192528695320145, 3.358097678148455, 3.6254660417971243, 3.556011042048824, 3.375168857999478, 3.559204082061454, 3.5606518855639986, 3.5534611798663063], [3.4492225997249295, 3.387062633885538, 3.900105306061127, 4.015063869848978, 3.855437476442567, 3.790384422490757, 3.7966593211575734, 3.7923184099188534], [3.8560633480160593, 3.769312694420584, 3.989409261203599, 4.3008217646783855, 4.306809960746497, 3.9329437151468736, 3.9429069398203924, 3.9430951296810197], [4.208740056555657, 4.130288397609647, 3.9251122239259284, 4.373151648521606, 4.598947619377901, 3.9971283891180684, 4.005794308923966, 4.008947322006786], [4.469320960267458, 4.410205718015986, 3.8334582653745994, 4.256124995705143, 4.674679578726586, 3.983285855794497, 3.9958533494506185, 4.002489380535342], [4.606720720734493, 4.576580710020098, 4.098902993910518, 4.0101530084324475, 4.526707088373333, 3.8591578063793666, 3.8729576686295526, 3.885197016508579], [4.569556555927133, 4.577255678303125, 4.317805235886407, 4.0470031505673445, 4.25657163932957, 3.657815385759292, 3.674489815082132, 3.694403029324412], [4.362343001062468, 4.404068839589252, 4.4259912515727855, 4.2418958812711525, 4.006694649916392, 3.4026073688135585, 3.4188121772574056, 3.4353289495702293], [4.032899488019811, 4.101057024976718, 4.391247864742612, 4.341454274809907, 4.170715535191026, 3.0965385385513398, 3.113486595753678, 3.134177457604059], [3.646205771625931, 3.725672978278067, 4.210879165623753, 4.314823947616107, 4.2676829086275685, 2.825548866329212, 2.7724479667366637, 2.825792494974538], [3.2091278261154277, 3.3033213630766167, 3.9384418421419967, 4.165297560465054, 4.257959346567234, 3.2253775135459306, 3.209186612475342, 3.183381857161085], [2.9787803647469326, 3.03366153423703, 3.613868443867326, 3.9399301160322033, 4.147153610392952, 3.7034725654220835, 3.6883424747156077, 3.6618888877678994], [3.0819331900757354, 3.0140121898658636, 3.6113681872714367, 3.8880162166093557, 3.9644032818416237, 4.155878743038729, 4.140250853328394, 4.11483016446606], [3.4184861993434184, 3.3412689081014566, 3.8622283551571224, 4.329684195899133, 4.405620427956087, 4.819332421385722, 4.809844864021779, 4.78062423340819], [3.693293378581254, 3.6247462672026725, 3.742092374616751, 4.4501003410255695, 4.732584808778392, 5.192946453313185, 5.187984135611964, 5.161784938171648], [3.9345391638861504, 3.872317534311683, 3.4564021314356617, 4.388297983908193, 4.970356317666647, 5.415626945935094, 5.413255967467162, 5.392313157151638], [4.094154487283358, 4.054006392953407, 3.4967927959583043, 4.1164742963847, 5.016698609506036, 5.427964700217698, 5.4350781837598685, 5.427322971479972], [4.191319973387517, 4.168920118669178, 3.692084282857999, 3.666862469963008, 4.799801966004927, 5.223619562726711, 5.23547811044642, 5.237700749599002], [4.196472314455636, 4.1982255410283065, 3.869729915922678, 3.5275538428359194, 4.375679894151958, 4.868699427329074, 4.882675598702208, 4.891172827414592], [4.121558140273565, 4.130792261905022, 4.030452413461535, 3.7084325903579156, 3.8413692768154473, 4.423070934433542, 4.434206784237389, 4.444501116947028], [4.010749110424571, 4.028938488235304, 4.081559266314301, 3.850322158650784, 3.5457281091952857, 3.9465250930214038, 3.947208359954163, 3.95761565427852], [3.8318624528742595, 3.862941371914919, 4.007482268937225, 3.9381057968931277, 3.6843662755356226, 3.4737652576236755, 3.477258947872873, 3.4887922421038136], [3.6030648819338102, 3.6535729396541625, 3.8164845184542395, 3.890111160590261, 3.753351683566554, 2.976676316763702, 2.972682730790043, 2.9848452262768355], [3.322075486364424, 3.3885056622871175, 3.633922021185708, 3.7360387327412017, 3.741967065496286, 2.9398243594029343, 2.9321945286037145, 2.917095179119026], [3.15146027853961, 3.1484758420188306, 3.4693367281347944, 3.5459231618136453, 3.657881167386061, 3.2737955269839327, 3.2706214816199686, 3.260353193970803], [3.3110056900848672, 3.3471859791631213, 3.53303158904423, 3.379324885143256, 3.5068696657405103, 3.5714198110575444, 3.5694834682512004, 3.5580906525820013], [3.350970241989161, 3.406514926352255, 3.9120072549570715, 3.943047522248209, 3.679480557905016, 3.8231030197789777, 3.826270682159778, 3.820239315242717], [3.790199776587245, 3.690726905694082, 4.094494775600714, 4.370546759935019, 4.239742568807726, 4.026810789606356, 4.03382592494422, 4.027099036608898], [4.207882278151421, 4.103976460272461, 4.121795546216052, 4.592957423306049, 4.697195783167968, 4.1302374832423805, 4.133958249023363, 4.1337668982196085], [4.579411629735813, 4.4830987859722, 3.998508192716886, 4.597827163708724, 4.979531292267647, 4.161913935102487, 4.17092131850535, 4.175935384966811], [4.876312813062323, 4.796212894991869, 4.038824990488585, 4.423029947548197, 5.009750748579872, 4.13520648790704, 4.147592815755683, 4.153353739195203], [5.038114712122907, 4.993440594505659, 4.323319125768124, 4.141386678610377, 4.807864256512824, 4.0285292632682825, 4.038343485147301, 4.047634871050404], [5.016917835601333, 5.018180428777766, 4.592950815161836, 4.187743984853455, 4.497626420513318, 3.8507816653287397, 3.8693936930955037, 3.8845056306212014], [4.822666245916824, 4.868469845302914, 4.768498948035, 4.428542107696715, 4.15636644364925, 3.598405795711291, 3.618348173882965, 3.6380854851824864], [4.485872139892116, 4.560395588732111, 4.793121619860078, 4.6024976456712015, 4.280082021144063, 3.3060741464260097, 3.324151942258795, 3.3448201277876053], [4.080736793509328, 4.171722078046069, 4.644144998346173, 4.647877562988235, 4.442072022032597, 2.9783907733070984, 2.9947252410232985, 3.0158221257034583], [3.6624675599382717, 3.7593519857672453, 4.383099630944554, 4.540091587134865, 4.4939739619636665, 2.8999812975347865, 2.8788367699353707, 2.8520708443735048], [3.2027415310834613, 3.3150865869262534, 4.071796801535162, 4.326171961282861, 4.444771085188263, 3.407930163550347, 3.391328111648681, 3.3663089471394967], [3.0780511154083916, 3.144537128795923, 3.7357403896550974, 4.071350260487309, 4.294509311972484, 3.8811272832829493, 3.8628472498614044, 3.8371782194181727], [3.1052649910066723, 3.025706080545239, 3.826777801948584, 4.091092003521084, 4.080693621303282, 4.359702134963862, 4.34706916078806, 4.319057054829018], [3.415581212187451, 3.329508395309373, 4.050763997838877, 4.4985099027586575, 4.471016842556601, 4.951664953643033, 4.946588177034025, 4.921241794067206], [3.6899108614964313, 3.6169445014256665, 3.955386178488831, 4.6655618368492835, 4.841888966189768, 5.36213759501919, 5.359432870163767, 5.335692831190905], [3.927004356296863, 3.8553582237495028, 3.685384465968299, 4.6428996447338715, 5.149362127324575, 5.638384057272962, 5.64465985949013, 5.62890917628056], [4.107740771685069, 4.053458422863518, 3.458236677672545, 4.400608679798194, 5.2696274506353635, 5.704995992022728, 5.7175653847565675, 5.71421102778079], [4.209194163785374, 4.182500691068411, 3.642375072559196, 3.975737420999038, 5.119841316759971, 5.539124121543613, 5.558810428050913, 5.56678208891102], [4.263421337473682, 4.251351490085111, 3.8004672539100155, 3.466420227314223, 4.722999051402802, 5.199720893022941, 5.218281315091215, 5.23229854703596], [4.183968715093532, 4.222344759401868, 4.004912812283612, 3.6345570559804257, 4.182831647721904, 4.7593988397452875, 4.778017106156456, 4.7928655551760935], [4.119909089593459, 4.112855705134187, 4.145891572567841, 3.8240130058798494, 3.6037369146323126, 4.267154013733766, 4.283128532668475, 4.3018326643510685], [3.987514331131804, 4.015981648404709, 4.149388790768335, 3.9771072728558265, 3.657705456810638, 3.784521872872345, 3.7950945500848334, 3.8108257872925098], [3.782872942005168, 3.8236751485225002, 4.01073929850553, 4.023702980185941, 3.795023199417345, 3.3122444045039896, 3.318857365757255, 3.33582279375785], [3.5439124279013416, 3.600285128995478, 3.7429476873996927, 3.9231301811132564, 3.8433958424787775, 2.9479655165053495, 2.8228794721329864, 2.8164538304516924], [3.2498511409454003, 3.3266558405667985, 3.6137264569185548, 3.736663591184902, 3.8053430341538244, 3.0515747307151937, 3.0433603056881715, 3.0259396530446234], [3.176241817270828, 3.179183073245517, 3.453827244106706, 3.516654114475852, 3.6980450889657077, 3.3795412464784955, 3.3766622630025385, 3.3616316493520872], [3.3077821126012075, 3.348220159968528, 3.594214319603312, 3.4265000537437738, 3.5299725863885674, 3.670501609554025, 3.6651045644068607, 3.650206924547326], [3.4436530394054405, 3.394503195807839, 3.9706107893388256, 4.023489947763796, 3.722516779149308, 3.9191498936575124, 3.9231819391900355, 3.9111261717396943], [3.893696215369428, 3.7815189573821533, 4.150066589274991, 4.472505102380553, 4.317713013348952, 4.106200437442752, 4.109923390733028, 4.100591627420569], [4.331324910860817, 4.214787858895386, 4.186056622397452, 4.723678113920656, 4.832380075291216, 4.213278451876474, 4.214609270787685, 4.208197552220345], [4.744315855065893, 4.627071823930021, 4.063751365867232, 4.746953031290461, 5.176176346350136, 4.247142503816683, 4.251595238935981, 4.2526129701212065], [5.113426834255386, 5.005558967308992, 4.08045854079582, 4.586290046837024, 5.252011178889942, 4.2386736919885815, 4.2476043900997915, 4.248008626895262], [5.351845568972375, 5.2828632201222305, 4.381381106350821, 4.299288911705559, 5.0847350618823715, 4.171056783036132, 4.18373200617496, 4.192185849339789], [5.410250502584454, 5.393439400792368, 4.687764661888861, 4.175441553655625, 4.758735171590083, 4.039734534013693, 4.06004555085339, 4.07390396749061], [5.269119561231564, 5.302198075622289, 4.962462936875222, 4.45364550523123, 4.391072654112942, 3.825346593425291, 3.8440736024893227, 3.8606342326799266], [4.961527279741367, 5.032382083079622, 5.100529821395687, 4.706289093420379, 4.253551827785737, 3.547236082123169, 3.562844101873237, 3.579135929400107], [4.555040128170508, 4.650207660002634, 5.037009456342472, 4.8581021745868656, 4.468007542880097, 3.2391681859318613, 3.256955298372713, 3.275766687109385], [4.125157224812132, 4.228023696039316, 4.7987617313493685, 4.848205605399023, 4.607476724697499, 2.9014407260889503, 2.915997762778916, 2.9369963891893507], [3.6805279551045027, 3.7942842511183685, 4.487017126591829, 4.677541152203787, 4.639690639277034, 3.015538068322676, 2.995099128746097, 2.9710693630594234], [3.2194563835382053, 3.3424417386079806, 4.159835498030371, 4.418092750224788, 4.55264578325454, 3.513415185608329, 3.49710403888018, 3.4725227447319336], [3.1692862658924277, 3.246322266106108, 3.830257251362843, 4.137789608074669, 4.3742864061287765, 3.983811202066798, 3.9655366420871627, 3.9410370547458613], [3.107235464615474, 3.122849477482854, 3.999387035562979, 4.215226800850814, 4.1350056363829015, 4.479592212730538, 4.4693566002691245, 4.442448806538412], [3.388591272230329, 3.305106094329881, 4.169164771031018, 4.5739949057211735, 4.445547450284111, 4.9669993594240625, 4.967272979827961, 4.947034471465187], [3.6628381115083046, 3.590498827853576, 4.087265831077337, 4.762589001341065, 4.870901500522921, 5.379449437760294, 5.382553767241307, 5.366148423649651], [3.894859298671868, 3.8262037103666837, 3.8442657230992188, 4.77338843032666, 5.194813375688435, 5.666670671979928, 5.681090547049013, 5.672418614184631], [4.076362551863914, 4.0146384059364015, 3.431831048570463, 4.554899652203731, 5.3509359401888394, 5.758481027385743, 5.770195510015781, 5.771619772360542], [4.160977041538234, 4.134393157792584, 3.5956088083271482, 4.152564458214119, 5.240336189751112, 5.623164423825005, 5.6488219970068325, 5.661271409944988], [4.23006349228719, 4.201320841317746, 3.720319059287063, 3.5896456357352817, 4.875593331164128, 5.300042481937803, 5.324974926306137, 5.347537843782982], [4.247005172603891, 4.2525534074790245, 3.91421891628307, 3.533532323950675, 4.331487466822121, 4.876032058523649, 4.899682657675061, 4.921912712888782], [4.167729837914556, 4.180355747402113, 4.1113709884521255, 3.7677790367969637, 3.745003561869445, 4.39720827386465, 4.41886931642242, 4.443428992007422], [4.040010581919281, 4.065090033803125, 4.1641898826849015, 3.9383879740719534, 3.6204989858092635, 3.915178436356193, 3.9241968508182894, 3.946186624000034], [3.847473632427799, 3.8880200592078213, 4.0742148983841355, 4.035527580524703, 3.7751551294387564, 3.4519165134783587, 3.462333788924055, 3.4829670373287316], [3.6195905038975122, 3.670814255173948, 3.8745204945846097, 3.9895627764811357, 3.8534008160931124, 2.9543932412159792, 2.9626162790146657, 2.98553026396176], [3.3422035443833393, 3.4138971689075537, 3.686336430701171, 3.824254653111734, 3.861522411668499, 2.943480215932033, 2.931722274586631, 2.9111362960401275], [3.050724909896667, 3.107919039235557, 3.524899184108311, 3.6185969915610534, 3.7810970706591185, 3.2779269743285044, 3.271785476341774, 3.2544225428102598], [3.2265522977601173, 3.253411824414198, 3.3600963262016843, 3.4198039071208735, 3.625848228790059, 3.579334355161932, 3.5685815074516336, 3.552504827259263], [3.2903349276717417, 3.343295818559143, 3.7943210046195555, 3.754539627134244, 3.4426914086468074, 3.8528726119273062, 3.850326455058064, 3.832789802298615], [3.734358620055584, 3.6156769636847135, 4.058816391675183, 4.278909056155986, 3.997024238018791, 4.061674649333032, 4.065412890102331, 4.054020845485827], [4.187712788045822, 4.065179904587427, 4.162026108697775, 4.623587379400775, 4.616739351715903, 4.201388997026267, 4.203524141715248, 4.192845495424526], [4.625341302410762, 4.496988927148177, 4.11334791542274, 4.784894928683774, 5.0741623463634085, 4.241755895353866, 4.257498739728503, 4.256293384318542], [5.0568586646054206, 4.928318622868569, 3.956673794310584, 4.718607494900098, 5.325667376903112, 4.237652395887843, 4.213546237654934, 4.207675221895538], [5.392871719402637, 5.291173230391948, 4.2569453480490225, 4.49234788683873, 5.3004057863017975, 4.242701072301255, 4.258028391132645, 4.259394256405425], [5.607826786093981, 5.542249554143357, 4.563069391398647, 4.176774026339214, 5.049752382616059, 4.172501549259887, 4.184547989162744, 4.195648068255951], [5.6070069222362315, 5.610554070408052, 4.896221834314191, 4.266160882801608, 4.6641319226729445, 4.027177061922167, 4.048209665735177, 4.059941997610713], [5.385546278945653, 5.437348374338955, 5.181550899308043, 4.608021370260351, 4.311515125344838, 3.7949530497077957, 3.815796107300639, 3.8324511700784534], [5.030750075213775, 5.112662526311577, 5.269934693190332, 4.851338779260373, 4.330922200657104, 3.517011785662552, 3.529471640698535, 3.5423635731321825], [4.601035949322964, 4.7050586249723025, 5.158536791755496, 4.981439041108229, 4.539537583197593, 3.2086433127273213, 3.2252922722226884, 3.243568140482206], [4.1620446546659, 4.272370466380831, 4.86937418157193, 4.935708066122629, 4.666193965325385, 2.8713616233454027, 2.8837824294082175, 2.9039201001946893], [3.714167760577221, 3.8345015440467995, 4.528595256170743, 4.734914871036424, 4.6878608048699055, 3.054257522548167, 3.0357198426796628, 3.015142811657905], [3.2730283406204927, 3.3835267466522483, 4.208161015244717, 4.446179604796272, 4.588602287533346, 3.5433142335276724, 3.529178316096655, 3.50762044361105], [3.248827704384313, 3.3310246862909536, 3.9147584119248413, 4.144063645296037, 4.392713458170754, 4.006137884546615, 3.9904411370393236, 3.9705982411889233], [3.0988925814247232, 3.214376508370518, 4.101375569810091, 4.271728935082475, 4.154775034502444, 4.4947823556201225, 4.488919607538516, 4.46616122554925], [3.3451767896508877, 3.2641751843503566, 4.200062973763646, 4.561329342138437, 4.4645427952953405, 4.8661214264962025, 4.8699593629203815, 4.855861990639868], [3.6225715942426207, 3.5483550337344276, 4.123161636955862, 4.746908772697552, 4.839333639416558, 5.254666006568449, 5.264286197328094, 5.255823913039929], [3.848871914295998, 3.7836011193861414, 3.882756634085283, 4.749050108223923, 5.141893501507478, 5.514958812369882, 5.532106605755693, 5.535527512293158], [4.021577904119341, 3.964245949291284, 3.4637838032800876, 4.520276514132857, 5.258525569984735, 5.582910185940604, 5.604528950246439, 5.615307795814026], [4.1284481181597075, 4.096137217239887, 3.5767042606021477, 4.101831433360453, 5.116039082846103, 5.424970702321149, 5.453993861697898, 5.475807383995882], [4.194160331232637, 4.171817378175523, 3.727193439674203, 3.53673812072205, 4.727513649776889, 5.100587689777547, 5.127868542144006, 5.152641192475027], [4.183941495038705, 4.184781104810617, 3.9063686859084656, 3.5847369025963554, 4.183051045776586, 4.673775800740535, 4.700598843932641, 4.727731012584991], [4.089536038114731, 4.108921003642667, 4.051049927998474, 3.76879078234976, 3.603711271387504, 4.19458850218641, 4.2149180920644405, 4.242726541268748], [3.9415550929538523, 3.971326599998707, 4.062830108816549, 3.9144892470666117, 3.6531638595264715, 3.7237876404911763, 3.7406479717922214, 3.7670259170598674], [3.7285514503321644, 3.7737813531458952, 3.9659461370439706, 3.9701602636163034, 3.7765279593201306, 3.248217071083576, 3.2618182597736447, 3.286733171528113], [3.46940413721246, 3.533215602796391, 3.785446998342807, 3.8862175061376205, 3.836676280125126, 2.8969067259472214, 2.7799002501427448, 2.8258841033614135], [3.1716213320786504, 3.24520832027525, 3.605011091995168, 3.7224690587910207, 3.8075290873357157, 3.0892005634807402, 3.080100016099057, 3.0608648023036604], [3.0877261017719477, 3.0974729232155913, 3.412643317290103, 3.5333639933844005, 3.70353464719101, 3.412612354889457, 3.404839415622017, 3.3871045835896636], [3.2039294891567183, 3.2416731887340386, 3.523950952523507, 3.4217516357229494, 3.5284051585572396, 3.7052824001284037, 3.7024024498604025, 3.683927578011417], [3.532777224589776, 3.4181676650076023, 3.856176108843323, 3.977242204522786, 3.7176469849037557, 3.9669265309413113, 3.965866758519221, 3.951020443810869], [4.005248106191732, 3.8812828331515954, 4.021379094782457, 4.39672342831697, 4.309143705926203, 4.14358676854122, 4.144997983041003, 4.131973429628465], [4.458310868086452, 4.333819875340905, 4.040530450894569, 4.6355102786166045, 4.826517396725541, 4.235030838109425, 4.23793670556589, 4.228718919815927], [4.915597431757463, 4.786577953414489, 3.930389211218304, 4.657131741623347, 5.170627214894324, 4.256768048396101, 4.254550169559114, 4.2516736551797765], [5.3094405880476625, 5.196862519242884, 4.1547907183564226, 4.493632916953343, 5.252079077754886, 4.237173640962911, 4.253307329288762, 4.260862544203071], [5.5756861476119655, 5.503354990460946, 4.492144599448504, 4.212546098843619, 5.075355942424372, 4.189221775490428, 4.20431223587618, 4.212521725353411], [5.640816486264553, 5.631110883996649, 4.829579034013042, 4.224090358264598, 4.75400131230456, 4.0572387535766286, 4.071437148439003, 4.084117426888849], [5.449162314113992, 5.492712955511683, 5.138464494782246, 4.524441674937496, 4.382699704352538, 3.8508729437661327, 3.868784248268811, 3.882500508129961], [5.130815413615978, 5.20502464856618, 5.270921946682019, 4.786974144018643, 4.249387870627804, 3.5829694169133433, 3.592142817746343, 3.603936164128878], [4.704955801015511, 4.804302272993743, 5.190455976241228, 4.946285294073449, 4.464151156500888, 3.278011167107274, 3.290753451785294, 3.306426343149584], [4.257423845619825, 4.364732861540702, 4.913828331838787, 4.931451475947782, 4.602027290058824, 2.9406730835538957, 2.952848725909996, 2.9680088251799477], [3.809154315930274, 3.926338095222457, 4.555662985396729, 4.7429987476737265, 4.637667238932505, 2.9739652307403315, 2.942018460860476, 2.9223921639320434], [3.3457215234606847, 3.4712113387244843, 4.248297706331955, 4.459478659779808, 4.553413500045018, 3.458798243006083, 3.447572504733356, 3.43113082357715], [3.31116905949455, 3.387383684713762, 3.932151876480241, 4.150520911707142, 4.369161673752704, 3.920882137358826, 3.9106448767564137, 3.8973557814014077], [3.177952072295221, 3.2860771118010685, 4.121721742880248, 4.255017908505366, 4.128269508566773, 4.404519081623804, 4.400684136887212, 4.383070169013504], [3.2798390750215662, 3.2019495368053517, 4.14660458611076, 4.463525902643797, 4.393899465487754, 4.651567351332741, 4.65897467877951, 4.653222649396907], [3.550808586367788, 3.481466899128738, 4.0674466034087535, 4.619571147026515, 4.722879044081863, 4.997369006996123, 5.010368491766575, 5.012064721929687], [3.7737476816724294, 3.712366204181896, 3.8195881152456472, 4.58360313382562, 4.969806335679225, 5.207076622988985, 5.225608731967504, 5.234843199489021], [3.9359038869550473, 3.8856291719710416, 3.3991431141357715, 4.334302303886858, 5.007828996516178, 5.218520564218872, 5.241506516362029, 5.26068372436659], [4.041562128610309, 4.009785250931193, 3.5591559599931024, 3.896475605924061, 4.789153798794208, 5.034608200205606, 5.06257279324417, 5.088306839163068], [4.084827937618393, 4.069603737276524, 3.715395828386432, 3.453286444420794, 4.38242558702262, 4.701713701193298, 4.730463966847568, 4.758653263481899], [4.038236984965056, 4.050471635121395, 3.8605402139678726, 3.6124469499437195, 3.838672648551941, 4.270567926652191, 4.296379753043549, 4.325040063917571], [3.9007372715054185, 3.9230008043785967, 3.9349771172773154, 3.756359305997771, 3.533400371103937, 3.8180962844395747, 3.8351169836391628, 3.863728674757496], [3.7052734427581644, 3.7436370378502177, 3.8922448067503783, 3.8345410135955094, 3.67223500053074, 3.3516220797292124, 3.3675122273815012, 3.395953257317755], [3.4580734545578906, 3.513273782882239, 3.756298587111977, 3.802337547768618, 3.7400940632063455, 2.8809743908522676, 2.859374240152414, 2.8897749604929066], [3.16723559998431, 3.2335519908671015, 3.573583053772416, 3.6838230283741593, 3.7351927502106115, 3.0134312290196976, 3.0018903484731045, 2.9834384738627193], [2.994470600997294, 2.9995676669379656, 3.3757476345751747, 3.5212983481542457, 3.6548980125546606, 3.3441564159316743, 3.3348529464018943, 3.316181297796709], [3.1143497926865877, 3.146099634801528, 3.3949539326439204, 3.3440338565391636, 3.5035776035070763, 3.643906217363752, 3.6378301355025426, 3.6222078631733217], [3.5283949592255746, 3.4185851031786263, 3.7062202550935113, 3.852345966162661, 3.673702978883946, 3.906567169518203, 3.905418143470731, 3.890154791757059], [4.003605982886029, 3.8894216176446585, 3.8580596828385736, 4.232460774998079, 4.2226611641725365, 4.086528442397081, 4.084304185696436, 4.070656744936692], [4.45867799102285, 4.336859469610487, 3.8631999045494467, 4.429350727516836, 4.690440021882246, 4.183275652149843, 4.1838976230537, 4.174179399106905], [4.894550277572237, 4.783532321013045, 3.855559107599332, 4.428804452391686, 4.972619186728299, 4.214852107248083, 4.218168763220147, 4.213929702036935], [5.244993745160622, 5.158964683608847, 4.2035222566958925, 4.248288612924197, 4.987070229245492, 4.182545212998979, 4.190431281327356, 4.194907265017645], [5.428237435158187, 5.3877156548240315, 4.546129982977148, 4.025032314501242, 4.793546956596765, 4.095053886812239, 4.111557510373017, 4.118726577712592], [5.390379573418097, 5.403750269417528, 4.867527802493645, 4.298616698702138, 4.480280207066091, 3.9157584036969646, 3.9305577733348223, 3.9434174638344563], [5.152410377920245, 5.2055711430375995, 5.076191766316472, 4.562773149492712, 4.142319529125192, 3.6715030986204806, 3.684531212872943, 3.694638174952546], [4.78123691339815, 4.8632830523853166, 5.0841456708468025, 4.757983390705168, 4.279266802890152, 3.3809978356195054, 3.394211929812064, 3.407894754219313], [4.347387801558643, 4.4448107493068, 4.885066336953086, 4.803480825458373, 4.430518957143077, 3.0532268936667424, 3.0660864627964353, 3.0792533673299176], [3.9100424600554957, 4.01622046321959, 4.570363693337645, 4.6701497213155845, 4.491584093425919, 2.9458674093069415, 2.8311846387345674, 2.7839538567449553], [3.446407129099462, 3.566419711035414, 4.2547555666741586, 4.42656391687176, 4.436907338457978, 3.2975930017230586, 3.290626304987919, 3.27840756110978], [3.342754958296719, 3.40764616196189, 3.937918768194087, 4.149459207402358, 4.28000326647514, 3.7654717351969684, 3.75674949647854, 3.7463541594900405], [3.2317516354771856, 3.332669507198839, 4.06703086006585, 4.179998577370885, 4.069315608207296, 4.2213846898892236, 4.218832317512026, 4.206262357145822], [3.1922205627226643, 3.159031435237888, 4.010323808277459, 4.284890675821914, 4.233589444784354, 4.357001649805063, 4.3670251382944265, 4.368132591669985], [3.460368878314622, 3.4014283543057964, 3.9268888568037474, 4.388936858063466, 4.512039305582738, 4.654830404480431, 4.669982017558501, 4.676009620286735], [3.6735808562021552, 3.6222457583390835, 3.659338683208567, 4.29561458664347, 4.663533196381077, 4.794500771739951, 4.816380348301644, 4.831480503898306], [3.8135280402946576, 3.7780065383115056, 3.3542318371594555, 4.011580066631141, 4.594565435700229, 4.739983934980984, 4.762983197494439, 4.783627984554344], [3.8789367343828585, 3.8571421896411815, 3.5321841245892527, 3.5566045642028254, 4.311935969938453, 4.507148922066876, 4.53286164739125, 4.5593569500088424], [3.8671211429167753, 3.867858692360286, 3.662169534165217, 3.4583634033190065, 3.8590803724189637, 4.147912152688869, 4.1700798199672935, 4.201933041107759], [3.7528648726257066, 3.773322882185691, 3.730293346258015, 3.593195376789203, 3.4306640728078737, 3.7296404566991503, 3.7506731988631117, 3.780067914120665], [3.5604158598117395, 3.595471806871425, 3.7098293932172837, 3.6653010178273053, 3.5538421770594755, 3.271663046426261, 3.291329113730267, 3.3228648276121593], [3.316309533699402, 3.364107998045746, 3.5937355629477894, 3.635452012205024, 3.607688693142241, 2.833709951547337, 2.784060217352594, 2.8464118759288195], [3.017798224624049, 3.075874420381216, 3.41894274465031, 3.5328830608683632, 3.592727946935244, 3.0583377858031127, 3.0506134427351737, 3.0317800698457225], [2.963151790234763, 2.972091973202408, 3.2005375297059926, 3.376742370461087, 3.513175903935961, 3.3806500789228955, 3.3718223792984117, 3.3547040075825554], [3.2578298407034287, 3.156822015680162, 3.3868910652680286, 3.4531630357907557, 3.366814390205062, 3.6654918087504194, 3.6581813673794885, 3.6419723255738643], [3.7289211245737075, 3.6291090182626697, 3.5962421887706295, 3.8524324185259458, 3.832034751206685, 3.8917091230291248, 3.887345579377696, 3.871561056012102], [4.176102948935472, 4.077202644293572, 3.65727122338475, 4.098437289199122, 4.288870280411817, 4.034708916470183, 4.03642570242928, 4.026081909373573], [4.60398202316138, 4.511382903206882, 3.698472918884299, 4.152358249207407, 4.583381874894712, 4.09605686706007, 4.101835504935584, 4.097187914836527], [4.929563183850005, 4.86410612741633, 4.067215705259034, 4.03441662025048, 4.652329278673305, 4.0649353077387165, 4.068245928238039, 4.065703342062353], [5.081696735796834, 5.052469556616201, 4.397201772129916, 3.9326304916803156, 4.511188316366372, 3.968089661843622, 3.9800014754327364, 3.9850922650939844], [5.032840650781181, 5.047028938122907, 4.673559577663793, 4.201007608129087, 4.232978019748861, 3.7684159333064216, 3.7794505536765257, 3.7854624770813308], [4.785635710969255, 4.8364561402754225, 4.810252986496588, 4.42339539279803, 3.9944039638914015, 3.508622346340964, 3.5187792612042426, 3.526011669404758], [4.422925235069822, 4.497603150312652, 4.743590240594657, 4.544574964194391, 4.165869019724745, 3.209653208884196, 3.2179125206334107, 3.2259088964319242], [4.010486806252298, 4.099192727316257, 4.520654860647154, 4.50430813546856, 4.257452081898693, 2.8824113078422005, 2.869261408141569, 2.8794324341128736], [3.5592152604313294, 3.663583579654218, 4.224397108378088, 4.330116608399199, 4.2441119572428265, 3.066482208961874, 3.060185357566528, 3.0507372560656743], [3.3373735902612256, 3.391873717678701, 3.913791247023067, 4.088392167373011, 4.13139545775094, 3.53743266988289, 3.5368306685992223, 3.5315523992351525], [3.2597560049867957, 3.345382100745067, 3.9474620550359334, 4.038955629998035, 3.9523418859324573, 3.970905949578194, 3.975011534460091, 3.971624025956707], [3.088211464404284, 3.1629746348022207, 3.819065718270191, 4.027083508922748, 3.9939577981300283, 4.022619270025074, 4.03031551812141, 4.033806887412532], [3.346100332474976, 3.299513790612114, 3.707748414318852, 4.071714678860807, 4.200856589656891, 4.25090900581393, 4.270161732143419, 4.283263128356578], [3.537025609459577, 3.4964259105078024, 3.4174564788294153, 3.911260186039989, 4.234035548618247, 4.303943864077589, 4.324425138866667, 4.342633237842214], [3.6188479211037192, 3.6006070423051515, 3.322666896181459, 3.569321685980168, 4.052493713043727, 4.158937145596882, 4.183434712476094, 4.20773302677619], [3.6161278659751073, 3.6150253699139965, 3.4431010432367506, 3.3038811012010108, 3.68349558742881, 3.86956897160981, 3.8931329549185762, 3.92152408349359], [3.5088280376305256, 3.524357129971855, 3.503196560364274, 3.4206723736662155, 3.327326277295131, 3.4806928452632215, 3.5027461549279586, 3.5298910204790084], [3.3102077063625583, 3.340870894587981, 3.4578630834442197, 3.4592525445328466, 3.4201762763007504, 3.022390076009757, 3.0432761893469356, 3.073414357819764], [3.0419324365593035, 3.087556618615494, 3.330846210460964, 3.402019026617252, 3.454239765018409, 2.881198170436628, 2.871415693906349, 2.851183869491386], [2.840588784868445, 2.8430309132224965, 3.12842546474395, 3.28215287533087, 3.4014893332488936, 3.217396314504904, 3.2111457388541225, 3.1929532574437194], [3.1907874930658893, 3.1052084446810455, 3.179738766122515, 3.25357885506776, 3.2808428717933635, 3.504320892058618, 3.499478790147338, 3.4841628858310014], [3.654721066778682, 3.5741795168545423, 3.370732150115443, 3.6033741645533066, 3.6542991670626233, 3.7244200277456576, 3.7226574285383855, 3.7096756079337805], [4.080956424788006, 4.000652913085931, 3.4089936603319306, 3.794528938556075, 4.0362475997825715, 3.8666645889624762, 3.866768108620766, 3.8576931090694173], [4.435514632823151, 4.3733315536413455, 3.729217426317179, 3.794204392211324, 4.226979418275528, 3.8900663128928787, 3.8910234759147113, 3.8851109378874313], [4.6312389557744185, 4.601714969096578, 4.0718936216108155, 3.6860377936903252, 4.1984654699916435, 3.8070530545732386, 3.814597653241171, 3.8136711439705677], [4.628459006339631, 4.637262297781862, 4.327560784817368, 3.9598002899723226, 3.991469995235073, 3.6339179932737253, 3.6413912144006395, 3.6416146049230984], [4.419666063875828, 4.457905314588934, 4.437624301814422, 4.152359001855338, 3.8040834551020257, 3.3793452697774597, 3.3847372620064733, 3.3877926752321295], [4.086405761507632, 4.149349282708694, 4.364510367115983, 4.221286988511071, 3.941686304625921, 3.0648578754045293, 3.070721922304708, 3.075444418384323], [3.674377029575515, 3.7553810827375194, 4.145014302600973, 4.148954449664449, 3.9906986334231442, 2.920454394784058, 2.8370683012189994, 2.7474872474483862], [3.3012898879802743, 3.338482370306819, 3.851029937628273, 3.961897484333075, 3.921392511520803, 3.2562081384662025, 3.258080883584075, 3.2547941618695586], [3.2572017966806093, 3.3194481675454997, 3.7662010521184635, 3.82733526886419, 3.771435057013656, 3.675733004760481, 3.6816301416595603, 3.6826605955106446], [3.0792404255080887, 3.1330496338965514, 3.5789377476772506, 3.7182796442452895, 3.6959842289335247, 3.676467703681992, 3.6889061459757566, 3.6962780369728017], [3.2108134669960537, 3.1807988518978334, 3.4289775424599607, 3.678463870891552, 3.8050363692063236, 3.821028555675133, 3.838406399290405, 3.854818171882727], [3.3352185705659987, 3.3172146950768377, 3.125333761615944, 3.430806069799819, 3.696733177676144, 3.756457789420864, 3.77650546096654, 3.7969416669367044], [3.325884643269961, 3.322326390460335, 3.2136499308552224, 3.141597897308911, 3.375764123325454, 3.498533178997964, 3.5208412116822903, 3.5460734957387032], [3.187325010094132, 3.2018942760891864, 3.236742765341319, 3.225215821579197, 3.223035718177975, 3.088184950067064, 3.110745455002267, 3.138554357787238], [2.939944519247833, 2.96770103149488, 3.138603450008581, 3.2117457941296084, 3.269190156471749, 2.8274902537539286, 2.818929569897144, 2.8031491098644366], [2.8477118389039426, 2.781191553050123, 2.9423118196123075, 3.08977989466441, 3.2299716034703403, 3.1627913795617353, 3.1560561648167225, 3.138997360590475], [3.3361095523766027, 3.2710025936731686, 3.0726930874686924, 3.21102608172693, 3.249490714801, 3.4319509874125425, 3.4265768344191923, 3.411952708941665], [3.7602219468719174, 3.7026869027415805, 3.179821018033659, 3.432172812992751, 3.6220530935712048, 3.5878093618745726, 3.587110257446784, 3.578079393197456], [4.066106864479721, 4.029508458711275, 3.5794049221409283, 3.459769927023208, 3.796435944474996, 3.6153021880773446, 3.6171111911921976, 3.6112770274993187], [4.18831881282779, 4.180331148574733, 3.8797552680857557, 3.5856959639350823, 3.731943413396972, 3.5026141683527534, 3.5064796826243207, 3.505855241565189], [4.07378071448682, 4.101469122786815, 4.020549330481624, 3.7982808073301833, 3.5209042227773515, 3.2803583815284383, 3.2824753313872015, 3.279752607119133], [3.7748790645411416, 3.8224953109608477, 3.974476290385843, 3.860821170518429, 3.657753733439074, 2.964781475139984, 2.9670948666452577, 2.968839791574615], [3.359904977129538, 3.424697480601236, 3.7483036529728855, 3.7651352347823788, 3.666270510898772, 2.9311804166757867, 2.9065473616811395, 2.9116836837227957], [3.2199062236959928, 3.261315674013252, 3.540680196677129, 3.5580214737505567, 3.5421625426118086, 3.3489017976005573, 3.3530232528179504, 3.356278717001973], [3.045183269017272, 3.075184747838681, 3.3069867298537763, 3.381676396265391, 3.3672074002067562, 3.3090141112702187, 3.3254195930714436, 3.3406994923540805], [3.0205506921573306, 3.0049050643457598, 3.0876613459309987, 3.2087003688855718, 3.317719477730051, 3.3092397328369265, 3.3278467530210465, 3.3479892933279545], [2.968419299711599, 2.976273605960043, 2.9708727855663812, 2.9991241260228745, 3.0328996759487246, 2.9947889815018915, 3.01605321612478, 3.040260088661708], [2.804516974365335, 2.7864804899501747, 2.8744613096433835, 2.9750504975812095, 3.0786145052690315, 2.9003026862852335, 2.895051495298711, 2.881727880729421], [3.2240906038832944, 3.1838278409767065, 2.8591324343277815, 2.972724739952443, 3.063081024637764, 3.2072876512000006, 3.203297389942459, 3.1916094878785937], [3.6092844435469713, 3.5866505082866538, 3.2622997371700584, 3.1350128656471012, 3.3514220640445926, 3.3221983063252316, 3.321787793536803, 3.313201470730179], [3.7210987283714716, 3.7220962199433627, 3.559919699060723, 3.365733099889975, 3.318103536713814, 3.2123532821778578, 3.2149893452718343, 3.212289308607308], [3.492274801958066, 3.519788993010741, 3.5848537654732966, 3.4884536196933835, 3.3385427864976864, 2.9130927989067827, 2.913637172265617, 2.911302334817093], [3.14816626972906, 3.1710527636008186, 3.317604198739815, 3.342828875909894, 3.2919842098278047, 2.9788705212422117, 2.990248897371654, 3.0008022173765676], [2.991791764524167, 3.0003414387954934, 3.028973359176405, 3.0139706958344648, 2.973005439813345, 2.8528751967976116, 2.8703856616289696, 2.8885460619589263], [2.9330570367413746, 2.928058112039918, 2.855885785141101, 2.7903961434163893, 2.8964290481315884, 2.8354327865740676, 2.830324040225023, 2.819412097989775], [3.233376560505271, 3.224493591312492, 3.0763039765091684, 2.947705642422827, 2.9694579828941796, 2.998311324851481, 2.995131386956745, 2.9857738454415697], [3.1275830417618535, 3.1426774482939686, 3.151199759832469, 3.090011936093299, 2.9952816752787608, 2.8104089556445984, 2.807746084958221, 2.800721331704018]], "C2-": [[3.1016736831953953, 3.094793617553154, 2.9701453276087033, 2.891152947718922, 2.9764160881049015, 3.053062720148766, 3.0462516505542903, 3.0319343259650764], [3.0064068889831757, 3.015869854226081, 3.017337952650135, 2.9759698228502414, 2.93408612977608, 2.83341572251852, 2.8237740121536437, 2.8068865382228543], [2.953562200675716, 2.959983414089912, 2.978181022762182, 2.9829274750447383, 2.976233743648129, 2.8242469654875433, 2.8363388205239564, 2.8465767688929535], [2.873050271917059, 2.872069335829142, 2.8439483562409453, 2.8199840129135425, 2.9727449195953572, 2.860784717253202, 2.850996516899197, 2.832562178190938], [3.2714006434268503, 3.2415265993692097, 2.9610412959468397, 3.070072745751515, 3.316916030374933, 3.3979522318549433, 3.3916220625713676, 3.3760151916861525], [3.4649850460085, 3.4545930111337766, 3.242634362078967, 3.061208493240183, 3.3115890718933985, 3.4063240788934777, 3.3995798957456107, 3.386844636672199], [3.4168660157639437, 3.429097711636959, 3.3583339245911032, 3.237386879916524, 3.097169771815225, 3.1504577839352694, 3.144285228099049, 3.133545039853739], [3.124640498547356, 3.149776789648072, 3.2458787995369898, 3.2182924571699396, 3.150554094121657, 2.8586988481402176, 2.8154012041530754, 2.7613881715144104], [3.0637526169617346, 3.083827193297537, 3.188259136221224, 3.176079816534295, 3.1109842799702743, 3.0733977735093556, 3.078821573174757, 3.0835367049124764], [3.0314168838344373, 3.042555739461332, 3.213093758410668, 3.2914264081377524, 3.330338747900113, 3.206823868974281, 3.2203929263632474, 3.2319530338900853], [3.1054682641071065, 3.0986755361042198, 3.057659401959035, 3.1416703780700757, 3.269381527467183, 3.0775282117104883, 3.0925017386762073, 3.107962456371732], [2.9001244612550288, 2.919231151632534, 3.0442312052796634, 3.1402664787348256, 3.25082154759079, 2.760201747171879, 2.7864049545455236, 2.8133472941298896], [2.9059745023603067, 2.878671488423166, 2.8063604572825964, 3.012398924394006, 3.220064407821961, 3.127136618977073, 3.1186623850486828, 3.1027701594448645], [3.36669973346256, 3.31848509583441, 3.0760683450684825, 3.37914858233573, 3.587933457748787, 3.6817646515115805, 3.672711084505607, 3.652453170552304], [3.64392161919604, 3.6106306118528657, 3.1899133295519078, 3.3618256119595893, 3.7346842704487115, 3.816604007700176, 3.809564059020989, 3.794553198913469], [3.788200081992954, 3.772560662021943, 3.465358343204087, 3.1962766147247788, 3.674179139226297, 3.761782971067345, 3.7532051891457248, 3.73867348081007], [3.7824505355319373, 3.7821554277406184, 3.6207724138883455, 3.408422078705624, 3.411323938417726, 3.5350846715239874, 3.5299618259724475, 3.523396536659708], [3.630370267008856, 3.65337680866305, 3.6434748142431004, 3.509788229554573, 3.322384850879261, 3.2144173416026396, 3.2088727669536823, 3.2012686899567715], [3.3471965897224214, 3.3831687233034766, 3.5281706269784623, 3.4754858320361346, 3.371145537869985, 2.8880119136725977, 2.8222346382603485, 2.8013044405477845], [3.1018856880953063, 3.114342753251232, 3.2944333554721212, 3.3291918622602914, 3.3138235991491616, 3.0433676533063396, 3.047309599506783, 3.044044440864162], [3.1438835110289003, 3.1757884892945087, 3.4056665397867474, 3.4133742694990095, 3.3129630403494725, 3.3525217082184646, 3.361643209310746, 3.36334465441914], [3.2036438076778526, 3.159859969713158, 3.4661276926217264, 3.599836895572302, 3.6148299227639953, 3.543837252609654, 3.553510154990904, 3.557353179728462], [3.41183178087942, 3.3822372980918898, 3.3653496610016536, 3.5865499941223122, 3.726266551941228, 3.570933397495501, 3.581691048102686, 3.5925554688426375], [3.4776142372996643, 3.469924195183499, 3.351530208886178, 3.4022530360676884, 3.634111705065045, 3.4424626247353904, 3.4603426453502144, 3.477868478873627], [3.39254242779743, 3.4042735072170363, 3.43243340465149, 3.4209181874962953, 3.4037556426734517, 3.17096589480896, 3.188642356089519, 3.2087974900587204], [3.156649269752059, 3.1908788061049855, 3.377012245625685, 3.459705573248083, 3.506740171712262, 2.8162378035548383, 2.831836596981004, 2.8503528158300075], [2.8214534239451363, 2.8639578020356495, 3.1963965931160936, 3.3790211556269267, 3.5235420251270853, 3.050461451914235, 3.0377933022234282, 3.0178329611172345], [3.003569501973025, 2.9561968320229646, 3.037317875211364, 3.2174426356462686, 3.4249699822372763, 3.408298913130517, 3.396446960587896, 3.3782621807008875], [3.4432664473105805, 3.379634930390529, 3.317280958417487, 3.6593947463939434, 3.835740860783627, 3.9731775664719806, 3.962532001116625, 3.939105821986455], [3.742933641854604, 3.6884790237500655, 3.2193866447777153, 3.7225308436976667, 4.059601751148532, 4.189333420742155, 4.1805488038812575, 4.1608593504077716], [3.964565883142011, 3.923405114159098, 3.439299717572196, 3.6007140687273496, 4.135908839573099, 4.240428363424312, 4.23698881082082, 4.222911469783377], [4.070315500071323, 4.055139144054012, 3.6871982658168574, 3.3561021494571825, 4.010085059672952, 4.104500713779805, 4.103741115583858, 4.0959200572845385], [4.048638069643192, 4.04720743551345, 3.850802895061351, 3.5735397982916908, 3.708490962892249, 3.834276001913869, 3.8307570625368226, 3.8266452446820787], [3.9326956905947994, 3.9526074772323176, 3.9133452523780003, 3.7063277840496207, 3.435943214356536, 3.5028663861928133, 3.497182860101829, 3.4930389362601018], [3.7115333807194903, 3.7469197095756215, 3.8441714313584914, 3.749070125407402, 3.5433068879092664, 3.1419638797459117, 3.136978817706119, 3.134673638439009], [3.415619874123436, 3.4685887401738262, 3.6846173145842975, 3.677909147219063, 3.5800264704855413, 2.9071739086641992, 2.8209195674507153, 2.7285955534482618], [3.1337247656595557, 3.1465754761845655, 3.4604471246702886, 3.5178319696527733, 3.514512368981756, 3.1304410383270134, 3.13068441357094, 3.121240962963293], [3.206819746215734, 3.246453530348777, 3.4887565835353405, 3.4605975591877254, 3.3769384732914416, 3.463806435533596, 3.465971633131439, 3.46249023197409], [3.1783413949990678, 3.2218232116029144, 3.67015786660121, 3.784263489162892, 3.7012901774594362, 3.717063316956177, 3.7241331788134198, 3.723062252777949], [3.485560549180211, 3.4335062388483557, 3.6706324260202505, 3.9361342072177754, 3.9981969501462156, 3.8670228824245347, 3.877628247674016, 3.881204466968845], [3.721324110622927, 3.6792034959011124, 3.540529512321091, 3.890346498394845, 4.12131122384581, 3.900962759157195, 3.915908974009551, 3.925486960058347], [3.8490628534655014, 3.8263404319783896, 3.547955653013984, 3.7052821008946797, 4.051162938354341, 3.8106410824019807, 3.8240871832336194, 3.8377056260323408], [3.845442152273842, 3.845508245533886, 3.706374334679425, 3.583285960663441, 3.834953730704623, 3.610427503538514, 3.628046828076107, 3.6441645717842155], [3.6903708637184227, 3.7177685629937858, 3.771337425963057, 3.7159494999237284, 3.6330759253033764, 3.311240325184616, 3.330227440113638, 3.351742347017006], [3.4451038483401994, 3.485506322526825, 3.719536271401246, 3.7611321288994537, 3.7380680021141375, 2.952093560555563, 2.9694930153998924, 2.99074392638274], [3.121537999867817, 3.180845209831339, 3.5612424141382926, 3.706147670793227, 3.7889405497328768, 2.9109657180839625, 2.8968389421945866, 2.876567547135491], [2.8544328529654166, 2.8773134771299116, 3.317712071966296, 3.5578564200127762, 3.737238687845057, 3.3015874292607497, 3.289996876950908, 3.271203396987198], [3.0786392045956448, 3.013535054622647, 3.2718166655772265, 3.4757585165563216, 3.610676997105731, 3.658188146817236, 3.6482170985384963, 3.6262925502287495], [3.4963367258427733, 3.4183792949342022, 3.554057332623654, 3.9207270494151705, 4.0334299007614725, 4.239191609475827, 4.230112991368692, 4.205881446015999], [3.8077013405043427, 3.7414898156763967, 3.4915521707614197, 4.03471250943332, 4.314611489465476, 4.518025479145905, 4.511093010731306, 4.488536381339135], [4.059971876269856, 4.005685524026409, 3.3907803477927327, 3.976936859557769, 4.493447753020987, 4.648137535601207, 4.644771452150972, 4.628656852733009], [4.21066428337396, 4.1745920297805075, 3.665821449333605, 3.745249401707656, 4.485110115023814, 4.597671727853096, 4.5984854767266725, 4.590168183351108], [4.266468187160584, 4.2612772596225765, 3.8787185866704506, 3.5107494080007884, 4.264042528410559, 4.373190557835316, 4.377268034831766, 4.3768301939890755], [4.220713855474544, 4.227082566291518, 4.04779974304044, 3.7246636590850333, 3.894236074328073, 4.041907494264351, 4.04687035705981, 4.046581896387581], [4.103946789100954, 4.121293749350908, 4.121949962752662, 3.875087069736627, 3.5476495170448685, 3.6701286608415757, 3.6710975400901336, 3.6727541125061594], [3.914797904433313, 3.9475871369774285, 4.056680573571729, 3.9471082702778078, 3.690355375516854, 3.2999811159113226, 3.300753659766357, 3.30345345262392], [3.6580634678770827, 3.712175119427595, 3.8929268667054524, 3.9159123462857313, 3.75380921257783, 2.920615880074557, 2.8972840453127096, 2.9007992057945615], [3.3202606809114887, 3.3947584803527358, 3.695880871117595, 3.7659187178569176, 3.7355871572586197, 2.9765537830053694, 2.9717760593108222, 2.959750359412421], [3.2010990752905717, 3.2247529341017374, 3.476177975379954, 3.5761081029056987, 3.6356815792210626, 3.3523122341919525, 3.354045676881043, 3.348230033708399], [3.242467620136475, 3.2936265734301604, 3.653979200980364, 3.6254383675012654, 3.4733604970640677, 3.6800698212386758, 3.6820890771961063, 3.6748839761252983], [3.301427569536484, 3.2571540410668542, 3.8416942501153715, 3.9977289394284794, 3.8805593673323693, 3.9399505655019857, 3.9469551108943874, 3.9429202052297914], [3.6266988563910343, 3.557285262368158, 3.858656398346088, 4.202415021334763, 4.251077258112423, 4.096109595261607, 4.10664844116597, 4.107272134058787], [3.917352223707143, 3.852068593204571, 3.744363073565557, 4.210233018539149, 4.469236469040778, 4.1649620154062745, 4.17399791847647, 4.177476866684836], [4.1382539012473405, 4.087752262392738, 3.620399875621235, 4.052886357871881, 4.488169115835298, 4.149760900812612, 4.162836760779654, 4.169967633113816], [4.258386362924033, 4.232187254978775, 3.8316101377823286, 3.7925482025922155, 4.3082748216032085, 4.016901207416657, 4.0315345407514185, 4.0447299243836925], [4.226825328879317, 4.2338013731299915, 4.016321640807866, 3.8021367987322723, 4.032294684119389, 3.794239112682549, 3.812408093678511, 3.8340329656238135], [4.048501391357371, 4.084408961857709, 4.111452596959748, 3.9667851923846955, 3.7880696111976753, 3.501457969502387, 3.519620229964089, 3.5385235268965904], [3.769987533910007, 3.8274912630273366, 4.083474084898146, 4.054305228043012, 3.9254073698835934, 3.1454148482320723, 3.1643801097106024, 3.1878014332127433], [3.454367581375266, 3.518719674184609, 3.929146574589422, 4.0327842466378625, 4.010633515009217, 2.8158667394647696, 2.76887173489741, 2.8228709736154576], [3.105969319899334, 3.1811882516559313, 3.7021455050202956, 3.9050681073993347, 4.0031864824523975, 3.117950922421616, 3.105197317235886, 3.0850661990710835], [2.9587856413751057, 2.9954408425799186, 3.4416906326026306, 3.718133616511683, 3.9081745300165553, 3.4997370686284803, 3.4874359465417744, 3.4661476337665023], [3.1288401622626703, 3.04903464514697, 3.486331542858802, 3.69980050677866, 3.7556550825320247, 3.8717224751151997, 3.858246758806821, 3.8371079721287265], [3.519303096014824, 3.429831201812687, 3.76381541383648, 4.125705708371986, 4.154785376338311, 4.444249893982896, 4.435950763779601, 4.410005996458285], [3.8343063792544356, 3.756835860833377, 3.7180821883585917, 4.288686983388599, 4.480993026706898, 4.776375143010754, 4.771964469403604, 4.748228088833937], [4.098818000052541, 4.032036674776249, 3.5181484397321054, 4.291270311474959, 4.743927886105851, 4.977266933717783, 4.974727203270594, 4.955503683690441], [4.264163920333523, 4.223719336634792, 3.6137241468882286, 4.098953448977567, 4.840438954953374, 4.988604510006368, 4.9949732626825964, 4.987707594161551], [4.35695767780269, 4.336738487544088, 3.8380250188070906, 3.7356248894250856, 4.693158671175249, 4.803485522916151, 4.814156738282647, 4.816110780180762], [4.356230011541979, 4.360456541569275, 4.032113412821473, 3.6512395444817867, 4.35028103678988, 4.487407906876003, 4.499850890082046, 4.5072363075656545], [4.282553228539479, 4.291040342626197, 4.201776111319842, 3.8539769333532092, 3.8997561223519592, 4.099595172967674, 4.108943571379178, 4.117426065927698], [4.177878677080505, 4.1947559712739295, 4.256024984552682, 4.010283779040458, 3.6622783117307574, 3.6987668077120754, 3.697771371432396, 3.7059070748809946], [3.9914537302375166, 4.025334981934523, 4.178392238583053, 4.105033094636876, 3.8186705934651988, 3.3170167461985, 3.3187424074165817, 3.3275014794377262], [3.7353056148961166, 3.7934382292981157, 3.9778218590646217, 4.055061331236278, 3.8975195175212147, 2.9221569771533007, 2.916674458642788, 2.9258036953227493], [3.4104868012597223, 3.488129875743519, 3.7821646007107446, 3.8906282984028833, 3.8868091640351143, 2.9613676862746345, 2.9537018794285115, 2.937445197183754], [3.176690086021077, 3.1913862767895904, 3.593613025618624, 3.6835401441312663, 3.794384271055052, 3.3499948594418316, 3.3468502805000306, 3.3355138916760487], [3.2515142149040015, 3.3026310670917782, 3.598944744243655, 3.4917481439500264, 3.6273435137498637, 3.6940437058222515, 3.69232114834851, 3.6802575761987515], [3.2235723353975128, 3.2896915430175184, 3.8861102899449627, 3.9664797764916315, 3.751614918823997, 3.9772120355910148, 3.980836077434068, 3.9746559979121856], [3.5733362851731925, 3.495226681828316, 3.9864459143890656, 4.305389216891335, 4.227517654674533, 4.195159865650214, 4.202815837571433, 4.196305630720252], [3.9166413335457313, 3.8305369585883065, 3.949343012711181, 4.449467906147224, 4.601002904550474, 4.299806667137309, 4.303410636181858, 4.303508974014567], [4.232164910357997, 4.149425070647195, 3.785773213744162, 4.394824513640187, 4.808827298844172, 4.329960064051321, 4.338480342749468, 4.343322019695316], [4.492471839368212, 4.421491544763968, 3.784278974809372, 4.184853782447895, 4.782953038796173, 4.305167938856311, 4.316929960468621, 4.322069527911038], [4.638091914166494, 4.597903315730971, 4.01547357962609, 3.8945433871841906, 4.550236460066532, 4.198197947547623, 4.208136377834018, 4.217409281363328], [4.620135929816542, 4.621448263039042, 4.249907440709331, 3.9138124136475403, 4.235790176249969, 4.008239917226038, 4.027939577943103, 4.044142545069608], [4.448717608636962, 4.489534843652006, 4.408472785585269, 4.121506923420979, 3.9121597257022445, 3.7265205127307217, 3.7481667704719204, 3.7697910810501694], [4.154711852677194, 4.219327933215548, 4.4334672848176, 4.278359240669954, 4.013968270041269, 3.3894049603333616, 3.4094586973584606, 3.4326314962174647], [3.81054841563465, 3.887122609790952, 4.3015562516402195, 4.321518109414481, 4.158543622743218, 3.008072461420518, 3.026387030120944, 3.0501119938849506], [3.4701213644160593, 3.548200450845391, 4.073925311060044, 4.225744011132178, 4.205896654966476, 2.859253104285806, 2.84179769330198, 2.820810021706796], [3.103225259141441, 3.193098746821418, 3.8129101654747424, 4.0377899517900815, 4.163094921159187, 3.2637809815766863, 3.2503121429831636, 3.230724305004738], [3.054973598300184, 3.0999788551755114, 3.5436526660615795, 3.8240865161445914, 4.0306559759227225, 3.644053355105695, 3.6282998690657924, 3.6074977850157994], [3.1543732657623127, 3.0611345052804664, 3.672632352043136, 3.8692134033338985, 3.8476576885313616, 4.045020802651073, 4.034282975434139, 4.010348303459255], [3.5149859681706737, 3.41545123308239, 3.926462117930381, 4.2657931255048815, 4.1964577650268176, 4.5607320568483205, 4.556591860050914, 4.534160598532652], [3.829997102353346, 3.747155705924924, 3.90395245308555, 4.472355936666877, 4.561353558279157, 4.928442359870442, 4.926032706896464, 4.904549061826817], [4.0906120296544195, 4.01396405747562, 3.7191321886191333, 4.511358979075287, 4.889824554221067, 5.180293872255803, 5.186102730399911, 5.171714071419143], [4.2751040495475685, 4.22110789139848, 3.5675298301206677, 4.347120498269761, 5.056244613336962, 5.241417971428926, 5.25276424166177, 5.2496345167818905], [4.365751848040429, 4.342770614651762, 3.782864063507926, 4.009350710401891, 4.9730596425092015, 5.089345501984573, 5.107361921432903, 5.11468912290844], [4.411308034186576, 4.403040275491935, 3.9565485021804774, 3.583692776262742, 4.656440504216066, 4.782075786958143, 4.798723181779227, 4.811285626815077], [4.326118359554563, 4.369800676654904, 4.170528083714807, 3.774562028083038, 4.2025921969438365, 4.391405940180692, 4.407784656373273, 4.420423212726252], [4.277705447019146, 4.264199720451133, 4.318643829675956, 3.9805171854134445, 3.706960263441732, 3.966032422308119, 3.979544147111668, 3.9953060836937957], [4.154580500414371, 4.181870706051019, 4.323120263084565, 4.1448469496364435, 3.789828758005193, 3.5652736953533624, 3.5734412207066626, 3.5857720420247863], [3.93830060787699, 3.983346367276904, 4.177775504441179, 4.195418474242957, 3.9413841884659004, 3.1884271362989653, 3.192602244786075, 3.2056885069138628], [3.6678377076173874, 3.7333475896696533, 3.8960744733865647, 4.090356044730875, 3.9967790626219206, 2.9184980494656894, 2.7997518808117254, 2.790720085182318], [3.327195778255548, 3.41649327994487, 3.760124764212866, 3.8917654881809964, 3.9573579059527964, 3.091351178010295, 3.082721495311534, 3.0635896898985466], [3.183734964813699, 3.2051519840244307, 3.576447747421952, 3.6545294311643914, 3.8406080569377394, 3.4726269830505436, 3.469463545435611, 3.452928196745661], [3.23357192266135, 3.2892093742443147, 3.652224403142144, 3.5372452578833, 3.656671569294056, 3.8066976841790385, 3.8013328447853754, 3.785432742869683], [3.2957423739967995, 3.266512068386812, 3.9369003792113393, 4.043862859038461, 3.798757460329164, 4.081697239504246, 4.086104768161195, 4.073665494572622], [3.6570168451854554, 3.5674392570710314, 4.034227258765283, 4.403141701486691, 4.307434518855997, 4.276082636053623, 4.280395497252862, 4.271337701340127], [4.01988215914566, 3.9224528584573397, 4.00519299864806, 4.573976078426101, 4.735288619067707, 4.374223877386106, 4.375874914800545, 4.370059678831272], [4.37498739626828, 4.272631621600504, 3.8415747298374425, 4.534074898314432, 5.000194137587915, 4.397031843858644, 4.400003519572334, 4.400837240584833], [4.703135132884365, 4.606222996338103, 3.8176660786235583, 4.333457892064927, 5.013408480307744, 4.39351379246305, 4.400091878025076, 4.398623743956769], [4.919079263222739, 4.856322696017601, 4.061185265777388, 4.033206116209892, 4.806707920523388, 4.338191580785958, 4.3500547402292815, 4.357422797314804], [4.9734639985882145, 4.958479291292266, 4.326329538970619, 3.896589483335535, 4.467748114628308, 4.20954252389519, 4.23031563127924, 4.244232621683817], [4.846571282531098, 4.876861004874843, 4.576958665962094, 4.135294885537166, 4.114159095315297, 3.979794136164882, 3.9997205533418914, 4.017359166942099], [4.570820775296266, 4.634148419445018, 4.706589812361279, 4.363999925415371, 3.985112846407904, 3.667647367991023, 3.684908018155484, 3.7030728545276825], [4.213779737621556, 4.296501367652836, 4.65001005401202, 4.505550264861328, 4.175371999306826, 3.3114670196135663, 3.3310934242987016, 3.352243106777479], [3.84917747755886, 3.9353184370742214, 4.433830278202891, 4.4982056310659395, 4.3027740540273305, 2.9189539783350567, 2.935366480430989, 2.958810864737138], [3.485581867395091, 3.5781645541125626, 4.158838685407663, 4.3425823359004125, 4.333800050279896, 2.9517912052842505, 2.9346481512660803, 2.915995077896434], [3.1187343884839507, 3.2170768887050545, 3.8840521207466345, 4.110829197694415, 4.255013899832369, 3.3482229931857517, 3.334681547989333, 3.3150757542312865], [3.1392018923544187, 3.192671911468397, 3.6222416524081935, 3.8727229417869884, 4.095304180647591, 3.7283345020920886, 3.7122662219347236, 3.6921588008277157], [3.154864122215652, 3.1495321733893857, 3.821502830701184, 3.9683584779802508, 3.8869663288100447, 4.148138340230259, 4.139461800730397, 4.116319334070107], [3.482836322799341, 3.3852644161700978, 4.026496925170952, 4.325370036200679, 4.159758913899749, 4.57404800955718, 4.574923540032898, 4.557162357131533], [3.7986085000403675, 3.715606099043553, 4.015347657375976, 4.551556329288193, 4.579027471310074, 4.944053915806677, 4.947060769240124, 4.932362893506843], [4.055650195879946, 3.9811786412745636, 3.855924086875458, 4.621669839050388, 4.922322283343532, 5.2056937153690175, 5.219299015162554, 5.211562788213228], [4.242517498135247, 4.180466222968179, 3.5326193243114012, 4.479388497731373, 5.121966876133862, 5.290226709275116, 5.300356837725283, 5.301622652264656], [4.313019757571596, 4.291163081998313, 3.730184465551031, 4.163281892586814, 5.075658659179652, 5.166274111507201, 5.189775012194493, 5.200983713172139], [4.374620245894261, 4.347173312146577, 3.8699008527725827, 3.68833737155609, 4.789490160713959, 4.872176461803023, 4.894684805384961, 4.915002264166732], [4.397889885214487, 4.404700120041001, 4.072754420774691, 3.6670402511089146, 4.3311049140789155, 4.493805300693738, 4.514853162215503, 4.534449916380531], [4.328442256925678, 4.339009872366283, 4.28129195574635, 3.919382094097716, 3.829456907251329, 4.076972489062125, 4.095733223050933, 4.116711114181444], [4.208650287494097, 4.2325100048788, 4.338486222855826, 4.103517750150268, 3.749896949148217, 3.671966682133511, 3.6780921272917233, 3.696006247548985], [4.008522959686435, 4.052213234145271, 4.245796332769662, 4.20741954880542, 3.9199675861583767, 3.2994072071755274, 3.30679773923998, 3.3229128297503117], [3.754571991162477, 3.813724166130255, 4.037682723346749, 4.160066713742475, 4.007605067759552, 2.9029965005795795, 2.9082768098185627, 2.9263379266018164], [3.435143897065329, 3.5186069681583674, 3.8393684573942095, 3.985610766098364, 4.017588079486759, 2.96596166249509, 2.953429429431274, 2.930630103629959], [3.0903159447188497, 3.162629294100371, 3.6588700074426823, 3.764786809164016, 3.9311071532593913, 3.3546634975333, 3.3478368764133486, 3.328381387105027], [3.181370658541803, 3.2252032966700686, 3.45712032356498, 3.547053264635485, 3.7628102155854894, 3.70306242511425, 3.691950198045004, 3.674270964531653], [3.1747749007358532, 3.2404099753934523, 3.799761144066583, 3.8174425255729902, 3.560635263150225, 4.009143372636788, 4.006619428309737, 3.9881784502319864], [3.5267995156892384, 3.432530790214962, 3.9780101608778478, 4.2515480587498455, 4.0318278252495565, 4.231181783881062, 4.235453555545511, 4.224024256064698], [3.899243473373623, 3.797925516725134, 4.008220787773982, 4.510965480506523, 4.563963189994544, 4.363627127013105, 4.366611460924364, 4.3565661956271855], [4.271037413431193, 4.160138496038321, 3.9069410936842215, 4.599611068033676, 4.937115371944424, 4.378807987240169, 4.395834512577872, 4.395997879401526], [4.652343452521591, 4.537453767091196, 3.722074257518707, 4.480043463962679, 5.115693961387806, 4.359956838965639, 4.327524310158109, 4.320012410348073], [4.954469835100843, 4.86220023019453, 3.9573916000459666, 4.225030232002945, 5.035631571171736, 4.386678554983642, 4.40084141595012, 4.40022784004122], [5.15310994682566, 5.092467246976603, 4.212189323026435, 3.9073757864741854, 4.753854904227508, 4.337955649598417, 4.349731310043026, 4.35997972615378], [5.153816778083156, 5.15775264526705, 4.510594410408591, 3.962985642027889, 4.3630604002549385, 4.1963831379771745, 4.217924462638405, 4.229662090614911], [4.950928528373479, 4.998479495840583, 4.776816908716858, 4.2705637958911575, 4.033729838258586, 3.947046435178387, 3.9689534603143595, 3.986623485608218], [4.6312943639636694, 4.7041569055761965, 4.860290228969493, 4.4939906265605245, 4.0500930959569175, 3.633376075546233, 3.6472814061525716, 3.6618427943824177], [4.25287053450507, 4.343468680170511, 4.757925238018235, 4.616580503127261, 4.237544329380845, 3.2760654723896128, 3.2943961748186665, 3.3147910646559042], [3.880471542354673, 3.9728540608474288, 4.492231272706981, 4.575089234410874, 4.3544058225601, 2.8842108684695518, 2.8983149681257476, 2.9206085254917977], [3.5139614855451304, 3.6121603524851187, 4.189158035397693, 4.390269869636187, 4.376073799160342, 2.982923141626446, 2.967214524840563, 2.9514198321245835], [3.1649059164084057, 3.251448979549391, 3.921567240956929, 4.129580190692566, 4.285740837181176, 3.3724241189797133, 3.360618821611208, 3.3434248423161863], [3.2085424906515563, 3.2663718332074505, 3.693199398623617, 3.8696192189689853, 4.108953076605255, 3.746864879402821, 3.732975331273437, 3.7169605886594868], [3.140696357507848, 3.2284184392209463, 3.907250314195522, 4.011201579588102, 3.90048386453097, 4.160761747736803, 4.156036396761988, 4.13657632950005], [3.4314748704826576, 3.336336759622457, 4.04896964812872, 4.312372835406855, 4.189686210005658, 4.484769961340304, 4.488806801275572, 4.476549199876556], [3.752220676885923, 3.6670313732873288, 4.043211284755404, 4.5362902257104025, 4.55843147088796, 4.830987565159495, 4.840153314130886, 4.83284595440142], [4.005944503293489, 3.9342648466185555, 3.8873299063282203, 4.5990277051875985, 4.88197963821878, 5.066969346457749, 5.082799623614486, 5.086255130091031], [4.187979127039826, 4.129093671593764, 3.558038500593672, 4.448303258521632, 5.044378930392374, 5.129551082520182, 5.1491435410085495, 5.159008569255481], [4.290933541343684, 4.259916730437711, 3.7091745441060415, 4.1174121301216156, 4.968677953489874, 4.985465351666286, 5.011971483420872, 5.0318770177513565], [4.355181497060003, 4.333606475740203, 3.878548048930864, 3.6404807449091683, 4.660626908725567, 4.693177599594123, 4.717663839502818, 4.739748685546043], [4.35005692553217, 4.350680497270554, 4.069257354356763, 3.7204303123186913, 4.202500542439923, 4.316478750160491, 4.3401644411024805, 4.36370290136022], [4.260125629930327, 4.279190249473921, 4.222732278561458, 3.921707096811399, 3.7065791792604936, 3.904116106821437, 3.9210701121840437, 3.94467557741942], [4.108801149579713, 4.140227761671522, 4.237121923306793, 4.0793552555678145, 3.7851783264282006, 3.51585177139867, 3.5292178592431447, 3.5507118824615853], [3.877304321502756, 3.928243733051038, 4.136666778191931, 4.139424011385586, 3.922678687505455, 3.1363432567749605, 3.146435562736183, 3.1660598429471047], [3.5828546510840624, 3.6564505247173824, 3.9466930706519876, 4.051668100768146, 3.9901392634361135, 2.878997951912512, 2.7670246201485136, 2.8063413993138564], [3.236839220140174, 3.3230241851630833, 3.748744884284791, 3.8765122012310065, 3.9598854798079204, 3.1356774778537493, 3.125469739328207, 3.1036592264402523], [3.083546885883639, 3.111205692901361, 3.526588975525834, 3.6695051784304686, 3.846440919399148, 3.5117244064156465, 3.5030528862304995, 3.4830746134654995], [3.1212826922850403, 3.173605405850259, 3.5722856695982856, 3.52659650114042, 3.655159130929994, 3.846195774103881, 3.8428535877886407, 3.8228445292012783], [3.362615023738967, 3.2728337786662363, 3.814996849617958, 3.992770018013709, 3.7937144731965873, 4.132300822085081, 4.131330293268247, 4.115819227840762], [3.747199973666263, 3.645444153048178, 3.900700666276828, 4.323763482891624, 4.298471247043048, 4.312833720611433, 4.314809648510435, 4.302008396590525], [4.127201519467246, 4.021126246317111, 3.8584000268295884, 4.483838257217811, 4.729024768895484, 4.390000904261322, 4.393256938310912, 4.3847745081213345], [4.527114252111574, 4.412791960819707, 3.710251735601393, 4.443879973692014, 4.994700986058413, 4.392745384366928, 4.388151492037842, 4.386046196634586], [4.880273834597828, 4.778519026609745, 3.8746197330855034, 4.2421598318084195, 5.013833790931166, 4.376860621569292, 4.392944241337416, 4.401383319621921], [5.12374444712503, 5.05760027682594, 4.155184642410016, 3.9497309761537145, 4.797330211595834, 4.35103086461803, 4.36633322534658, 4.374239958191723], [5.184562830632242, 5.1764510349354484, 4.45237315086239, 3.935310790690603, 4.462938998273339, 4.2272355102866666, 4.241779874546859, 4.254540598555672], [5.006640886471591, 5.0471120768287925, 4.737241446641936, 4.196785492435633, 4.105885415924222, 4.008917934991505, 4.027589786326361, 4.041863486357935], [4.71968721695927, 4.786032854433762, 4.860720420175177, 4.43548311133997, 3.9807603002675704, 3.7089209912198853, 3.719250240184792, 3.7322950452542227], [4.342312882011685, 4.429088727907498, 4.786381078259004, 4.584224796470535, 4.171302719708327, 3.3567292853750845, 3.370856097177897, 3.388234276246387], [3.9594527186790605, 4.049711594925035, 4.530374175605451, 4.5713493128551175, 4.297203567069141, 2.9645230969392844, 2.978132255174498, 2.9950998337145953], [3.5912222494790673, 3.687093353270709, 4.208236578211334, 4.397226050772771, 4.331249359255208, 2.9211771487507, 2.892648719592695, 2.8770716222542467], [3.221065256136531, 3.3217780172398244, 3.9526597996691493, 4.140927244286564, 4.2552443178148875, 3.3051354394354893, 3.295757135701423, 3.2830076386700022], [3.254694578924433, 3.307327235523295, 3.703721462441375, 3.87362523402792, 4.08993008197476, 3.6764507430869733, 3.667500384943015, 3.657310792502047], [3.2028428262063464, 3.2837688629821518, 3.9197994748773364, 3.994369505651938, 3.8799494389979285, 4.083149612139873, 4.080157623309318, 4.065227507050862], [3.3547591215619574, 3.2633292842651356, 3.9968616227497034, 4.229448671411141, 4.142443514759786, 4.296416504753181, 4.303576401101605, 4.29897310248715], [3.6705975004618923, 3.5904233935537166, 3.988861567727814, 4.425400317863892, 4.470685363772939, 4.60091933868893, 4.612773060117296, 4.6146081937503425], [3.923576127868113, 3.85543472934662, 3.8254240609296493, 4.452173884722249, 4.742735730644565, 4.788497088821664, 4.805247475655406, 4.813903050807856], [4.100088303653073, 4.046725595409993, 3.4932780947092614, 4.282066163653751, 4.830579548443505, 4.7988579040417285, 4.819367972733649, 4.836902335875003], [4.210229961571944, 4.177555431116798, 3.688619914043193, 3.9311726781536174, 4.681822831755291, 4.634337558631728, 4.659386933659617, 4.682494961885837], [4.255422809318796, 4.2398323534438696, 3.865952090477445, 3.565605161432872, 4.356557759295214, 4.340629561712332, 4.365946572866661, 4.390606414541488], [4.209283573521643, 4.221912301859294, 4.02327518958807, 3.7486179382518663, 3.8964422950886464, 3.9682096330751087, 3.9904616732977427, 4.014856712282727], [4.065410596103151, 4.089753664592092, 4.103557026272372, 3.9081974108797053, 3.6496953787261694, 3.5921697613618324, 3.6053823746028537, 3.6290100405540806], [3.8513620417580126, 3.894826761589339, 4.0592368701378225, 3.994266848488623, 3.8061581640094064, 3.217952669691263, 3.2299945394396685, 3.2528829338215446], [3.5700829741754525, 3.634035744928157, 3.913994776357438, 3.960957048442522, 3.8841035346507726, 2.8481303500653343, 2.8252092003663694, 2.8497467132599286], [3.2321011101834993, 3.3098553906070602, 3.7118891017417703, 3.8325425780107505, 3.8803622900567896, 3.0480485096057373, 3.035116140160903, 3.0138326145970287], [2.9959139951254046, 3.017740479761869, 3.4827033125111484, 3.6514462403249013, 3.791852566445325, 3.4327409695194353, 3.422237501432652, 3.4009433786288468], [3.0372975347143933, 3.082792540406291, 3.44154920911824, 3.4446602063120855, 3.624126275362801, 3.7771637020145294, 3.770369607413904, 3.752731099117622], [3.3573082351382366, 3.2705804547075292, 3.665320591132697, 3.865963763262586, 3.745449743134074, 4.068214927308276, 4.066808837927696, 4.050378532147081], [3.745000919245116, 3.6512165353295023, 3.7402573149327902, 4.160131047117467, 4.209614669055995, 4.257206204091497, 4.255114354385115, 4.2413569280883054], [4.128087017582711, 4.023193142168507, 3.6874064192486933, 4.282008206122304, 4.593529040415005, 4.348935596543425, 4.3494783411182265, 4.340142587842739], [4.50906907450878, 4.4110345669183255, 3.6349212419447547, 4.224831499599488, 4.801763830238204, 4.374852966806525, 4.377773770153913, 4.374080094747283], [4.823222789098257, 4.745938335830119, 3.9150355953966183, 4.012528793196463, 4.760569604851519, 4.346240528258886, 4.354028819637912, 4.35911707802058], [4.989599060813315, 4.9531827315511805, 4.206015625170553, 3.7800651527143216, 4.535798576814955, 4.265468882560565, 4.28226584322931, 4.2894168194314535], [4.954460775513987, 4.9673526877783605, 4.492703472883402, 4.005339645240003, 4.218533561368495, 4.0796045556496985, 4.094829063561026, 4.1079752883202385], [4.738595874121127, 4.786359218671018, 4.68374551217268, 4.237258356077557, 3.8982022412685593, 3.810051396160382, 3.82384661048778, 3.834616534873426], [4.408907496070391, 4.480790016448729, 4.690860635186998, 4.415016473665402, 4.0125407450662385, 3.4768017284624917, 3.4910003220662817, 3.5058095363978317], [4.034142125915895, 4.116827828873438, 4.507316306730887, 4.457541343219471, 4.14676806664201, 3.095540245588862, 3.109489939621023, 3.1240096278348353], [3.673042584478713, 3.760143127223204, 4.224209213474893, 4.335036990096943, 4.202729136453157, 2.9181497040811597, 2.8121264957891268, 2.770087759261734], [3.300345153243158, 3.397572524822522, 3.9575753979643338, 4.1164679601092615, 4.154495864441958, 3.1763831826097033, 3.1707107623644366, 3.1613863037540963], [3.269065967205905, 3.3125131797835077, 3.7061168498424935, 3.8795540050649433, 4.01565315663711, 3.5502523088251863, 3.542369542270822, 3.5343750503669025], [3.2371269854389575, 3.312921234983155, 3.867090970160713, 3.9325872657617076, 3.8357326997184624, 3.9270514831289463, 3.924814554866755, 3.914232524829216], [3.2528634092613453, 3.205072109463126, 3.871352098809197, 4.078243577010963, 4.016332578839828, 4.0417461892007385, 4.0509044095131195, 4.052331466862584], [3.5664901316588944, 3.49765560082535, 3.8588392170564725, 4.225169353779634, 4.3018930668639435, 4.299462839316368, 4.313027870105868, 4.3184319134373705], [3.8110659330384418, 3.7532143083275944, 3.674679091896037, 4.197501865952172, 4.485756836857257, 4.421739701285252, 4.441276791415713, 4.454962951427555], [3.9682551192340725, 3.9292613493248556, 3.4472339784480868, 3.993209440262881, 4.472952381002623, 4.374287255479002, 4.394537354166382, 4.4127522433471285], [4.040346751419672, 4.017015446623279, 3.656795709667415, 3.6216694301436823, 4.26314867521427, 4.171546787663067, 4.193837237483839, 4.216834833156533], [4.027624310109708, 4.0286133660601, 3.8056723207323206, 3.5714029261177442, 3.8899319560440144, 3.864570099797547, 3.883004462829782, 3.9105054368643963], [3.9032675409846918, 3.926153176871198, 3.882148708960976, 3.725982344835853, 3.529917923770476, 3.5196350844265782, 3.536697925762044, 3.561028285558121], [3.687794529004979, 3.7280623468739225, 3.8603756913351983, 3.807512925623358, 3.67281366008618, 3.15308628995951, 3.1687365866281816, 3.1945949145782615], [3.4062122394222563, 3.4623810353578013, 3.7325573493765294, 3.776577382984032, 3.7370576184417934, 2.8140760065144135, 2.7648434254260845, 2.819218364324739], [3.058695915752204, 3.1271702816221882, 3.5334674748793202, 3.662089713728493, 3.7221522068797697, 3.1007464969443537, 3.0914352944025776, 3.0696770713487003], [2.9345903424603836, 2.957466663109891, 3.278170326943917, 3.4827533139911377, 3.6318393263613165, 3.475699371028005, 3.4655613988843053, 3.445783675054618], [3.1408657827293185, 3.0609940570261713, 3.3895510037494625, 3.506525996457883, 3.4648119327110156, 3.8020433312939614, 3.7939085078780317, 3.7757396514284713], [3.5185561075019116, 3.4379465531663334, 3.5189688816279787, 3.822282188014049, 3.856350971142036, 4.052660728538615, 4.0478940241788655, 4.031025038096498], [3.8872911431345663, 3.804565852811642, 3.5158050831058936, 3.9915852760145585, 4.232454029999588, 4.204351149243007, 4.205856732452937, 4.195087217789882], [4.254947523744201, 4.174730456342322, 3.504977592681086, 3.985474514120974, 4.453215516062909, 4.267135132049419, 4.272773357506055, 4.2680149822379], [4.541541904236484, 4.483951172171792, 3.803906926127037, 3.8312421095841804, 4.465797249564523, 4.235225316209282, 4.2385227037644935, 4.235977274092284], [4.676636971577707, 4.650897920992172, 4.081506692351283, 3.7064145620382756, 4.292716191541156, 4.134562246392575, 4.146598609351665, 4.151654244317727], [4.632767753529221, 4.645485841106059, 4.324314046788258, 3.92784735811888, 4.008814850806014, 3.9184467325544095, 3.9297650484300495, 3.9358660224679176], [4.412692891300112, 4.457235987295717, 4.446993272063277, 4.12055190174, 3.7750794207865983, 3.6247371671416015, 3.635446840148625, 3.6430883099611253], [4.098339052040286, 4.161981544795863, 4.385417921340452, 4.228908354222057, 3.919784682213013, 3.277055762600648, 3.285970389206538, 3.2947067867911737], [3.7545570141336504, 3.827695486550071, 4.18620713778869, 4.1927682470560566, 3.999596366602508, 2.893259073173499, 2.881975898778929, 2.892980732148266], [3.389363926679742, 3.4742605332543306, 3.9333701531193737, 4.038779593858112, 3.988566064564968, 2.9927915232662765, 2.9872407810638095, 2.9797140268006985], [3.246614783420313, 3.2829524870120985, 3.6846307789441615, 3.8342514841971274, 3.8917692225531693, 3.3661294550363787, 3.3657289760022193, 3.3619913165652235], [3.2443174623714572, 3.3080341063143397, 3.7585784573522445, 3.8156931619446635, 3.742796769110114, 3.7173918999034505, 3.7212066344876416, 3.7188853141031606], [3.1323750381315514, 3.188652068643154, 3.6986111162854822, 3.8572327662616144, 3.8195892378089695, 3.7597207952654457, 3.766003102589383, 3.768857692202194], [3.434821912530789, 3.3800985419036316, 3.658425387222578, 3.9495728218646766, 4.043065567940749, 3.9515736910035586, 3.9685509009928523, 3.980066631375278], [3.6556105154171012, 3.609833390891169, 3.4488041224403037, 3.858121411717811, 4.1187127138988675, 3.9965487823033885, 4.014329903235574, 4.030043503339114], [3.7517406022237405, 3.7309350883464907, 3.4121530395318707, 3.5943977544865704, 4.000659355528758, 3.8732849470436754, 3.8944441099694513, 3.915275296942064], [3.749181702083471, 3.748156634574141, 3.557070242470564, 3.390954284941087, 3.7052064916162974, 3.6331070093315545, 3.6529164985128673, 3.6768789894247127], [3.627881829997846, 3.646111179153685, 3.6265873551400243, 3.5292285021550094, 3.410749824938474, 3.3186443592537644, 3.336693387928946, 3.3587115758115824], [3.3995127735878157, 3.4357399567655333, 3.577077577967203, 3.575751382576523, 3.522259087536241, 2.955066550425557, 2.9719253142358184, 2.9963470264215593], [3.087389626050829, 3.1409499700280743, 3.431343464756529, 3.5125793544059443, 3.562845904959042, 2.8958099255750605, 2.8842662898961935, 2.8611297650406096], [2.82825726548862, 2.842421486210149, 3.1954233705274215, 3.372921684439763, 3.5034798969818906, 3.286139163715591, 3.278289257452255, 3.2572677619466837], [3.0862993484314676, 3.0181693398798477, 3.18340523217997, 3.3008904950207163, 3.3632625746989686, 3.619115113478867, 3.613111772121199, 3.5954547494134372], [3.4571820394518227, 3.392339015335974, 3.2984728044335343, 3.5726777227795847, 3.6704752112111687, 3.8689299932703975, 3.8665164546795467, 3.852000711352762], [3.8075168608087617, 3.739997025983517, 3.277531737714377, 3.6936258473241326, 3.978064053939442, 4.025202378271009, 4.024844941998439, 4.014805836128574], [4.109639510211037, 4.055943735860544, 3.5254751994951157, 3.642389150753678, 4.104640463108606, 4.05139915219543, 4.0521184821988125, 4.045523067252265], [4.278911051791273, 4.25336946691714, 3.8076009977190783, 3.5057381702355097, 4.033696586887391, 3.9606406255260542, 3.96802745494484, 3.9666882636904823], [4.27642534201286, 4.284341904128545, 4.0246958752602895, 3.7284583741278428, 3.8109869839615826, 3.767155591463558, 3.7746283984949023, 3.774503044128951], [4.095532769040286, 4.12803229560754, 4.120326564852168, 3.8899998593008402, 3.6187225304821427, 3.4750776080256855, 3.4806296296848234, 3.483607135669541], [3.815197751682856, 3.8675731747957007, 4.055868856029228, 3.9491373661477045, 3.7315463891118563, 3.109421300950725, 3.1155005052890585, 3.1204498027906866], [3.4798923570632563, 3.5459985577620294, 3.8689064649884943, 3.887393581680059, 3.773716920797167, 2.8979655904823534, 2.8202804831139625, 2.7369695961438283], [3.1946682733709477, 3.21790756588463, 3.630499953460128, 3.73181116162092, 3.715511145747443, 3.142957065702151, 3.144531367862834, 3.1418121149121543], [3.2207574652134605, 3.265358429570678, 3.595775249516028, 3.63634960328268, 3.593898780678762, 3.4759924687635535, 3.481042828074882, 3.482137781656037], [3.0993366596075256, 3.1395503731851955, 3.482971042306091, 3.5917514372754464, 3.5708233477969857, 3.477531735407134, 3.487972547685405, 3.493761513328526], [3.2783576644624786, 3.242803750977609, 3.404933897142387, 3.606781158186986, 3.708940545885087, 3.5936534818705654, 3.608338629957825, 3.6222125309527877], [3.424604843308708, 3.403893330792108, 3.1751461171671362, 3.4306374278777163, 3.655672540484446, 3.5413861401589406, 3.5581631444056643, 3.575061894226669], [3.4154264047555314, 3.412169691549498, 3.2918026666324423, 3.2035451925323173, 3.402146145215093, 3.3344540836870964, 3.3531438438743155, 3.3738635208697185], [3.255361569740469, 3.273222767423953, 3.3201136471225694, 3.3050086695253356, 3.292081618650807, 3.0074064502724167, 3.026118498863426, 3.0487559029829177], [2.967890501333794, 3.0012277823386615, 3.2073752057460383, 3.2902241532364647, 3.349005026915313, 2.8341403703874724, 2.8238068357977877, 2.805250174960979], [2.8128633890991575, 2.759145265409193, 2.977585739059316, 3.1480865611318314, 3.3031080888932527, 3.2231376927828657, 3.21476771399279, 3.1949551039820814], [3.201882620832822, 3.1492853017006834, 3.0396345187893834, 3.213817587746247, 3.2894211953192207, 3.535527773276347, 3.529010143357362, 3.512266951949507], [3.5427778452548533, 3.495334797981793, 3.0806483882736817, 3.3656114971695144, 3.592949974741403, 3.714948421309065, 3.713388422430353, 3.702760265882153], [3.794939050003814, 3.7642139844096847, 3.4016747160771086, 3.3417864412602505, 3.7068596384921415, 3.746843311579774, 3.7481062633548574, 3.7411086352275964], [3.8984141720485277, 3.8915629311371642, 3.6468348842011915, 3.4200387813388664, 3.606301862785995, 3.617927071964069, 3.6214115305251386, 3.6200199123713817], [3.803539318546288, 3.8270608356008347, 3.764082065978421, 3.592972569104496, 3.3852784224992836, 3.3604813026166216, 3.362248462356748, 3.358889179852672], [3.559105169690482, 3.597837244056059, 3.727007336909125, 3.645023118650125, 3.495934722290952, 2.9936324756410686, 2.995703797619503, 2.9970912091672393], [3.228328136355013, 3.2804536997295366, 3.5427133658478605, 3.567689952414397, 3.503445819840074, 2.8884924334528463, 2.8649907984691176, 2.869624828325322], [3.1633045099682477, 3.1919929557506506, 3.3939220934273187, 3.4050399637850624, 3.403241858728499, 3.2148497349784897, 3.2176428604555976, 3.2200171165445957], [3.0430714669478403, 3.065098734511963, 3.24067252183023, 3.303411753354723, 3.2963762141989346, 3.184163267290698, 3.1980988334681717, 3.21075088630029], [3.0589832212287993, 3.0414420479578332, 3.092450111895277, 3.195609275345074, 3.295069351067116, 3.1828640838561353, 3.1983830383393523, 3.2148974666290218], [2.9995785917109123, 3.008719750813668, 3.008357635399768, 3.0368267389560324, 3.068903283015485, 2.93424111291157, 2.9520430226885006, 2.9717222249079063], [2.7910568237298135, 2.7784987666711625, 2.897228413608461, 3.0115975183098604, 3.1251288861973965, 2.9184591397855177, 2.9115686940692163, 2.895828119523285], [3.1137616974340108, 3.0810784879159026, 2.827526381058554, 2.96796917910709, 3.0864269737154935, 3.274800523256349, 3.2694773213084556, 3.2556193871199297], [3.4212116666475074, 3.403025339782703, 3.1444029090101364, 3.0666328381946144, 3.3111302692499986, 3.409641919852788, 3.4081774062913635, 3.3978156043400785], [3.513303004786481, 3.513642773425541, 3.3839573849847944, 3.2387468122048486, 3.2378265570743956, 3.2811793444663953, 3.283002578885768, 3.2790974646999635], [3.3306446221530908, 3.3522579276264226, 3.406963385107799, 3.339366152195422, 3.235220725357897, 2.9337917233339055, 2.933617675673816, 2.9303400258587535], [3.0724748651752014, 3.0878674618560784, 3.194782561827747, 3.22405744315639, 3.1966486661315145, 2.922177305034878, 2.931743444570482, 2.9404413062380064], [2.957749096262493, 2.963982025616163, 2.984524550061489, 2.9791610967786974, 2.956002820741074, 2.8207593098002017, 2.8355682706539866, 2.85032962890572], [2.8875634400146244, 2.883684523106865, 2.831831838691442, 2.787419661725507, 2.9078944437621312, 2.843495990894941, 2.83694366137173, 2.8240618443792567], [3.122518539646287, 3.1146277456373994, 2.995475460792357, 2.9008627641711824, 2.951626392761752, 3.0320102828383124, 3.0275893672396252, 3.0164286502008046], [3.0389734653820057, 3.051070759878849, 3.0578216778914813, 3.017897940643624, 2.9550988976306174, 2.8145598961463905, 2.8107729008682076, 2.8022965943038916]]}

==> anc/out/placements_cases_10m.json <==
{
 "span": 10.0,
 "summary": {
  "authors_axis | A | nominal": {
   "adopted": 6.816,
   "min": 6.805,
   "max": 6.847
  },
  "authors_axis | A | nominal_fitted_nights": {
   "adopted": 6.463,
   "min": 6.453,
   "max": 6.493
  },
  "authors_axis | A | conservative": {
   "adopted": 4.914,
   "min": 4.907,
   "max": 4.937
  },
  "authors_axis | B | nominal": {
   "adopted": 3.549,
   "min": 3.537,
   "max": 3.6
  },
  "authors_axis | B | nominal_fitted_nights": {
   "adopted": 3.371,
   "min": 3.359,
   "max": 3.419
  },
  "authors_axis | B | conservative": {
   "adopted": 2.565,
   "min": 2.556,
   "max": 2.601
  },
  "authors_axis | C | nominal": {
   "adopted": 2.347,
   "min": 2.161,
   "max": 2.347
  },
  "authors_axis | C | nominal_fitted_nights": {
   "adopted": 2.226,
   "min": 2.043,
   "max": 2.226
  },
  "authors_axis | C | conservative": {
   "adopted": 1.696,
   "min": 1.558,
   "max": 1.696
  },
  "authors_axis | C2+ | nominal": {
   "adopted": 2.345,
   "min": 2.159,
   "max": 2.345
  },
  "authors_axis | C2+ | nominal_fitted_nights": {
   "adopted": 2.224,
   "min": 2.041,
   "max": 2.224
  },
  "authors_axis | C2+ | conservative": {
   "adopted": 1.694,
   "min": 1.557,
   "max": 1.694
  },
  "authors_axis | C2- | nominal": {
   "adopted": 2.244,
   "min": 2.072,
   "max": 2.244
  },
  "authors_axis | C2- | nominal_fitted_nights": {
   "adopted": 2.123,
   "min": 1.955,
   "max": 2.123
  },
  "authors_axis | C2- | conservative": {
   "adopted": 1.617,
   "min": 1.491,
   "max": 1.617
  },
  "best_axes | A V|all|nocut | value": {
   "adopted": 4.3176,
   "min": 4.3013,
   "max": 4.3379
  },
  "best_axes | A filter|no1107|cut15 | value": {
   "adopted": 2.3226,
   "min": 2.3146,
   "max": 2.3338
  },
  "best_axes | A V|all|cut15 | value": {
   "adopted": 2.951,
   "min": 2.9409,
   "max": 2.9653
  },
  "best_axes | A r|all|nocut | value": {
   "adopted": 3.3981,
   "min": 3.3853,
   "max": 3.4141
  },
  "best_axes | B V|all|nocut | value": {
   "adopted": 2.7319,
   "min": 2.6781,
   "max": 2.798
  },
  "best_axes | B filter|no1107|cut15 | value": {
   "adopted": 1.4544,
   "min": 1.4278,
   "max": 1.4883
  },
  "best_axes | B V|all|cut15 | value": {
   "adopted": 1.8479,
   "min": 1.8142,
   "max": 1.891
  },
  "best_axes | B r|all|nocut | value": {
   "adopted": 2.1501,
   "min": 2.1078,
   "max": 2.2022
  },
  "best_axes | C V|all|nocut | value": {
   "adopted": 1.7051,
   "min": 1.3341,
   "max": 1.7051
  },
  "best_axes | C filter|no1107|cut15 | value": {
   "adopted": 0.9067,
   "min": 0.7112,
   "max": 0.9067
  },
  "best_axes | C V|all|cut15 | value": {
   "adopted": 1.152,
   "min": 0.9036,
   "max": 1.152
  },
  "best_axes | C r|all|nocut | value": {
   "adopted": 1.342,
   "min": 1.05,
   "max": 1.342
  },
  "best_axes | C2 V|all|nocut | value": {
   "adopted": 1.3186,
   "min": 1.0834,
   "max": 1.3186
  },
  "best_axes | C2 filter|no1107|cut15 | value": {
   "adopted": 0.7064,
   "min": 0.5808,
   "max": 0.7064
  },
  "best_axes | C2 V|all|cut15 | value": {
   "adopted": 0.8975,
   "min": 0.7379,
   "max": 0.8975
  },
  "best_axes | C2 r|all|nocut | value": {
   "adopted": 1.0378,
   "min": 0.8527,
   "max": 1.0378
  }
 },
 "placements": [
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 0.65,
    "rad_z": 0.0,
    "adu_clock": 0.0
   },
   "authors_axis": {
    "A": {
     "nominal": 6.816,
     "nominal_fitted_nights": 6.463,
     "conservative": 4.914
    },
    "B": {
     "nominal": 3.549,
     "nominal_fitted_nights": 3.371,
     "conservative": 2.565
    },
    "C": {
     "nominal": 2.347,
     "nominal_fitted_nights": 2.226,
     "conservative": 1.696
    },
    "C2+": {
     "nominal": 2.345,
     "nominal_fitted_nights": 2.224,
     "conservative": 1.694
    },
    "C2-": {
     "nominal": 2.244,
     "nominal_fitted_nights": 2.123,
     "conservative": 1.617
    }
   },
   "best_axes": {
    "A V|all|nocut": {
     "value": 4.3176,
     "table2": 4.3159,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "A filter|no1107|cut15": {
     "value": 2.3226,
     "table2": 2.3206,
     "pole": [
      55.750436,
      -6.054249
     ]
    },
    "A V|all|cut15": {
     "value": 2.951,
     "table2": 2.9486,
     "pole": [
      55.750436,
      -6.054249
     ]
    },
    "A r|all|nocut": {
     "value": 3.3981,
     "table2": 3.3968,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "B V|all|nocut": {
     "value": 2.7319,
     "table2": 2.7282,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "B filter|no1107|cut15": {
     "value": 1.4544,
     "table2": 1.451,
     "pole": [
      55.618314,
      -6.743513
     ]
    },
    "B V|all|cut15": {
     "value": 1.8479,
     "table2": 1.8436,
     "pole": [
      55.618314,
      -6.743513
     ]
    },
    "B r|all|nocut": {
     "value": 2.1501,
     "table2": 2.1472,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "C V|all|nocut": {
     "value": 1.7051,
     "table2": 1.6973,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C filter|no1107|cut15": {
     "value": 0.9067,
     "table2": 0.9023,
     "pole": [
      235.704518,
      6.321968
     ]
    },
    "C V|all|cut15": {
     "value": 1.152,
     "table2": 1.1465,
     "pole": [
      235.704518,
      6.321968
     ]
    },
    "C r|all|nocut": {
     "value": 1.342,
     "table2": 1.3358,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C2 V|all|nocut": {
     "value": 1.3186,
     "table2": 1.3134,
     "pole": [
      41.702918,
      -2.715
     ]
    },
    "C2 filter|no1107|cut15": {
     "value": 0.7064,
     "table2": 0.7034,
     "pole": [
      235.762451,
      5.996913
     ]
    },
    "C2 V|all|cut15": {
     "value": 0.8975,
     "table2": 0.8938,
     "pole": [
      235.762451,
      5.996913
     ]
    },
    "C2 r|all|nocut": {
     "value": 1.0378,
     "table2": 1.0337,
     "pole": [
      41.702918,
      -2.715
     ]
    }
   }
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 1.5,
    "rad_z": -0.5,
    "adu_clock": 0.0
   },
   "authors_axis": {
    "A": {
     "nominal": 6.827,
     "nominal_fitted_nights": 6.474,
     "conservative": 4.922
    },
    "B": {
     "nominal": 3.555,
     "nominal_fitted_nights": 3.376,
     "conservative": 2.569
    },
    "C": {
     "nominal": 2.226,
     "nominal_fitted_nights": 2.107,
     "conservative": 1.607
    },
    "C2+": {
     "nominal": 2.224,
     "nominal_fitted_nights": 2.105,
     "conservative": 1.605
    },
    "C2-": {
     "nominal": 2.135,
     "nominal_fitted_nights": 2.016,
     "conservative": 1.537
    }
   },
   "best_axes": {
    "A V|all|nocut": {
     "value": 4.3205,
     "table2": 4.3159,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "A filter|no1107|cut15": {
     "value": 2.3236,
     "table2": 2.3206,
     "pole": [
      55.750436,
      -6.054249
     ]
    },
    "A V|all|cut15": {
     "value": 2.9523,
     "table2": 2.9486,
     "pole": [
      55.750436,
      -6.054249
     ]
    },
    "A r|all|nocut": {
     "value": 3.4005,
     "table2": 3.3968,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "B V|all|nocut": {
     "value": 2.7266,
     "table2": 2.7282,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "B filter|no1107|cut15": {
     "value": 1.449,
     "table2": 1.451,
     "pole": [
      55.618314,
      -6.743513
     ]
    },
    "B V|all|cut15": {
     "value": 1.8411,
     "table2": 1.8436,
     "pole": [
      55.618314,
      -6.743513
     ]
    },
    "B r|all|nocut": {
     "value": 2.146,
     "table2": 2.1472,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "C V|all|nocut": {
     "value": 1.4959,
     "table2": 1.6973,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C filter|no1107|cut15": {
     "value": 0.7928,
     "table2": 0.9023,
     "pole": [
      235.704518,
      6.321968
     ]
    },
    "C V|all|cut15": {
     "value": 1.0073,
     "table2": 1.1465,
     "pole": [
      235.704518,
      6.321968
     ]
    },
    "C r|all|nocut": {
     "value": 1.1773,
     "table2": 1.3358,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C2 V|all|nocut": {
     "value": 1.188,
     "table2": 1.3134,
     "pole": [
      41.702918,
      -2.715
     ]
    },
    "C2 filter|no1107|cut15": {
     "value": 0.6341,
     "table2": 0.7034,
     "pole": [
      235.762451,
      5.996913
     ]
    },
    "C2 V|all|cut15": {
     "value": 0.8056,
     "table2": 0.8938,
     "pole": [
      235.762451,
      5.996913
     ]
    },
    "C2 r|all|nocut": {
     "value": 0.935,
     "table2": 1.0337,
     "pole": [
      41.702918,
      -2.715
     ]
    }
   }
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 1.5,
    "rad_z": -0.5,
    "adu_clock": 45.0
   },
   "authors_axis": {
    "A": {
     "nominal": 6.831,
     "nominal_fitted_nights": 6.477,
     "conservative": 4.925
    },
    "B": {
     "nominal": 3.567,
     "nominal_fitted_nights": 3.387,
     "conservative": 2.577
    },
    "C": {
     "nominal": 2.241,
     "nominal_fitted_nights": 2.122,
     "conservative": 1.618
    },
    "C2+": {
     "nominal": 2.239,
     "nominal_fitted_nights": 2.12,
     "conservative": 1.616
    },
    "C2-": {
     "nominal": 2.149,
     "nominal_fitted_nights": 2.03,
     "conservative": 1.547
    }
   },
   "best_axes": {
    "A V|all|nocut": {
     "value": 4.3311,
     "table2": 4.3159,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "A filter|no1107|cut15": {
     "value": 2.3293,
     "table2": 2.3206,
     "pole": [
      55.750436,
      -6.054249
     ]
    },
    "A V|all|cut15": {
     "value": 2.9596,
     "table2": 2.9486,
     "pole": [
      55.750436,
      -6.054249
     ]
    },
    "A r|all|nocut": {
     "value": 3.4088,
     "table2": 3.3968,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "B V|all|nocut": {
     "value": 2.7675,
     "table2": 2.7282,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "B filter|no1107|cut15": {
     "value": 1.4706,
     "table2": 1.451,
     "pole": [
      55.618314,
      -6.743513
     ]
    },
    "B V|all|cut15": {
     "value": 1.8685,
     "table2": 1.8436,
     "pole": [
      55.618314,
      -6.743513
     ]
    },
    "B r|all|nocut": {
     "value": 2.1782,
     "table2": 2.1472,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "C V|all|nocut": {
     "value": 1.5149,
     "table2": 1.6973,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C filter|no1107|cut15": {
     "value": 0.8023,
     "table2": 0.9023,
     "pole": [
      235.704518,
      6.321968
     ]
    },
    "C V|all|cut15": {
     "value": 1.0194,
     "table2": 1.1465,
     "pole": [
      235.704518,
      6.321968
     ]
    },
    "C r|all|nocut": {
     "value": 1.1923,
     "table2": 1.3358,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C2 V|all|nocut": {
     "value": 1.1993,
     "table2": 1.3134,
     "pole": [
      41.702918,
      -2.715
     ]
    },
    "C2 filter|no1107|cut15": {
     "value": 0.6398,
     "table2": 0.7034,
     "pole": [
      235.762451,
      5.996913
     ]
    },
    "C2 V|all|cut15": {
     "value": 0.8129,
     "table2": 0.8938,
     "pole": [
      235.762451,
      5.996913
     ]
    },
    "C2 r|all|nocut": {
     "value": 0.9439,
     "table2": 1.0337,
     "pole": [
      41.702918,
      -2.715
     ]
    }
   }
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 1.5,
    "rad_z": 2.0,
    "adu_clock": 0.0
   },
   "authors_axis": {
    "A": {
     "nominal": 6.845,
     "nominal_fitted_nights": 6.491,
     "conservative": 4.935
    },
    "B": {
     "nominal": 3.597,
     "nominal_fitted_nights": 3.417,
     "conservative": 2.599
    },
    "C": {
     "nominal": 2.273,
     "nominal_fitted_nights": 2.153,
     "conservative": 1.641
    },
    "C2+": {
     "nominal": 2.271,
     "nominal_fitted_nights": 2.151,
     "conservative": 1.639
    },
    "C2-": {
     "nominal": 2.177,
     "nominal_fitted_nights": 2.057,
     "conservative": 1.567
    }
   },
   "best_axes": {
    "A V|all|nocut": {
     "value": 4.3364,
     "table2": 4.3159,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "A filter|no1107|cut15": {
     "value": 2.3328,
     "table2": 2.3206,
     "pole": [
      55.750436,
      -6.054249
     ]
    },
    "A V|all|cut15": {
     "value": 2.964,
     "table2": 2.9486,
     "pole": [
      55.750436,
      -6.054249
     ]
    },
    "A r|all|nocut": {
     "value": 3.4129,
     "table2": 3.3968,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "B V|all|nocut": {
     "value": 2.7977,
     "table2": 2.7282,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "B filter|no1107|cut15": {
     "value": 1.4878,
     "table2": 1.451,
     "pole": [
      55.618314,
      -6.743513
     ]
    },
    "B V|all|cut15": {
     "value": 1.8904,
     "table2": 1.8436,
     "pole": [
      55.618314,
      -6.743513
     ]
    },
    "B r|all|nocut": {
     "value": 2.2019,
     "table2": 2.1472,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "C V|all|nocut": {
     "value": 1.5723,
     "table2": 1.6973,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C filter|no1107|cut15": {
     "value": 0.8329,
     "table2": 0.9023,
     "pole": [
      235.704518,
      6.321968
     ]
    },
    "C V|all|cut15": {
     "value": 1.0583,
     "table2": 1.1465,
     "pole": [
      235.704518,
      6.321968
     ]
    },
    "C r|all|nocut": {
     "value": 1.2375,
     "table2": 1.3358,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C2 V|all|nocut": {
     "value": 1.2378,
     "table2": 1.3134,
     "pole": [
      41.702918,
      -2.715
     ]
    },
    "C2 filter|no1107|cut15": {
     "value": 0.6606,
     "table2": 0.7034,
     "pole": [
      235.762451,
      5.996913
     ]
    },
    "C2 V|all|cut15": {
     "value": 0.8394,
     "table2": 0.8938,
     "pole": [
      235.762451,
      5.996913
     ]
    },
    "C2 r|all|nocut": {
     "value": 0.9742,
     "table2": 1.0337,
     "pole": [
      41.702918,
      -2.715
     ]
    }
   }
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 1.5,
    "rad_z": 2.0,
    "adu_clock": 45.0
   },
   "authors_axis": {
    "A": {
     "nominal": 6.847,
     "nominal_fitted_nights": 6.493,
     "conservative": 4.937
    },
    "B": {
     "nominal": 3.6,
     "nominal_fitted_nights": 3.419,
     "conservative": 2.601
    },
    "C": {
     "nominal": 2.282,
     "nominal_fitted_nights": 2.161,
     "conservative": 1.647
    },
    "C2+": {
     "nominal": 2.28,
     "nominal_fitted_nights": 2.159,
     "conservative": 1.646
    },
    "C2-": {
     "nominal": 2.185,
     "nominal_fitted_nights": 2.065,
     "conservative": 1.573
    }
   },
   "best_axes": {
    "A V|all|nocut": {
     "value": 4.3379,
     "table2": 4.3159,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "A filter|no1107|cut15": {
     "value": 2.3338,
     "table2": 2.3206,
     "pole": [
      55.750436,
      -6.054249
     ]
    },
    "A V|all|cut15": {
     "value": 2.9653,
     "table2": 2.9486,
     "pole": [
      55.750436,
      -6.054249
     ]
    },
    "A r|all|nocut": {
     "value": 3.4141,
     "table2": 3.3968,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "B V|all|nocut": {
     "value": 2.798,
     "table2": 2.7282,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "B filter|no1107|cut15": {
     "value": 1.4883,
     "table2": 1.451,
     "pole": [
      55.618314,
      -6.743513
     ]
    },
    "B V|all|cut15": {
     "value": 1.891,
     "table2": 1.8436,
     "pole": [
      55.618314,
      -6.743513
     ]
    },
    "B r|all|nocut": {
     "value": 2.2022,
     "table2": 2.1472,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "C V|all|nocut": {
     "value": 1.5784,
     "table2": 1.6973,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C filter|no1107|cut15": {
     "value": 0.8359,
     "table2": 0.9023,
     "pole": [
      235.704518,
      6.321968
     ]
    },
    "C V|all|cut15": {
     "value": 1.062,
     "table2": 1.1465,
     "pole": [
      235.704518,
      6.321968
     ]
    },
    "C r|all|nocut": {
     "value": 1.2423,
     "table2": 1.3358,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C2 V|all|nocut": {
     "value": 1.2408,
     "table2": 1.3134,
     "pole": [
      41.702918,
      -2.715
     ]
    },
    "C2 filter|no1107|cut15": {
     "value": 0.662,
     "table2": 0.7034,
     "pole": [
      235.762451,
      5.996913
     ]
    },
    "C2 V|all|cut15": {
     "value": 0.8411,
     "table2": 0.8938,
     "pole": [
      235.762451,
      5.996913
     ]
    },
    "C2 r|all|nocut": {
     "value": 0.9765,
     "table2": 1.0337,
     "pole": [
      41.702918,
      -2.715
     ]
    }
   }
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 1.5,
    "rad_z": -0.5,
    "adu_clock": 0.0
   },
   "authors_axis": {
    "A": {
     "nominal": 6.817,
     "nominal_fitted_nights": 6.464,
     "conservative": 4.916
    },
    "B": {
     "nominal": 3.543,
     "nominal_fitted_nights": 3.364,
     "conservative": 2.56
    },
    "C": {
     "nominal": 2.198,
     "nominal_fitted_nights": 2.08,
     "conservative": 1.586
    },
    "C2+": {
     "nominal": 2.196,
     "nominal_fitted_nights": 2.079,
     "conservative": 1.585
    },
    "C2-": {
     "nominal": 2.106,
     "nominal_fitted_nights": 1.988,
     "conservative": 1.516
    }
   },
   "best_axes": {
    "A V|all|nocut": {
     "value": 4.3017,
     "table2": 4.3159,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "A filter|no1107|cut15": {
     "value": 2.3153,
     "table2": 2.3206,
     "pole": [
      55.750436,
      -6.054249
     ]
    },
    "A V|all|cut15": {
     "value": 2.9417,
     "table2": 2.9486,
     "pole": [
      55.750436,
      -6.054249
     ]
    },
    "A r|all|nocut": {
     "value": 3.3857,
     "table2": 3.3968,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "B V|all|nocut": {
     "value": 2.6795,
     "table2": 2.7282,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "B filter|no1107|cut15": {
     "value": 1.4291,
     "table2": 1.451,
     "pole": [
      55.618314,
      -6.743513
     ]
    },
    "B V|all|cut15": {
     "value": 1.8158,
     "table2": 1.8436,
     "pole": [
      55.618314,
      -6.743513
     ]
    },
    "B r|all|nocut": {
     "value": 2.1089,
     "table2": 2.1472,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "C V|all|nocut": {
     "value": 1.4266,
     "table2": 1.6973,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C filter|no1107|cut15": {
     "value": 0.7597,
     "table2": 0.9023,
     "pole": [
      235.704518,
      6.321968
     ]
    },
    "C V|all|cut15": {
     "value": 0.9652,
     "table2": 1.1465,
     "pole": [
      235.704518,
      6.321968
     ]
    },
    "C r|all|nocut": {
     "value": 1.1228,
     "table2": 1.3358,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C2 V|all|nocut": {
     "value": 1.144,
     "table2": 1.3134,
     "pole": [
      41.702918,
      -2.715
     ]
    },
    "C2 filter|no1107|cut15": {
     "value": 0.6129,
     "table2": 0.7034,
     "pole": [
      235.762451,
      5.996913
     ]
    },
    "C2 V|all|cut15": {
     "value": 0.7788,
     "table2": 0.8938,
     "pole": [
      235.762451,
      5.996913
     ]
    },
    "C2 r|all|nocut": {
     "value": 0.9003,
     "table2": 1.0337,
     "pole": [
      41.702918,
      -2.715
     ]
    }
   }
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 1.5,
    "rad_z": -0.5,
    "adu_clock": 45.0
   },
   "authors_axis": {
    "A": {
     "nominal": 6.818,
     "nominal_fitted_nights": 6.465,
     "conservative": 4.916
    },
    "B": {
     "nominal": 3.548,
     "nominal_fitted_nights": 3.369,
     "conservative": 2.564
    },
    "C": {
     "nominal": 2.21,
     "nominal_fitted_nights": 2.092,
     "conservative": 1.595
    },
    "C2+": {
     "nominal": 2.208,
     "nominal_fitted_nights": 2.091,
     "conservative": 1.594
    },
    "C2-": {
     "nominal": 2.117,
     "nominal_fitted_nights": 2.0,
     "conservative": 1.524
    }
   },
   "best_axes": {
    "A V|all|nocut": {
     "value": 4.31,
     "table2": 4.3159,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "A filter|no1107|cut15": {
     "value": 2.3194,
     "table2": 2.3206,
     "pole": [
      55.750436,
      -6.054249
     ]
    },
    "A V|all|cut15": {
     "value": 2.947,
     "table2": 2.9486,
     "pole": [
      55.750436,
      -6.054249
     ]
    },
    "A r|all|nocut": {
     "value": 3.3921,
     "table2": 3.3968,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "B V|all|nocut": {
     "value": 2.7132,
     "table2": 2.7282,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "B filter|no1107|cut15": {
     "value": 1.4463,
     "table2": 1.451,
     "pole": [
      55.618314,
      -6.743513
     ]
    },
    "B V|all|cut15": {
     "value": 1.8376,
     "table2": 1.8436,
     "pole": [
      55.618314,
      -6.743513
     ]
    },
    "B r|all|nocut": {
     "value": 2.1354,
     "table2": 2.1472,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "C V|all|nocut": {
     "value": 1.4463,
     "table2": 1.6973,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C filter|no1107|cut15": {
     "value": 0.7694,
     "table2": 0.9023,
     "pole": [
      235.704518,
      6.321968
     ]
    },
    "C V|all|cut15": {
     "value": 0.9776,
     "table2": 1.1465,
     "pole": [
      235.704518,
      6.321968
     ]
    },
    "C r|all|nocut": {
     "value": 1.1383,
     "table2": 1.3358,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C2 V|all|nocut": {
     "value": 1.1567,
     "table2": 1.3134,
     "pole": [
      41.702918,
      -2.715
     ]
    },
    "C2 filter|no1107|cut15": {
     "value": 0.6192,
     "table2": 0.7034,
     "pole": [
      235.762451,
      5.996913
     ]
    },
    "C2 V|all|cut15": {
     "value": 0.7867,
     "table2": 0.8938,
     "pole": [
      235.762451,
      5.996913
     ]
    },
    "C2 r|all|nocut": {
     "value": 0.9104,
     "table2": 1.0337,
     "pole": [
      41.702918,
      -2.715
     ]
    }
   }
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 1.5,
    "rad_z": 2.0,
    "adu_clock": 0.0
   },
   "authors_axis": {
    "A": {
     "nominal": 6.827,
     "nominal_fitted_nights": 6.474,
     "conservative": 4.922
    },
    "B": {
     "nominal": 3.569,
     "nominal_fitted_nights": 3.39,
     "conservative": 2.579
    },
    "C": {
     "nominal": 2.232,
     "nominal_fitted_nights": 2.114,
     "conservative": 1.611
    },
    "C2+": {
     "nominal": 2.23,
     "nominal_fitted_nights": 2.112,
     "conservative": 1.61
    },
    "C2-": {
     "nominal": 2.136,
     "nominal_fitted_nights": 2.018,
     "conservative": 1.538
    }
   },
   "best_axes": {
    "A V|all|nocut": {
     "value": 4.3217,
     "table2": 4.3159,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "A filter|no1107|cut15": {
     "value": 2.3254,
     "table2": 2.3206,
     "pole": [
      55.750436,
      -6.054249
     ]
    },
    "A V|all|cut15": {
     "value": 2.9546,
     "table2": 2.9486,
     "pole": [
      55.750436,
      -6.054249
     ]
    },
    "A r|all|nocut": {
     "value": 3.4014,
     "table2": 3.3968,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "B V|all|nocut": {
     "value": 2.7569,
     "table2": 2.7282,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "B filter|no1107|cut15": {
     "value": 1.4686,
     "table2": 1.451,
     "pole": [
      55.618314,
      -6.743513
     ]
    },
    "B V|all|cut15": {
     "value": 1.8659,
     "table2": 1.8436,
     "pole": [
      55.618314,
      -6.743513
     ]
    },
    "B r|all|nocut": {
     "value": 2.1698,
     "table2": 2.1472,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "C V|all|nocut": {
     "value": 1.5014,
     "table2": 1.6973,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C filter|no1107|cut15": {
     "value": 0.7963,
     "table2": 0.9023,
     "pole": [
      235.704518,
      6.321968
     ]
    },
    "C V|all|cut15": {
     "value": 1.0118,
     "table2": 1.1465,
     "pole": [
      235.704518,
      6.321968
     ]
    },
    "C r|all|nocut": {
     "value": 1.1817,
     "table2": 1.3358,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C2 V|all|nocut": {
     "value": 1.1936,
     "table2": 1.3134,
     "pole": [
      41.702918,
      -2.715
     ]
    },
    "C2 filter|no1107|cut15": {
     "value": 0.6377,
     "table2": 0.7034,
     "pole": [
      235.762451,
      5.996913
     ]
    },
    "C2 V|all|cut15": {
     "value": 0.8102,
     "table2": 0.8938,
     "pole": [
      235.762451,
      5.996913
     ]
    },
    "C2 r|all|nocut": {
     "value": 0.9394,
     "table2": 1.0337,
     "pole": [
      41.702918,
      -2.715
     ]
    }
   }
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 1.5,
    "rad_z": 2.0,
    "adu_clock": 45.0
   },
   "authors_axis": {
    "A": {
     "nominal": 6.827,
     "nominal_fitted_nights": 6.474,
     "conservative": 4.923
    },
    "B": {
     "nominal": 3.568,
     "nominal_fitted_nights": 3.39,
     "conservative": 2.579
    },
    "C": {
     "nominal": 2.239,
     "nominal_fitted_nights": 2.121,
     "conservative": 1.616
    },
    "C2+": {
     "nominal": 2.237,
     "nominal_fitted_nights": 2.119,
     "conservative": 1.615
    },
    "C2-": {
     "nominal": 2.143,
     "nominal_fitted_nights": 2.025,
     "conservative": 1.543
    }
   },
   "best_axes": {
    "A V|all|nocut": {
     "value": 4.3215,
     "table2": 4.3159,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "A filter|no1107|cut15": {
     "value": 2.3253,
     "table2": 2.3206,
     "pole": [
      55.750436,
      -6.054249
     ]
    },
    "A V|all|cut15": {
     "value": 2.9545,
     "table2": 2.9486,
     "pole": [
      55.750436,
      -6.054249
     ]
    },
    "A r|all|nocut": {
     "value": 3.4012,
     "table2": 3.3968,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "B V|all|nocut": {
     "value": 2.7561,
     "table2": 2.7282,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "B filter|no1107|cut15": {
     "value": 1.4683,
     "table2": 1.451,
     "pole": [
      55.618314,
      -6.743513
     ]
    },
    "B V|all|cut15": {
     "value": 1.8656,
     "table2": 1.8436,
     "pole": [
      55.618314,
      -6.743513
     ]
    },
    "B r|all|nocut": {
     "value": 2.1692,
     "table2": 2.1472,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "C V|all|nocut": {
     "value": 1.4986,
     "table2": 1.6973,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C filter|no1107|cut15": {
     "value": 0.7948,
     "table2": 0.9023,
     "pole": [
      235.704518,
      6.321968
     ]
    },
    "C V|all|cut15": {
     "value": 1.0098,
     "table2": 1.1465,
     "pole": [
      235.704518,
      6.321968
     ]
    },
    "C r|all|nocut": {
     "value": 1.1795,
     "table2": 1.3358,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C2 V|all|nocut": {
     "value": 1.1916,
     "table2": 1.3134,
     "pole": [
      41.702918,
      -2.715
     ]
    },
    "C2 filter|no1107|cut15": {
     "value": 0.6364,
     "table2": 0.7034,
     "pole": [
      235.762451,
      5.996913
     ]
    },
    "C2 V|all|cut15": {
     "value": 0.8086,
     "table2": 0.8938,
     "pole": [
      235.762451,
      5.996913
     ]
    },
    "C2 r|all|nocut": {
     "value": 0.9378,
     "table2": 1.0337,
     "pole": [
      41.702918,
      -2.715
     ]
    }
   }
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 0.65,
    "rad_z": 0.0,
    "adu_clock": 0.0
   },
   "authors_axis": {
    "A": {
     "nominal": 6.809,
     "nominal_fitted_nights": 6.456,
     "conservative": 4.909
    },
    "B": {
     "nominal": 3.542,
     "nominal_fitted_nights": 3.364,
     "conservative": 2.56
    },
    "C": {
     "nominal": 2.202,
     "nominal_fitted_nights": 2.084,
     "conservative": 1.589
    },
    "C2+": {
     "nominal": 2.2,
     "nominal_fitted_nights": 2.083,
     "conservative": 1.588
    },
    "C2-": {
     "nominal": 2.109,
     "nominal_fitted_nights": 1.992,
     "conservative": 1.519
    }
   },
   "best_axes": {
    "A V|all|nocut": {
     "value": 4.3079,
     "table2": 4.3159,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "A filter|no1107|cut15": {
     "value": 2.3173,
     "table2": 2.3206,
     "pole": [
      55.750436,
      -6.054249
     ]
    },
    "A V|all|cut15": {
     "value": 2.9443,
     "table2": 2.9486,
     "pole": [
      55.750436,
      -6.054249
     ]
    },
    "A r|all|nocut": {
     "value": 3.3905,
     "table2": 3.3968,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "B V|all|nocut": {
     "value": 2.7153,
     "table2": 2.7282,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "B filter|no1107|cut15": {
     "value": 1.4457,
     "table2": 1.451,
     "pole": [
      55.618314,
      -6.743513
     ]
    },
    "B V|all|cut15": {
     "value": 1.8369,
     "table2": 1.8436,
     "pole": [
      55.618314,
      -6.743513
     ]
    },
    "B r|all|nocut": {
     "value": 2.1371,
     "table2": 2.1472,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "C V|all|nocut": {
     "value": 1.4511,
     "table2": 1.6973,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C filter|no1107|cut15": {
     "value": 0.7721,
     "table2": 0.9023,
     "pole": [
      235.704518,
      6.321968
     ]
    },
    "C V|all|cut15": {
     "value": 0.981,
     "table2": 1.1465,
     "pole": [
      235.704518,
      6.321968
     ]
    },
    "C r|all|nocut": {
     "value": 1.1421,
     "table2": 1.3358,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C2 V|all|nocut": {
     "value": 1.1603,
     "table2": 1.3134,
     "pole": [
      41.702918,
      -2.715
     ]
    },
    "C2 filter|no1107|cut15": {
     "value": 0.6213,
     "table2": 0.7034,
     "pole": [
      235.762451,
      5.996913
     ]
    },
    "C2 V|all|cut15": {
     "value": 0.7894,
     "table2": 0.8938,
     "pole": [
      235.762451,
      5.996913
     ]
    },
    "C2 r|all|nocut": {
     "value": 0.9132,
     "table2": 1.0337,
     "pole": [
      41.702918,
      -2.715
     ]
    }
   }
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 0.65,
    "rad_z": 0.0,
    "adu_clock": 45.0
   },
   "authors_axis": {
    "A": {
     "nominal": 6.809,
     "nominal_fitted_nights": 6.456,
     "conservative": 4.909
    },
    "B": {
     "nominal": 3.542,
     "nominal_fitted_nights": 3.364,
     "conservative": 2.56
    },
    "C": {
     "nominal": 2.21,
     "nominal_fitted_nights": 2.092,
     "conservative": 1.595
    },
    "C2+": {
     "nominal": 2.208,
     "nominal_fitted_nights": 2.09,
     "conservative": 1.594
    },
    "C2-": {
     "nominal": 2.117,
     "nominal_fitted_nights": 2.0,
     "conservative": 1.524
    }
   },
   "best_axes": {
    "A V|all|nocut": {
     "value": 4.3091,
     "table2": 4.3159,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "A filter|no1107|cut15": {
     "value": 2.3179,
     "table2": 2.3206,
     "pole": [
      55.750436,
      -6.054249
     ]
    },
    "A V|all|cut15": {
     "value": 2.945,
     "table2": 2.9486,
     "pole": [
      55.750436,
      -6.054249
     ]
    },
    "A r|all|nocut": {
     "value": 3.3915,
     "table2": 3.3968,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "B V|all|nocut": {
     "value": 2.7193,
     "table2": 2.7282,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "B filter|no1107|cut15": {
     "value": 1.4478,
     "table2": 1.451,
     "pole": [
      55.618314,
      -6.743513
     ]
    },
    "B V|all|cut15": {
     "value": 1.8395,
     "table2": 1.8436,
     "pole": [
      55.618314,
      -6.743513
     ]
    },
    "B r|all|nocut": {
     "value": 2.1402,
     "table2": 2.1472,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "C V|all|nocut": {
     "value": 1.4527,
     "table2": 1.6973,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C filter|no1107|cut15": {
     "value": 0.7728,
     "table2": 0.9023,
     "pole": [
      235.704518,
      6.321968
     ]
    },
    "C V|all|cut15": {
     "value": 0.9819,
     "table2": 1.1465,
     "pole": [
      235.704518,
      6.321968
     ]
    },
    "C r|all|nocut": {
     "value": 1.1434,
     "table2": 1.3358,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C2 V|all|nocut": {
     "value": 1.1611,
     "table2": 1.3134,
     "pole": [
      41.702918,
      -2.715
     ]
    },
    "C2 filter|no1107|cut15": {
     "value": 0.6215,
     "table2": 0.7034,
     "pole": [
      235.762451,
      5.996913
     ]
    },
    "C2 V|all|cut15": {
     "value": 0.7897,
     "table2": 0.8938,
     "pole": [
      235.762451,
      5.996913
     ]
    },
    "C2 r|all|nocut": {
     "value": 0.9138,
     "table2": 1.0337,
     "pole": [
      41.702918,
      -2.715
     ]
    }
   }
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 0.65,
    "rad_z": 0.0,
    "adu_clock": 0.0
   },
   "authors_axis": {
    "A": {
     "nominal": 6.805,
     "nominal_fitted_nights": 6.453,
     "conservative": 4.907
    },
    "B": {
     "nominal": 3.537,
     "nominal_fitted_nights": 3.359,
     "conservative": 2.556
    },
    "C": {
     "nominal": 2.167,
     "nominal_fitted_nights": 2.049,
     "conservative": 1.563
    },
    "C2+": {
     "nominal": 2.165,
     "nominal_fitted_nights": 2.047,
     "conservative": 1.562
    },
    "C2-": {
     "nominal": 2.078,
     "nominal_fitted_nights": 1.961,
     "conservative": 1.495
    }
   },
   "best_axes": {
    "A V|all|nocut": {
     "value": 4.3074,
     "table2": 4.3159,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "A filter|no1107|cut15": {
     "value": 2.3166,
     "table2": 2.3206,
     "pole": [
      55.750436,
      -6.054249
     ]
    },
    "A V|all|cut15": {
     "value": 2.9434,
     "table2": 2.9486,
     "pole": [
      55.750436,
      -6.054249
     ]
    },
    "A r|all|nocut": {
     "value": 3.3901,
     "table2": 3.3968,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "B V|all|nocut": {
     "value": 2.7143,
     "table2": 2.7282,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "B filter|no1107|cut15": {
     "value": 1.4446,
     "table2": 1.451,
     "pole": [
      55.618314,
      -6.743513
     ]
    },
    "B V|all|cut15": {
     "value": 1.8355,
     "table2": 1.8436,
     "pole": [
      55.618314,
      -6.743513
     ]
    },
    "B r|all|nocut": {
     "value": 2.1363,
     "table2": 2.1472,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "C V|all|nocut": {
     "value": 1.3597,
     "table2": 1.6973,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C filter|no1107|cut15": {
     "value": 0.7242,
     "table2": 0.9023,
     "pole": [
      235.704518,
      6.321968
     ]
    },
    "C V|all|cut15": {
     "value": 0.9202,
     "table2": 1.1465,
     "pole": [
      235.704518,
      6.321968
     ]
    },
    "C r|all|nocut": {
     "value": 1.0702,
     "table2": 1.3358,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C2 V|all|nocut": {
     "value": 1.1008,
     "table2": 1.3134,
     "pole": [
      41.702918,
      -2.715
     ]
    },
    "C2 filter|no1107|cut15": {
     "value": 0.5897,
     "table2": 0.7034,
     "pole": [
      235.762451,
      5.996913
     ]
    },
    "C2 V|all|cut15": {
     "value": 0.7493,
     "table2": 0.8938,
     "pole": [
      235.762451,
      5.996913
     ]
    },
    "C2 r|all|nocut": {
     "value": 0.8664,
     "table2": 1.0337,
     "pole": [
      41.702918,
      -2.715
     ]
    }
   }
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 1.5,
    "rad_z": -0.5,
    "adu_clock": 0.0
   },
   "authors_axis": {
    "A": {
     "nominal": 6.814,
     "nominal_fitted_nights": 6.461,
     "conservative": 4.913
    },
    "B": {
     "nominal": 3.538,
     "nominal_fitted_nights": 3.36,
     "conservative": 2.557
    },
    "C": {
     "nominal": 2.161,
     "nominal_fitted_nights": 2.043,
     "conservative": 1.558
    },
    "C2+": {
     "nominal": 2.159,
     "nominal_fitted_nights": 2.041,
     "conservative": 1.557
    },
    "C2-": {
     "nominal": 2.072,
     "nominal_fitted_nights": 1.955,
     "conservative": 1.491
    }
   },
   "best_axes": {
    "A V|all|nocut": {
     "value": 4.3013,
     "table2": 4.3159,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "A filter|no1107|cut15": {
     "value": 2.3146,
     "table2": 2.3206,
     "pole": [
      55.750436,
      -6.054249
     ]
    },
    "A V|all|cut15": {
     "value": 2.9409,
     "table2": 2.9486,
     "pole": [
      55.750436,
      -6.054249
     ]
    },
    "A r|all|nocut": {
     "value": 3.3853,
     "table2": 3.3968,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "B V|all|nocut": {
     "value": 2.6781,
     "table2": 2.7282,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "B filter|no1107|cut15": {
     "value": 1.4278,
     "table2": 1.451,
     "pole": [
      55.618314,
      -6.743513
     ]
    },
    "B V|all|cut15": {
     "value": 1.8142,
     "table2": 1.8436,
     "pole": [
      55.618314,
      -6.743513
     ]
    },
    "B r|all|nocut": {
     "value": 2.1078,
     "table2": 2.1472,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "C V|all|nocut": {
     "value": 1.3341,
     "table2": 1.6973,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C filter|no1107|cut15": {
     "value": 0.7112,
     "table2": 0.9023,
     "pole": [
      235.704518,
      6.321968
     ]
    },
    "C V|all|cut15": {
     "value": 0.9036,
     "table2": 1.1465,
     "pole": [
      235.704518,
      6.321968
     ]
    },
    "C r|all|nocut": {
     "value": 1.05,
     "table2": 1.3358,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C2 V|all|nocut": {
     "value": 1.0834,
     "table2": 1.3134,
     "pole": [
      41.702918,
      -2.715
     ]
    },
    "C2 filter|no1107|cut15": {
     "value": 0.5808,
     "table2": 0.7034,
     "pole": [
      235.762451,
      5.996913
     ]
    },
    "C2 V|all|cut15": {
     "value": 0.7379,
     "table2": 0.8938,
     "pole": [
      235.762451,
      5.996913
     ]
    },
    "C2 r|all|nocut": {
     "value": 0.8527,
     "table2": 1.0337,
     "pole": [
      41.702918,
      -2.715
     ]
    }
   }
  }
 ]
}

==> anc/out/placements_cases_12m.json <==
{
 "span": 12.0,
 "summary": {
  "authors_axis | A | nominal": {
   "adopted": 6.748,
   "min": 6.74,
   "max": 6.781
  },
  "authors_axis | A | nominal_fitted_nights": {
   "adopted": 6.396,
   "min": 6.388,
   "max": 6.428
  },
  "authors_axis | A | conservative": {
   "adopted": 4.863,
   "min": 4.857,
   "max": 4.887
  },
  "authors_axis | B | nominal": {
   "adopted": 3.513,
   "min": 3.504,
   "max": 3.565
  },
  "authors_axis | B | nominal_fitted_nights": {
   "adopted": 3.334,
   "min": 3.326,
   "max": 3.385
  },
  "authors_axis | B | conservative": {
   "adopted": 2.537,
   "min": 2.531,
   "max": 2.575
  },
  "authors_axis | C | nominal": {
   "adopted": 2.331,
   "min": 2.15,
   "max": 2.331
  },
  "authors_axis | C | nominal_fitted_nights": {
   "adopted": 2.209,
   "min": 2.032,
   "max": 2.209
  },
  "authors_axis | C | conservative": {
   "adopted": 1.683,
   "min": 1.55,
   "max": 1.683
  },
  "authors_axis | C2+ | nominal": {
   "adopted": 2.329,
   "min": 2.148,
   "max": 2.329
  },
  "authors_axis | C2+ | nominal_fitted_nights": {
   "adopted": 2.207,
   "min": 2.03,
   "max": 2.207
  },
  "authors_axis | C2+ | conservative": {
   "adopted": 1.681,
   "min": 1.549,
   "max": 1.681
  },
  "authors_axis | C2- | nominal": {
   "adopted": 2.185,
   "min": 2.024,
   "max": 2.185
  },
  "authors_axis | C2- | nominal_fitted_nights": {
   "adopted": 2.064,
   "min": 1.907,
   "max": 2.064
  },
  "authors_axis | C2- | conservative": {
   "adopted": 1.572,
   "min": 1.454,
   "max": 1.572
  },
  "best_axes | A V|all|nocut | value": {
   "adopted": 4.086,
   "min": 4.072,
   "max": 4.1047
  },
  "best_axes | A filter|no1107|cut15 | value": {
   "adopted": 2.2007,
   "min": 2.1942,
   "max": 2.2114
  },
  "best_axes | A V|all|cut15 | value": {
   "adopted": 2.7962,
   "min": 2.7879,
   "max": 2.8098
  },
  "best_axes | A r|all|nocut | value": {
   "adopted": 3.2159,
   "min": 3.2049,
   "max": 3.2306
  },
  "best_axes | B V|all|nocut | value": {
   "adopted": 2.5561,
   "min": 2.5118,
   "max": 2.6165
  },
  "best_axes | B filter|no1107|cut15 | value": {
   "adopted": 1.3635,
   "min": 1.342,
   "max": 1.3951
  },
  "best_axes | B V|all|cut15 | value": {
   "adopted": 1.7325,
   "min": 1.7051,
   "max": 1.7726
  },
  "best_axes | B r|all|nocut | value": {
   "adopted": 2.0118,
   "min": 1.9769,
   "max": 2.0593
  },
  "best_axes | C V|all|nocut | value": {
   "adopted": 1.6324,
   "min": 1.2881,
   "max": 1.6324
  },
  "best_axes | C filter|no1107|cut15 | value": {
   "adopted": 0.8691,
   "min": 0.6875,
   "max": 0.8691
  },
  "best_axes | C V|all|cut15 | value": {
   "adopted": 1.1043,
   "min": 0.8735,
   "max": 1.1043
  },
  "best_axes | C r|all|nocut | value": {
   "adopted": 1.2848,
   "min": 1.0138,
   "max": 1.2848
  },
  "best_axes | C2 V|all|nocut | value": {
   "adopted": 1.1677,
   "min": 0.9813,
   "max": 1.1677
  },
  "best_axes | C2 filter|no1107|cut15 | value": {
   "adopted": 0.6214,
   "min": 0.522,
   "max": 0.6214
  },
  "best_axes | C2 V|all|cut15 | value": {
   "adopted": 0.7895,
   "min": 0.6632,
   "max": 0.7895
  },
  "best_axes | C2 r|all|nocut | value": {
   "adopted": 0.9191,
   "min": 0.7723,
   "max": 0.9191
  }
 },
 "placements": [
  {
   "placement": {
    "bus_z0": 0.0,
    "ant_dz": 0.65,
    "rad_z": 0.0,
    "adu_clock": 0.0
   },
   "authors_axis": {
    "A": {
     "nominal": 6.748,
     "nominal_fitted_nights": 6.396,
     "conservative": 4.863
    },
    "B": {
     "nominal": 3.513,
     "nominal_fitted_nights": 3.334,
     "conservative": 2.537
    },
    "C": {
     "nominal": 2.331,
     "nominal_fitted_nights": 2.209,
     "conservative": 1.683
    },
    "C2+": {
     "nominal": 2.329,
     "nominal_fitted_nights": 2.207,
     "conservative": 1.681
    },
    "C2-": {
     "nominal": 2.185,
     "nominal_fitted_nights": 2.064,
     "conservative": 1.572
    }
   },
   "best_axes": {
    "A V|all|nocut": {
     "value": 4.086,
     "table2": 4.086,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "A filter|no1107|cut15": {
     "value": 2.2007,
     "table2": 2.2,
     "pole": [
      55.778821,
      -5.884954
     ]
    },
    "A V|all|cut15": {
     "value": 2.7962,
     "table2": 2.7952,
     "pole": [
      55.778821,
      -5.884954
     ]
    },
    "A r|all|nocut": {
     "value": 3.2159,
     "table2": 3.2159,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "B V|all|nocut": {
     "value": 2.5561,
     "table2": 2.5561,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "B filter|no1107|cut15": {
     "value": 1.3635,
     "table2": 1.3632,
     "pole": [
      55.698508,
      -6.347583
     ]
    },
    "B V|all|cut15": {
     "value": 1.7325,
     "table2": 1.7321,
     "pole": [
      55.698508,
      -6.347583
     ]
    },
    "B r|all|nocut": {
     "value": 2.0118,
     "table2": 2.0118,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "C V|all|nocut": {
     "value": 1.6324,
     "table2": 1.6262,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C filter|no1107|cut15": {
     "value": 0.8691,
     "table2": 0.866,
     "pole": [
      235.721885,
      6.223516
     ]
    },
    "C V|all|cut15": {
     "value": 1.1043,
     "table2": 1.1003,
     "pole": [
      235.721885,
      6.223516
     ]
    },
    "C r|all|nocut": {
     "value": 1.2848,
     "table2": 1.2799,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C2 V|all|nocut": {
     "value": 1.1677,
     "table2": 1.1666,
     "pole": [
      49.336312,
      -4.555
     ]
    },
    "C2 filter|no1107|cut15": {
     "value": 0.6214,
     "table2": 0.6199,
     "pole": [
      235.804935,
      5.728645
     ]
    },
    "C2 V|all|cut15": {
     "value": 0.7895,
     "table2": 0.7876,
     "pole": [
      235.797638,
      5.778092
     ]
    },
    "C2 r|all|nocut": {
     "value": 0.9191,
     "table2": 0.9182,
     "pole": [
      49.336312,
      -4.555
     ]
    }
   }
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 1.5,
    "rad_z": -0.5,
    "adu_clock": 0.0
   },
   "authors_axis": {
    "A": {
     "nominal": 6.763,
     "nominal_fitted_nights": 6.409,
     "conservative": 4.873
    },
    "B": {
     "nominal": 3.524,
     "nominal_fitted_nights": 3.344,
     "conservative": 2.544
    },
    "C": {
     "nominal": 2.214,
     "nominal_fitted_nights": 2.096,
     "conservative": 1.598
    },
    "C2+": {
     "nominal": 2.212,
     "nominal_fitted_nights": 2.094,
     "conservative": 1.596
    },
    "C2-": {
     "nominal": 2.085,
     "nominal_fitted_nights": 1.967,
     "conservative": 1.499
    }
   },
   "best_axes": {
    "A V|all|nocut": {
     "value": 4.0906,
     "table2": 4.086,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "A filter|no1107|cut15": {
     "value": 2.2031,
     "table2": 2.2,
     "pole": [
      55.778821,
      -5.884954
     ]
    },
    "A V|all|cut15": {
     "value": 2.7991,
     "table2": 2.7952,
     "pole": [
      55.778821,
      -5.884954
     ]
    },
    "A r|all|nocut": {
     "value": 3.2195,
     "table2": 3.2159,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "B V|all|nocut": {
     "value": 2.5551,
     "table2": 2.5561,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "B filter|no1107|cut15": {
     "value": 1.3613,
     "table2": 1.3632,
     "pole": [
      55.698508,
      -6.347583
     ]
    },
    "B V|all|cut15": {
     "value": 1.7297,
     "table2": 1.7321,
     "pole": [
      55.698508,
      -6.347583
     ]
    },
    "B r|all|nocut": {
     "value": 2.011,
     "table2": 2.0118,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "C V|all|nocut": {
     "value": 1.4342,
     "table2": 1.6262,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C filter|no1107|cut15": {
     "value": 0.7613,
     "table2": 0.866,
     "pole": [
      235.721885,
      6.223516
     ]
    },
    "C V|all|cut15": {
     "value": 0.9673,
     "table2": 1.1003,
     "pole": [
      235.721885,
      6.223516
     ]
    },
    "C r|all|nocut": {
     "value": 1.1288,
     "table2": 1.2799,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C2 V|all|nocut": {
     "value": 1.0614,
     "table2": 1.1666,
     "pole": [
      49.336312,
      -4.555
     ]
    },
    "C2 filter|no1107|cut15": {
     "value": 0.5634,
     "table2": 0.6199,
     "pole": [
      235.804935,
      5.728645
     ]
    },
    "C2 V|all|cut15": {
     "value": 0.7159,
     "table2": 0.7876,
     "pole": [
      235.797638,
      5.778092
     ]
    },
    "C2 r|all|nocut": {
     "value": 0.8354,
     "table2": 0.9182,
     "pole": [
      49.336312,
      -4.555
     ]
    }
   }
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 1.5,
    "rad_z": -0.5,
    "adu_clock": 45.0
   },
   "authors_axis": {
    "A": {
     "nominal": 6.765,
     "nominal_fitted_nights": 6.412,
     "conservative": 4.875
    },
    "B": {
     "nominal": 3.534,
     "nominal_fitted_nights": 3.355,
     "conservative": 2.552
    },
    "C": {
     "nominal": 2.226,
     "nominal_fitted_nights": 2.107,
     "conservative": 1.606
    },
    "C2+": {
     "nominal": 2.224,
     "nominal_fitted_nights": 2.105,
     "conservative": 1.605
    },
    "C2-": {
     "nominal": 2.095,
     "nominal_fitted_nights": 1.977,
     "conservative": 1.507
    }
   },
   "best_axes": {
    "A V|all|nocut": {
     "value": 4.0992,
     "table2": 4.086,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "A filter|no1107|cut15": {
     "value": 2.2077,
     "table2": 2.2,
     "pole": [
      55.778821,
      -5.884954
     ]
    },
    "A V|all|cut15": {
     "value": 2.805,
     "table2": 2.7952,
     "pole": [
      55.778821,
      -5.884954
     ]
    },
    "A r|all|nocut": {
     "value": 3.2263,
     "table2": 3.2159,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "B V|all|nocut": {
     "value": 2.5916,
     "table2": 2.5561,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "B filter|no1107|cut15": {
     "value": 1.3805,
     "table2": 1.3632,
     "pole": [
      55.698508,
      -6.347583
     ]
    },
    "B V|all|cut15": {
     "value": 1.754,
     "table2": 1.7321,
     "pole": [
      55.698508,
      -6.347583
     ]
    },
    "B r|all|nocut": {
     "value": 2.0397,
     "table2": 2.0118,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "C V|all|nocut": {
     "value": 1.4531,
     "table2": 1.6262,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C filter|no1107|cut15": {
     "value": 0.7708,
     "table2": 0.866,
     "pole": [
      235.721885,
      6.223516
     ]
    },
    "C V|all|cut15": {
     "value": 0.9794,
     "table2": 1.1003,
     "pole": [
      235.721885,
      6.223516
     ]
    },
    "C r|all|nocut": {
     "value": 1.1437,
     "table2": 1.2799,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C2 V|all|nocut": {
     "value": 1.0729,
     "table2": 1.1666,
     "pole": [
      49.336312,
      -4.555
     ]
    },
    "C2 filter|no1107|cut15": {
     "value": 0.5683,
     "table2": 0.6199,
     "pole": [
      235.804935,
      5.728645
     ]
    },
    "C2 V|all|cut15": {
     "value": 0.7221,
     "table2": 0.7876,
     "pole": [
      235.797638,
      5.778092
     ]
    },
    "C2 r|all|nocut": {
     "value": 0.8444,
     "table2": 0.9182,
     "pole": [
      49.336312,
      -4.555
     ]
    }
   }
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 1.5,
    "rad_z": 2.0,
    "adu_clock": 0.0
   },
   "authors_axis": {
    "A": {
     "nominal": 6.78,
     "nominal_fitted_nights": 6.426,
     "conservative": 4.886
    },
    "B": {
     "nominal": 3.565,
     "nominal_fitted_nights": 3.384,
     "conservative": 2.574
    },
    "C": {
     "nominal": 2.261,
     "nominal_fitted_nights": 2.141,
     "conservative": 1.631
    },
    "C2+": {
     "nominal": 2.258,
     "nominal_fitted_nights": 2.139,
     "conservative": 1.63
    },
    "C2-": {
     "nominal": 2.125,
     "nominal_fitted_nights": 2.006,
     "conservative": 1.528
    }
   },
   "best_axes": {
    "A V|all|nocut": {
     "value": 4.1045,
     "table2": 4.086,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "A filter|no1107|cut15": {
     "value": 2.2112,
     "table2": 2.2,
     "pole": [
      55.778821,
      -5.884954
     ]
    },
    "A V|all|cut15": {
     "value": 2.8095,
     "table2": 2.7952,
     "pole": [
      55.778821,
      -5.884954
     ]
    },
    "A r|all|nocut": {
     "value": 3.2304,
     "table2": 3.2159,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "B V|all|nocut": {
     "value": 2.6165,
     "table2": 2.5561,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "B filter|no1107|cut15": {
     "value": 1.395,
     "table2": 1.3632,
     "pole": [
      55.698508,
      -6.347583
     ]
    },
    "B V|all|cut15": {
     "value": 1.7725,
     "table2": 1.7321,
     "pole": [
      55.698508,
      -6.347583
     ]
    },
    "B r|all|nocut": {
     "value": 2.0593,
     "table2": 2.0118,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "C V|all|nocut": {
     "value": 1.5043,
     "table2": 1.6262,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C filter|no1107|cut15": {
     "value": 0.7983,
     "table2": 0.866,
     "pole": [
      235.721885,
      6.223516
     ]
    },
    "C V|all|cut15": {
     "value": 1.0143,
     "table2": 1.1003,
     "pole": [
      235.721885,
      6.223516
     ]
    },
    "C r|all|nocut": {
     "value": 1.184,
     "table2": 1.2799,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C2 V|all|nocut": {
     "value": 1.1009,
     "table2": 1.1666,
     "pole": [
      49.336312,
      -4.555
     ]
    },
    "C2 filter|no1107|cut15": {
     "value": 0.5845,
     "table2": 0.6199,
     "pole": [
      235.804935,
      5.728645
     ]
    },
    "C2 V|all|cut15": {
     "value": 0.7426,
     "table2": 0.7876,
     "pole": [
      235.797638,
      5.778092
     ]
    },
    "C2 r|all|nocut": {
     "value": 0.8665,
     "table2": 0.9182,
     "pole": [
      49.336312,
      -4.555
     ]
    }
   }
  },
  {
   "placement": {
    "bus_z0": -0.75,
    "ant_dz": 1.5,
    "rad_z": 2.0,
    "adu_clock": 45.0
   },
   "authors_axis": {
    "A": {
     "nominal": 6.781,
     "nominal_fitted_nights": 6.428,
     "conservative": 4.887
    },
    "B": {
     "nominal": 3.565,
     "nominal_fitted_nights": 3.385,
     "conservative": 2.575
    },
    "C": {
     "nominal": 2.264,
     "nominal_fitted_nights": 2.144,
     "conservative": 1.634
    },
    "C2+": {
     "nominal": 2.262,
     "nominal_fitted_nights": 2.142,
     "conservative": 1.632
    },
    "C2-": {
     "nominal": 2.129,
     "nominal_fitted_nights": 2.009,
     "conservative": 1.531
    }
   },
   "best_axes": {
    "A V|all|nocut": {
     "value": 4.1047,
     "table2": 4.086,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "A filter|no1107|cut15": {
     "value": 2.2114,
     "table2": 2.2,
     "pole": [
      55.778821,
      -5.884954
     ]
    },
    "A V|all|cut15": {
     "value": 2.8098,
     "table2": 2.7952,
     "pole": [
      55.778821,
      -5.884954
     ]
    },
    "A r|all|nocut": {
     "value": 3.2306,
     "table2": 3.2159,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "B V|all|nocut": {
     "value": 2.6164,
     "table2": 2.5561,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "B filter|no1107|cut15": {
     "value": 1.3951,
     "table2": 1.3632,
     "pole": [
      55.698508,
      -6.347583
     ]
    },
    "B V|all|cut15": {
     "value": 1.7726,
     "table2": 1.7321,
     "pole": [
      55.698508,
      -6.347583
     ]
    },
    "B r|all|nocut": {
     "value": 2.0593,
     "table2": 2.0118,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "C V|all|nocut": {
     "value": 1.5093,
     "table2": 1.6262,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C filter|no1107|cut15": {
     "value": 0.8006,
     "table2": 0.866,
     "pole": [
      235.721885,
      6.223516
     ]
    },
    "C V|all|cut15": {
     "value": 1.0172,
     "table2": 1.1003,
     "pole": [
      235.721885,
      6.223516
     ]
    },
    "C r|all|nocut": {
     "value": 1.1879,
     "table2": 1.2799,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C2 V|all|nocut": {
     "value": 1.1027,
     "table2": 1.1666,
     "pole": [
      49.336312,
      -4.555
     ]
    },
    "C2 filter|no1107|cut15": {
     "value": 0.5852,
     "table2": 0.6199,
     "pole": [
      235.804935,
      5.728645
     ]
    },
    "C2 V|all|cut15": {
     "value": 0.7436,
     "table2": 0.7876,
     "pole": [
      235.797638,
      5.778092
     ]
    },
    "C2 r|all|nocut": {
     "value": 0.8679,
     "table2": 0.9182,
     "pole": [
      49.336312,
      -4.555
     ]
    }
   }
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 1.5,
    "rad_z": -0.5,
    "adu_clock": 0.0
   },
   "authors_axis": {
    "A": {
     "nominal": 6.75,
     "nominal_fitted_nights": 6.398,
     "conservative": 4.865
    },
    "B": {
     "nominal": 3.509,
     "nominal_fitted_nights": 3.33,
     "conservative": 2.534
    },
    "C": {
     "nominal": 2.194,
     "nominal_fitted_nights": 2.075,
     "conservative": 1.583
    },
    "C2+": {
     "nominal": 2.192,
     "nominal_fitted_nights": 2.074,
     "conservative": 1.581
    },
    "C2-": {
     "nominal": 2.063,
     "nominal_fitted_nights": 1.946,
     "conservative": 1.483
    }
   },
   "best_axes": {
    "A V|all|nocut": {
     "value": 4.0722,
     "table2": 4.086,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "A filter|no1107|cut15": {
     "value": 2.1944,
     "table2": 2.2,
     "pole": [
      55.778821,
      -5.884954
     ]
    },
    "A V|all|cut15": {
     "value": 2.7882,
     "table2": 2.7952,
     "pole": [
      55.778821,
      -5.884954
     ]
    },
    "A r|all|nocut": {
     "value": 3.205,
     "table2": 3.2159,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "B V|all|nocut": {
     "value": 2.512,
     "table2": 2.5561,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "B filter|no1107|cut15": {
     "value": 1.3425,
     "table2": 1.3632,
     "pole": [
      55.698508,
      -6.347583
     ]
    },
    "B V|all|cut15": {
     "value": 1.7057,
     "table2": 1.7321,
     "pole": [
      55.698508,
      -6.347583
     ]
    },
    "B r|all|nocut": {
     "value": 1.9771,
     "table2": 2.0118,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "C V|all|nocut": {
     "value": 1.3738,
     "table2": 1.6262,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C filter|no1107|cut15": {
     "value": 0.7325,
     "table2": 0.866,
     "pole": [
      235.721885,
      6.223516
     ]
    },
    "C V|all|cut15": {
     "value": 0.9307,
     "table2": 1.1003,
     "pole": [
      235.721885,
      6.223516
     ]
    },
    "C r|all|nocut": {
     "value": 1.0813,
     "table2": 1.2799,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C2 V|all|nocut": {
     "value": 1.0301,
     "table2": 1.1666,
     "pole": [
      49.336312,
      -4.555
     ]
    },
    "C2 filter|no1107|cut15": {
     "value": 0.5478,
     "table2": 0.6199,
     "pole": [
      235.804935,
      5.728645
     ]
    },
    "C2 V|all|cut15": {
     "value": 0.6961,
     "table2": 0.7876,
     "pole": [
      235.797638,
      5.778092
     ]
    },
    "C2 r|all|nocut": {
     "value": 0.8107,
     "table2": 0.9182,
     "pole": [
      49.336312,
      -4.555
     ]
    }
   }
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 1.5,
    "rad_z": -0.5,
    "adu_clock": 45.0
   },
   "authors_axis": {
    "A": {
     "nominal": 6.752,
     "nominal_fitted_nights": 6.4,
     "conservative": 4.866
    },
    "B": {
     "nominal": 3.515,
     "nominal_fitted_nights": 3.336,
     "conservative": 2.538
    },
    "C": {
     "nominal": 2.207,
     "nominal_fitted_nights": 2.088,
     "conservative": 1.592
    },
    "C2+": {
     "nominal": 2.205,
     "nominal_fitted_nights": 2.087,
     "conservative": 1.591
    },
    "C2-": {
     "nominal": 2.075,
     "nominal_fitted_nights": 1.957,
     "conservative": 1.492
    }
   },
   "best_axes": {
    "A V|all|nocut": {
     "value": 4.0804,
     "table2": 4.086,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "A filter|no1107|cut15": {
     "value": 2.1987,
     "table2": 2.2,
     "pole": [
      55.778821,
      -5.884954
     ]
    },
    "A V|all|cut15": {
     "value": 2.7936,
     "table2": 2.7952,
     "pole": [
      55.778821,
      -5.884954
     ]
    },
    "A r|all|nocut": {
     "value": 3.2115,
     "table2": 3.2159,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "B V|all|nocut": {
     "value": 2.5421,
     "table2": 2.5561,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "B filter|no1107|cut15": {
     "value": 1.3578,
     "table2": 1.3632,
     "pole": [
      55.698508,
      -6.347583
     ]
    },
    "B V|all|cut15": {
     "value": 1.7252,
     "table2": 1.7321,
     "pole": [
      55.698508,
      -6.347583
     ]
    },
    "B r|all|nocut": {
     "value": 2.0007,
     "table2": 2.0118,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "C V|all|nocut": {
     "value": 1.3992,
     "table2": 1.6262,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C filter|no1107|cut15": {
     "value": 0.7454,
     "table2": 0.866,
     "pole": [
      235.721885,
      6.223516
     ]
    },
    "C V|all|cut15": {
     "value": 0.9471,
     "table2": 1.1003,
     "pole": [
      235.721885,
      6.223516
     ]
    },
    "C r|all|nocut": {
     "value": 1.1012,
     "table2": 1.2799,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C2 V|all|nocut": {
     "value": 1.0436,
     "table2": 1.1666,
     "pole": [
      49.336312,
      -4.555
     ]
    },
    "C2 filter|no1107|cut15": {
     "value": 0.5548,
     "table2": 0.6199,
     "pole": [
      235.804935,
      5.728645
     ]
    },
    "C2 V|all|cut15": {
     "value": 0.7049,
     "table2": 0.7876,
     "pole": [
      235.797638,
      5.778092
     ]
    },
    "C2 r|all|nocut": {
     "value": 0.8214,
     "table2": 0.9182,
     "pole": [
      49.336312,
      -4.555
     ]
    }
   }
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 1.5,
    "rad_z": 2.0,
    "adu_clock": 0.0
   },
   "authors_axis": {
    "A": {
     "nominal": 6.76,
     "nominal_fitted_nights": 6.407,
     "conservative": 4.872
    },
    "B": {
     "nominal": 3.534,
     "nominal_fitted_nights": 3.355,
     "conservative": 2.552
    },
    "C": {
     "nominal": 2.228,
     "nominal_fitted_nights": 2.109,
     "conservative": 1.608
    },
    "C2+": {
     "nominal": 2.226,
     "nominal_fitted_nights": 2.107,
     "conservative": 1.606
    },
    "C2-": {
     "nominal": 2.093,
     "nominal_fitted_nights": 1.974,
     "conservative": 1.505
    }
   },
   "best_axes": {
    "A V|all|nocut": {
     "value": 4.0901,
     "table2": 4.086,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "A filter|no1107|cut15": {
     "value": 2.2035,
     "table2": 2.2,
     "pole": [
      55.778821,
      -5.884954
     ]
    },
    "A V|all|cut15": {
     "value": 2.7997,
     "table2": 2.7952,
     "pole": [
      55.778821,
      -5.884954
     ]
    },
    "A r|all|nocut": {
     "value": 3.2191,
     "table2": 3.2159,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "B V|all|nocut": {
     "value": 2.5796,
     "table2": 2.5561,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "B filter|no1107|cut15": {
     "value": 1.3771,
     "table2": 1.3632,
     "pole": [
      55.698508,
      -6.347583
     ]
    },
    "B V|all|cut15": {
     "value": 1.7497,
     "table2": 1.7321,
     "pole": [
      55.698508,
      -6.347583
     ]
    },
    "B r|all|nocut": {
     "value": 2.0302,
     "table2": 2.0118,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "C V|all|nocut": {
     "value": 1.4441,
     "table2": 1.6262,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C filter|no1107|cut15": {
     "value": 0.7671,
     "table2": 0.866,
     "pole": [
      235.721885,
      6.223516
     ]
    },
    "C V|all|cut15": {
     "value": 0.9746,
     "table2": 1.1003,
     "pole": [
      235.721885,
      6.223516
     ]
    },
    "C r|all|nocut": {
     "value": 1.1366,
     "table2": 1.2799,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C2 V|all|nocut": {
     "value": 1.0694,
     "table2": 1.1666,
     "pole": [
      49.336312,
      -4.555
     ]
    },
    "C2 filter|no1107|cut15": {
     "value": 0.5679,
     "table2": 0.6199,
     "pole": [
      235.804935,
      5.728645
     ]
    },
    "C2 V|all|cut15": {
     "value": 0.7216,
     "table2": 0.7876,
     "pole": [
      235.797638,
      5.778092
     ]
    },
    "C2 r|all|nocut": {
     "value": 0.8417,
     "table2": 0.9182,
     "pole": [
      49.336312,
      -4.555
     ]
    }
   }
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 1.5,
    "rad_z": 2.0,
    "adu_clock": 45.0
   },
   "authors_axis": {
    "A": {
     "nominal": 6.761,
     "nominal_fitted_nights": 6.409,
     "conservative": 4.872
    },
    "B": {
     "nominal": 3.535,
     "nominal_fitted_nights": 3.356,
     "conservative": 2.553
    },
    "C": {
     "nominal": 2.236,
     "nominal_fitted_nights": 2.117,
     "conservative": 1.613
    },
    "C2+": {
     "nominal": 2.234,
     "nominal_fitted_nights": 2.115,
     "conservative": 1.612
    },
    "C2-": {
     "nominal": 2.099,
     "nominal_fitted_nights": 1.981,
     "conservative": 1.51
    }
   },
   "best_axes": {
    "A V|all|nocut": {
     "value": 4.0904,
     "table2": 4.086,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "A filter|no1107|cut15": {
     "value": 2.2038,
     "table2": 2.2,
     "pole": [
      55.778821,
      -5.884954
     ]
    },
    "A V|all|cut15": {
     "value": 2.8001,
     "table2": 2.7952,
     "pole": [
      55.778821,
      -5.884954
     ]
    },
    "A r|all|nocut": {
     "value": 3.2193,
     "table2": 3.2159,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "B V|all|nocut": {
     "value": 2.5791,
     "table2": 2.5561,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "B filter|no1107|cut15": {
     "value": 1.3769,
     "table2": 1.3632,
     "pole": [
      55.698508,
      -6.347583
     ]
    },
    "B V|all|cut15": {
     "value": 1.7495,
     "table2": 1.7321,
     "pole": [
      55.698508,
      -6.347583
     ]
    },
    "B r|all|nocut": {
     "value": 2.0298,
     "table2": 2.0118,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "C V|all|nocut": {
     "value": 1.4485,
     "table2": 1.6262,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C filter|no1107|cut15": {
     "value": 0.7695,
     "table2": 0.866,
     "pole": [
      235.721885,
      6.223516
     ]
    },
    "C V|all|cut15": {
     "value": 0.9777,
     "table2": 1.1003,
     "pole": [
      235.721885,
      6.223516
     ]
    },
    "C r|all|nocut": {
     "value": 1.1401,
     "table2": 1.2799,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C2 V|all|nocut": {
     "value": 1.0712,
     "table2": 1.1666,
     "pole": [
      49.336312,
      -4.555
     ]
    },
    "C2 filter|no1107|cut15": {
     "value": 0.5689,
     "table2": 0.6199,
     "pole": [
      235.804935,
      5.728645
     ]
    },
    "C2 V|all|cut15": {
     "value": 0.7228,
     "table2": 0.7876,
     "pole": [
      235.797638,
      5.778092
     ]
    },
    "C2 r|all|nocut": {
     "value": 0.8431,
     "table2": 0.9182,
     "pole": [
      49.336312,
      -4.555
     ]
    }
   }
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 0.65,
    "rad_z": 0.0,
    "adu_clock": 0.0
   },
   "authors_axis": {
    "A": {
     "nominal": 6.743,
     "nominal_fitted_nights": 6.39,
     "conservative": 4.859
    },
    "B": {
     "nominal": 3.508,
     "nominal_fitted_nights": 3.329,
     "conservative": 2.533
    },
    "C": {
     "nominal": 2.198,
     "nominal_fitted_nights": 2.08,
     "conservative": 1.586
    },
    "C2+": {
     "nominal": 2.197,
     "nominal_fitted_nights": 2.078,
     "conservative": 1.585
    },
    "C2-": {
     "nominal": 2.068,
     "nominal_fitted_nights": 1.95,
     "conservative": 1.487
    }
   },
   "best_axes": {
    "A V|all|nocut": {
     "value": 4.078,
     "table2": 4.086,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "A filter|no1107|cut15": {
     "value": 2.1964,
     "table2": 2.2,
     "pole": [
      55.778821,
      -5.884954
     ]
    },
    "A V|all|cut15": {
     "value": 2.7907,
     "table2": 2.7952,
     "pole": [
      55.778821,
      -5.884954
     ]
    },
    "A r|all|nocut": {
     "value": 3.2096,
     "table2": 3.2159,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "B V|all|nocut": {
     "value": 2.5435,
     "table2": 2.5561,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "B filter|no1107|cut15": {
     "value": 1.3571,
     "table2": 1.3632,
     "pole": [
      55.698508,
      -6.347583
     ]
    },
    "B V|all|cut15": {
     "value": 1.7243,
     "table2": 1.7321,
     "pole": [
      55.698508,
      -6.347583
     ]
    },
    "B r|all|nocut": {
     "value": 2.0018,
     "table2": 2.0118,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "C V|all|nocut": {
     "value": 1.398,
     "table2": 1.6262,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C filter|no1107|cut15": {
     "value": 0.7447,
     "table2": 0.866,
     "pole": [
      235.721885,
      6.223516
     ]
    },
    "C V|all|cut15": {
     "value": 0.9462,
     "table2": 1.1003,
     "pole": [
      235.721885,
      6.223516
     ]
    },
    "C r|all|nocut": {
     "value": 1.1003,
     "table2": 1.2799,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C2 V|all|nocut": {
     "value": 1.0439,
     "table2": 1.1666,
     "pole": [
      49.336312,
      -4.555
     ]
    },
    "C2 filter|no1107|cut15": {
     "value": 0.5549,
     "table2": 0.6199,
     "pole": [
      235.804935,
      5.728645
     ]
    },
    "C2 V|all|cut15": {
     "value": 0.7051,
     "table2": 0.7876,
     "pole": [
      235.797638,
      5.778092
     ]
    },
    "C2 r|all|nocut": {
     "value": 0.8216,
     "table2": 0.9182,
     "pole": [
      49.336312,
      -4.555
     ]
    }
   }
  },
  {
   "placement": {
    "bus_z0": 0.3,
    "ant_dz": 0.65,
    "rad_z": 0.0,
    "adu_clock": 45.0
   },
   "authors_axis": {
    "A": {
     "nominal": 6.743,
     "nominal_fitted_nights": 6.391,
     "conservative": 4.859
    },
    "B": {
     "nominal": 3.508,
     "nominal_fitted_nights": 3.33,
     "conservative": 2.534
    },
    "C": {
     "nominal": 2.206,
     "nominal_fitted_nights": 2.087,
     "conservative": 1.591
    },
    "C2+": {
     "nominal": 2.204,
     "nominal_fitted_nights": 2.086,
     "conservative": 1.59
    },
    "C2-": {
     "nominal": 2.074,
     "nominal_fitted_nights": 1.957,
     "conservative": 1.491
    }
   },
   "best_axes": {
    "A V|all|nocut": {
     "value": 4.0794,
     "table2": 4.086,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "A filter|no1107|cut15": {
     "value": 2.1971,
     "table2": 2.2,
     "pole": [
      55.778821,
      -5.884954
     ]
    },
    "A V|all|cut15": {
     "value": 2.7916,
     "table2": 2.7952,
     "pole": [
      55.778821,
      -5.884954
     ]
    },
    "A r|all|nocut": {
     "value": 3.2107,
     "table2": 3.2159,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "B V|all|nocut": {
     "value": 2.5465,
     "table2": 2.5561,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "B filter|no1107|cut15": {
     "value": 1.3586,
     "table2": 1.3632,
     "pole": [
      55.698508,
      -6.347583
     ]
    },
    "B V|all|cut15": {
     "value": 1.7262,
     "table2": 1.7321,
     "pole": [
      55.698508,
      -6.347583
     ]
    },
    "B r|all|nocut": {
     "value": 2.0042,
     "table2": 2.0118,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "C V|all|nocut": {
     "value": 1.4052,
     "table2": 1.6262,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C filter|no1107|cut15": {
     "value": 0.7485,
     "table2": 0.866,
     "pole": [
      235.721885,
      6.223516
     ]
    },
    "C V|all|cut15": {
     "value": 0.9511,
     "table2": 1.1003,
     "pole": [
      235.721885,
      6.223516
     ]
    },
    "C r|all|nocut": {
     "value": 1.1059,
     "table2": 1.2799,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C2 V|all|nocut": {
     "value": 1.0473,
     "table2": 1.1666,
     "pole": [
      49.336312,
      -4.555
     ]
    },
    "C2 filter|no1107|cut15": {
     "value": 0.5567,
     "table2": 0.6199,
     "pole": [
      235.804935,
      5.728645
     ]
    },
    "C2 V|all|cut15": {
     "value": 0.7073,
     "table2": 0.7876,
     "pole": [
      235.797638,
      5.778092
     ]
    },
    "C2 r|all|nocut": {
     "value": 0.8243,
     "table2": 0.9182,
     "pole": [
      49.336312,
      -4.555
     ]
    }
   }
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 0.65,
    "rad_z": 0.0,
    "adu_clock": 0.0
   },
   "authors_axis": {
    "A": {
     "nominal": 6.74,
     "nominal_fitted_nights": 6.388,
     "conservative": 4.857
    },
    "B": {
     "nominal": 3.504,
     "nominal_fitted_nights": 3.326,
     "conservative": 2.531
    },
    "C": {
     "nominal": 2.155,
     "nominal_fitted_nights": 2.037,
     "conservative": 1.553
    },
    "C2+": {
     "nominal": 2.153,
     "nominal_fitted_nights": 2.035,
     "conservative": 1.552
    },
    "C2-": {
     "nominal": 2.029,
     "nominal_fitted_nights": 1.912,
     "conservative": 1.458
    }
   },
   "best_axes": {
    "A V|all|nocut": {
     "value": 4.0775,
     "table2": 4.086,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "A filter|no1107|cut15": {
     "value": 2.1959,
     "table2": 2.2,
     "pole": [
      55.778821,
      -5.884954
     ]
    },
    "A V|all|cut15": {
     "value": 2.7901,
     "table2": 2.7952,
     "pole": [
      55.778821,
      -5.884954
     ]
    },
    "A r|all|nocut": {
     "value": 3.2092,
     "table2": 3.2159,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "B V|all|nocut": {
     "value": 2.5427,
     "table2": 2.5561,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "B filter|no1107|cut15": {
     "value": 1.3563,
     "table2": 1.3632,
     "pole": [
      55.698508,
      -6.347583
     ]
    },
    "B V|all|cut15": {
     "value": 1.7233,
     "table2": 1.7321,
     "pole": [
      55.698508,
      -6.347583
     ]
    },
    "B r|all|nocut": {
     "value": 2.0012,
     "table2": 2.0118,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "C V|all|nocut": {
     "value": 1.3103,
     "table2": 1.6262,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C filter|no1107|cut15": {
     "value": 0.6988,
     "table2": 0.866,
     "pole": [
      235.721885,
      6.223516
     ]
    },
    "C V|all|cut15": {
     "value": 0.8879,
     "table2": 1.1003,
     "pole": [
      235.721885,
      6.223516
     ]
    },
    "C r|all|nocut": {
     "value": 1.0313,
     "table2": 1.2799,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C2 V|all|nocut": {
     "value": 0.9943,
     "table2": 1.1666,
     "pole": [
      49.336312,
      -4.555
     ]
    },
    "C2 filter|no1107|cut15": {
     "value": 0.5287,
     "table2": 0.6199,
     "pole": [
      235.804935,
      5.728645
     ]
    },
    "C2 V|all|cut15": {
     "value": 0.6717,
     "table2": 0.7876,
     "pole": [
      235.797638,
      5.778092
     ]
    },
    "C2 r|all|nocut": {
     "value": 0.7826,
     "table2": 0.9182,
     "pole": [
      49.336312,
      -4.555
     ]
    }
   }
  },
  {
   "placement": {
    "bus_z0": 0.27,
    "ant_dz": 1.5,
    "rad_z": -0.5,
    "adu_clock": 0.0
   },
   "authors_axis": {
    "A": {
     "nominal": 6.748,
     "nominal_fitted_nights": 6.396,
     "conservative": 4.863
    },
    "B": {
     "nominal": 3.506,
     "nominal_fitted_nights": 3.327,
     "conservative": 2.532
    },
    "C": {
     "nominal": 2.15,
     "nominal_fitted_nights": 2.032,
     "conservative": 1.55
    },
    "C2+": {
     "nominal": 2.148,
     "nominal_fitted_nights": 2.03,
     "conservative": 1.549
    },
    "C2-": {
     "nominal": 2.024,
     "nominal_fitted_nights": 1.907,
     "conservative": 1.454
    }
   },
   "best_axes": {
    "A V|all|nocut": {
     "value": 4.072,
     "table2": 4.086,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "A filter|no1107|cut15": {
     "value": 2.1942,
     "table2": 2.2,
     "pole": [
      55.778821,
      -5.884954
     ]
    },
    "A V|all|cut15": {
     "value": 2.7879,
     "table2": 2.7952,
     "pole": [
      55.778821,
      -5.884954
     ]
    },
    "A r|all|nocut": {
     "value": 3.2049,
     "table2": 3.2159,
     "pole": [
      221.702918,
      2.695
     ]
    },
    "B V|all|nocut": {
     "value": 2.5118,
     "table2": 2.5561,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "B filter|no1107|cut15": {
     "value": 1.342,
     "table2": 1.3632,
     "pole": [
      55.698508,
      -6.347583
     ]
    },
    "B V|all|cut15": {
     "value": 1.7051,
     "table2": 1.7321,
     "pole": [
      55.698508,
      -6.347583
     ]
    },
    "B r|all|nocut": {
     "value": 1.9769,
     "table2": 2.0118,
     "pole": [
      221.682893,
      2.725
     ]
    },
    "C V|all|nocut": {
     "value": 1.2881,
     "table2": 1.6262,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C filter|no1107|cut15": {
     "value": 0.6875,
     "table2": 0.866,
     "pole": [
      235.721885,
      6.223516
     ]
    },
    "C V|all|cut15": {
     "value": 0.8735,
     "table2": 1.1003,
     "pole": [
      235.721885,
      6.223516
     ]
    },
    "C r|all|nocut": {
     "value": 1.0138,
     "table2": 1.2799,
     "pole": [
      41.682893,
      -2.715
     ]
    },
    "C2 V|all|nocut": {
     "value": 0.9813,
     "table2": 1.1666,
     "pole": [
      49.336312,
      -4.555
     ]
    },
    "C2 filter|no1107|cut15": {
     "value": 0.522,
     "table2": 0.6199,
     "pole": [
      235.804935,
      5.728645
     ]
    },
    "C2 V|all|cut15": {
     "value": 0.6632,
     "table2": 0.7876,
     "pole": [
      235.797638,
      5.778092
     ]
    },
    "C2 r|all|nocut": {
     "value": 0.7723,
     "table2": 0.9182,
     "pole": [
      49.336312,
      -4.555
     ]
    }
   }
  }
 ]
}

==> anc/out/pole_box_10m.json <==
{
 "span": 10,
 "box": [
  149,
  152,
  8,
  23
 ],
 "min_glint_angle": 16.58671823045432,
 "A_nominal": {
  "pole": [
   152.0,
   8.0
  ],
  "interp": 6.7589,
  "exact": 6.7589,
  "at_published": 6.8105
 },
 "A_conservative": {
  "pole": [
   152.0,
   9.0
  ],
  "interp": 4.8734,
  "exact": 4.8735,
  "at_published": 4.91
 },
 "B_nominal": {
  "pole": [
   152.0,
   8.0
  ],
  "interp": 3.5297,
  "exact": 3.5297,
  "at_published": 3.5443
 },
 "B_conservative": {
  "pole": [
   152.0,
   8.8
  ],
  "interp": 2.5502,
  "exact": 2.5502,
  "at_published": 2.5606
 }
}

==> anc/out/pole_box_12m.json <==
{
 "span": 12,
 "box": [
  149,
  152,
  8,
  23
 ],
 "min_glint_angle": 16.58671823045432,
 "A_nominal": {
  "pole": [
   152.0,
   8.0
  ],
  "interp": 6.6885,
  "exact": 6.6885,
  "at_published": 6.7459
 },
 "A_conservative": {
  "pole": [
   152.0,
   9.0
  ],
  "interp": 4.8198,
  "exact": 4.8199,
  "at_published": 4.8604
 },
 "B_nominal": {
  "pole": [
   152.0,
   8.0
  ],
  "interp": 3.4939,
  "exact": 3.4938,
  "at_published": 3.5117
 },
 "B_conservative": {
  "pole": [
   152.0,
   8.9
  ],
  "interp": 2.5228,
  "exact": 2.5228,
  "at_published": 2.5355
 }
}

==> anc/out/results.json <==
{
 "lightcurves": [
  {
   "lc": 1,
   "flag": 0,
   "N": 32,
   "date": "1998-06-01",
   "dur_min": 90.6,
   "alpha": 24.19,
   "mred": 26.751,
   "X": 27.66,
   "mred_minus_HG1G2": 0.154
  },
  {
   "lc": 2,
   "flag": 0,
   "N": 196,
   "date": "1998-06-02",
   "dur_min": 233.6,
   "alpha": 24.61,
   "mred": 26.75,
   "X": 27.68,
   "mred_minus_HG1G2": 0.144
  },
  {
   "lc": 3,
   "flag": 0,
   "N": 102,
   "date": "1998-06-05",
   "dur_min": 383.8,
   "alpha": 28.2,
   "mred": 26.857,
   "X": 25.07,
   "mred_minus_HG1G2": 0.174
  },
  {
   "lc": 4,
   "flag": 0,
   "N": 57,
   "date": "2024-05-19",
   "dur_min": 59.6,
   "alpha": 27.37,
   "mred": 26.694,
   "X": 29.13,
   "mred_minus_HG1G2": 0.029
  },
  {
   "lc": 5,
   "flag": 0,
   "N": 38,
   "date": "2024-05-21",
   "dur_min": 25.2,
   "alpha": 29.91,
   "mred": 26.726,
   "X": 28.3,
   "mred_minus_HG1G2": 0.004
  },
  {
   "lc": 6,
   "flag": 0,
   "N": 34,
   "date": "2024-05-21",
   "dur_min": 25.8,
   "alpha": 29.93,
   "mred": 26.822,
   "X": 25.91,
   "mred_minus_HG1G2": 0.099
  },
  {
   "lc": 7,
   "flag": 0,
   "N": 39,
   "date": "2024-05-21",
   "dur_min": 25.8,
   "alpha": 29.95,
   "mred": 26.77,
   "X": 27.17,
   "mred_minus_HG1G2": 0.047
  },
  {
   "lc": 8,
   "flag": 0,
   "N": 30,
   "date": "2024-05-21",
   "dur_min": 25.8,
   "alpha": 29.98,
   "mred": 26.733,
   "X": 28.11,
   "mred_minus_HG1G2": 0.01
  },
  {
   "lc": 9,
   "flag": 0,
   "N": 36,
   "date": "2024-05-21",
   "dur_min": 25.8,
   "alpha": 30.0,
   "mred": 26.858,
   "X": 25.06,
   "mred_minus_HG1G2": 0.134
  },
  {
   "lc": 10,
   "flag": 0,
   "N": 85,
   "date": "2024-05-31",
   "dur_min": 100.3,
   "alpha": 61.14,
   "mred": 27.485,
   "X": 14.06,
   "mred_minus_HG1G2": 0.008
  },
  {
   "lc": 11,
   "flag": 0,
   "N": 30,
   "date": "2024-06-05",
   "dur_min": 15.5,
   "alpha": 82.19,
   "mred": 28.288,
   "X": 6.71,
   "mred_minus_HG1G2": 0.157
  },
  {
   "lc": 12,
   "flag": 0,
   "N": 30,
   "date": "2024-06-05",
   "dur_min": 15.5,
   "alpha": 82.23,
   "mred": 28.289,
   "X": 6.7,
   "mred_minus_HG1G2": 0.156
  },
  {
   "lc": 13,
   "flag": 0,
   "N": 30,
   "date": "2024-06-05",
   "dur_min": 15.5,
   "alpha": 82.27,
   "mred": 28.251,
   "X": 6.95,
   "mred_minus_HG1G2": 0.116
  },
  {
   "lc": 14,
   "flag": 0,
   "N": 26,
   "date": "2024-06-05",
   "dur_min": 15.5,
   "alpha": 82.3,
   "mred": 28.23,
   "X": 7.08,
   "mred_minus_HG1G2": 0.094
  },
  {
   "lc": 15,
   "flag": 0,
   "N": 22,
   "date": "2024-06-05",
   "dur_min": 15.5,
   "alpha": 82.34,
   "mred": 28.249,
   "X": 6.96,
   "mred_minus_HG1G2": 0.112
  },
  {
   "lc": 16,
   "flag": 0,
   "N": 23,
   "date": "2024-06-05",
   "dur_min": 11.7,
   "alpha": 82.38,
   "mred": 28.293,
   "X": 6.68,
   "mred_minus_HG1G2": 0.155
  },
  {
   "lc": 17,
   "flag": 0,
   "N": 23,
   "date": "2024-06-12",
   "dur_min": 16.4,
   "alpha": 101.38,
   "mred": 29.166,
   "X": 2.99,
   "mred_minus_HG1G2": 0.177
  },
  {
   "lc": 18,
   "flag": 0,
   "N": 29,
   "date": "2024-06-12",
   "dur_min": 19.1,
   "alpha": 101.4,
   "mred": 29.045,
   "X": 3.34,
   "mred_minus_HG1G2": 0.055
  },
  {
   "lc": 19,
   "flag": 0,
   "N": 11,
   "date": "2024-06-12",
   "dur_min": 7.5,
   "alpha": 101.41,
   "mred": 29.049,
   "X": 3.33,
   "mred_minus_HG1G2": 0.058
  },
  {
   "lc": 20,
   "flag": 0,
   "N": 4,
   "date": "2024-06-12",
   "dur_min": 2.0,
   "alpha": 101.43,
   "mred": 29.221,
   "X": 2.84,
   "mred_minus_HG1G2": 0.229
  },
  {
   "lc": 21,
   "flag": 0,
   "N": 37,
   "date": "2024-10-27",
   "dur_min": 55.2,
   "alpha": 10.66,
   "mred": 26.225,
   "X": 44.89,
   "mred_minus_HG1G2": -0.142
  },
  {
   "lc": 22,
   "flag": 0,
   "N": 40,
   "date": "2024-11-01",
   "dur_min": 62.7,
   "alpha": 5.32,
   "mred": 26.249,
   "X": 43.9,
   "mred_minus_HG1G2": -0.06
  },
  {
   "lc": 23,
   "flag": 0,
   "N": 6,
   "date": "2024-11-07",
   "dur_min": 12.4,
   "alpha": 5.34,
   "mred": 26.149,
   "X": 48.13,
   "mred_minus_HG1G2": -0.16
  },
  {
   "lc": 24,
   "flag": 0,
   "N": 8,
   "date": "2024-11-07",
   "dur_min": 11.0,
   "alpha": 5.35,
   "mred": 26.167,
   "X": 47.37,
   "mred_minus_HG1G2": -0.143
  }
 ],
 "nights": [
  {
   "date": "2024-05-19",
   "lcs": [
    4
   ],
   "N": 57,
   "alpha": 27.37,
   "X": 29.13
  },
  {
   "date": "2024-05-21",
   "lcs": [
    5,
    6,
    7,
    8,
    9
   ],
   "N": 177,
   "alpha": 29.95,
   "X": 26.9
  },
  {
   "date": "2024-05-31",
   "lcs": [
    10
   ],
   "N": 85,
   "alpha": 61.14,
   "X": 14.06
  },
  {
   "date": "2024-06-05",
   "lcs": [
    11,
    12,
    13,
    14,
    15,
    16
   ],
   "N": 161,
   "alpha": 82.28,
   "X": 6.84
  },
  {
   "date": "2024-06-12",
   "lcs": [
    17,
    18,
    19,
    20
   ],
   "N": 67,
   "alpha": 101.39,
   "X": 3.19
  },
  {
   "date": "2024-10-27",
   "lcs": [
    21
   ],
   "N": 37,
   "alpha": 10.66,
   "X": 44.89
  },
  {
   "date": "2024-11-01",
   "lcs": [
    22
   ],
   "N": 40,
   "alpha": 5.32,
   "X": 43.9
  },
  {
   "date": "2024-11-07",
   "lcs": [
    23,
    24
   ],
   "N": 14,
   "alpha": 5.34,
   "X": 47.7
  }
 ],
 "H_2024_nights_mean": 26.128,
 "H_2024_per_night": [
  26.159,
  26.188,
  26.138,
  26.262,
  26.236,
  25.988,
  26.07,
  25.98
 ],
 "energy_bound": [
  {
   "case": "reference",
   "H": 26.13,
   "G1": -0.15,
   "G2": 1.0,
   "pA": 48.99,
   "q_0_101": 0.7267,
   "pAq": 35.6
  },
  {
   "case": "Nysa-like",
   "H": 25.97,
   "G1": -0.2,
   "G2": 0.9,
   "pA": 56.77,
   "q_0_101": 0.6304,
   "pAq": 35.79
  },
  {
   "case": "no opposition effect",
   "H": 26.27,
   "G1": -0.1,
   "G2": 1.1,
   "pA": 43.07,
   "q_0_101": 0.823,
   "pAq": 35.44
  }
 ],
 "geometry_10m": {
  "A_panel": 13.0,
  "A_stripe": 2.55,
  "n_spheres": 33
 },
 "geometry_12m": {
  "A_panel": 18.0,
  "A_stripe": 2.55,
  "n_spheres": 33
 },
 "bounds": {
  "A_10m_V": {
   "desc": "paper's ratios (stripes 8, radiators 4.218, bus 3.1203, antenna 0.472); stripes <= 1",
   "worst_night_their_pole": 7.025,
   "binding_night_their_pole": "2024-11-07",
   "min_over_poles": 4.406,
   "at_pole": [
    222,
    3
   ],
   "binding_night": "2024-11-07",
   "min_over_poles_mag": 1.61,
   "min_over_box": 6.973,
   "min_over_poles_second_worst": 4.185,
   "n_poles": 16200,
   "n_poles_possible": 0
  },
  "B_10m_V": {
   "desc": "fitted ratios only (stripes not enhanced); radiators <= 1",
   "worst_night_their_pole": 3.842,
   "binding_night_their_pole": "2024-11-07",
   "min_over_poles": 2.924,
   "at_pole": [
    222,
    3
   ],
   "binding_night": "2024-11-07",
   "min_over_poles_mag": 1.165,
   "min_over_box": 3.827,
   "min_over_poles_second_worst": 2.78,
   "n_poles": 16200,
   "n_poles_possible": 0
  },
  "C_10m_V": {
   "desc": "generous materials: solar cells 0.25, every other surface 1.0, bus bottom lit (no free scale)",
   "worst_night_their_pole": 2.798,
   "binding_night_their_pole": "2024-11-07",
   "min_over_poles": 2.107,
   "at_pole": [
    42,
    -3
   ],
   "binding_night": "2024-11-07",
   "min_over_poles_mag": 0.809,
   "min_over_box": 2.786,
   "min_over_poles_second_worst": 2.003,
   "n_poles": 16200,
   "n_poles_possible": 0
  },
  "D_10m_V": {
   "desc": "uniform reflectance k on every surface, bus bottom lit; k <= 1",
   "worst_night_their_pole": 2.664,
   "binding_night_their_pole": "2024-11-07",
   "min_over_poles": 1.566,
   "at_pole": [
    42,
    -3
   ],
   "binding_night": "2024-11-07",
   "min_over_poles_mag": 0.487,
   "min_over_box": 2.64,
   "min_over_poles_second_worst": 1.487,
   "n_poles": 16200,
   "n_poles_possible": 0
  },
  "A_10m_r": {
   "desc": "paper's ratios (stripes 8, radiators 4.218, bus 3.1203, antenna 0.472); stripes <= 1",
   "worst_night_their_pole": 5.529,
   "binding_night_their_pole": "2024-11-07",
   "min_over_poles": 3.468,
   "at_pole": [
    222,
    3
   ],
   "binding_night": "2024-11-07",
   "min_over_poles_mag": 1.35,
   "min_over_box": null,
   "min_over_poles_second_worst": 3.294,
   "n_poles": 16200,
   "n_poles_possible": 0
  },
  "B_10m_r": {
   "desc": "fitted ratios only (stripes not enhanced); radiators <= 1",
   "worst_night_their_pole": 3.024,
   "binding_night_their_pole": "2024-11-07",
   "min_over_poles": 2.302,
   "at_pole": [
    222,
    3
   ],
   "binding_night": "2024-11-07",
   "min_over_poles_mag": 0.905,
   "min_over_box": null,
   "min_over_poles_second_worst": 2.188,
   "n_poles": 16200,
   "n_poles_possible": 0
  },
  "C_10m_r": {
   "desc": "generous materials: solar cells 0.25, every other surface 1.0, bus bottom lit (no free scale)",
   "worst_night_their_pole": 2.202,
   "binding_night_their_pole": "2024-11-07",
   "min_over_poles": 1.658,
   "at_pole": [
    42,
    -3
   ],
   "binding_night": "2024-11-07",
   "min_over_poles_mag": 0.549,
   "min_over_box": null,
   "min_over_poles_second_worst": 1.576,
   "n_poles": 16200,
   "n_poles_possible": 0
  },
  "D_10m_r": {
   "desc": "uniform reflectance k on every surface, bus bottom lit; k <= 1",
   "worst_night_their_pole": 2.097,
   "binding_night_their_pole": "2024-11-07",
   "min_over_poles": 1.233,
   "at_pole": [
    42,
    -3
   ],
   "binding_night": "2024-11-07",
   "min_over_poles_mag": 0.227,
   "min_over_box": null,
   "min_over_poles_second_worst": 1.171,
   "n_poles": 16200,
   "n_poles_possible": 0
  },
  "A_12m_V": {
   "desc": "paper's ratios (stripes 8, radiators 4.218, bus 3.1203, antenna 0.472); stripes <= 1",
   "worst_night_their_pole": 6.955,
   "binding_night_their_pole": "2024-11-07",
   "min_over_poles": 4.166,
   "at_pole": [
    222,
    3
   ],
   "binding_night": "2024-11-07",
   "min_over_poles_mag": 1.549,
   "min_over_box": 6.897,
   "min_over_poles_second_worst": 3.957,
   "n_poles": 16200,
   "n_poles_possible": 0
  },
  "B_12m_V": {
   "desc": "fitted ratios only (stripes not enhanced); radiators <= 1",
   "worst_night_their_pole": 3.802,
   "binding_night_their_pole": "2024-11-07",
   "min_over_poles": 2.727,
   "at_pole": [
    222,
    3
   ],
   "binding_night": "2024-11-07",
   "min_over_poles_mag": 1.089,
   "min_over_box": 3.784,
   "min_over_poles_second_worst": 2.591,
   "n_poles": 16200,
   "n_poles_possible": 0
  },
  "C_12m_V": {
   "desc": "generous materials: solar cells 0.25, every other surface 1.0, bus bottom lit (no free scale)",
   "worst_night_their_pole": 2.776,
   "binding_night_their_pole": "2024-11-07",
   "min_over_poles": 1.997,
   "at_pole": [
    42,
    -3
   ],
   "binding_night": "2024-11-07",
   "min_over_poles_mag": 0.751,
   "min_over_box": 2.762,
   "min_over_poles_second_worst": 1.898,
   "n_poles": 16200,
   "n_poles_possible": 0
  },
  "D_12m_V": {
   "desc": "uniform reflectance k on every surface, bus bottom lit; k <= 1",
   "worst_night_their_pole": 2.585,
   "binding_night_their_pole": "2024-11-07",
   "min_over_poles": 1.35,
   "at_pole": [
    46,
    -3
   ],
   "binding_night": "2024-11-07",
   "min_over_poles_mag": 0.326,
   "min_over_box": 2.555,
   "min_over_poles_second_worst": 1.289,
   "n_poles": 16200,
   "n_poles_possible": 0
  },
  "A_12m_r": {
   "desc": "paper's ratios (stripes 8, radiators 4.218, bus 3.1203, antenna 0.472); stripes <= 1",
   "worst_night_their_pole": 5.474,
   "binding_night_their_pole": "2024-11-07",
   "min_over_poles": 3.279,
   "at_pole": [
    222,
    3
   ],
   "binding_night": "2024-11-07",
   "min_over_poles_mag": 1.289,
   "min_over_box": null,
   "min_over_poles_second_worst": 3.114,
   "n_poles": 16200,
   "n_poles_possible": 0
  },
  "B_12m_r": {
   "desc": "fitted ratios only (stripes not enhanced); radiators <= 1",
   "worst_night_their_pole": 2.993,
   "binding_night_their_pole": "2024-11-07",
   "min_over_poles": 2.146,
   "at_pole": [
    222,
    3
   ],
   "binding_night": "2024-11-07",
   "min_over_poles_mag": 0.829,
   "min_over_box": null,
   "min_over_poles_second_worst": 2.039,
   "n_poles": 16200,
   "n_poles_possible": 0
  },
  "C_12m_r": {
   "desc": "generous materials: solar cells 0.25, every other surface 1.0, bus bottom lit (no free scale)",
   "worst_night_their_pole": 2.185,
   "binding_night_their_pole": "2024-11-07",
   "min_over_poles": 1.572,
   "at_pole": [
    42,
    -3
   ],
   "binding_night": "2024-11-07",
   "min_over_poles_mag": 0.491,
   "min_over_box": null,
   "min_over_poles_second_worst": 1.494,
   "n_poles": 16200,
   "n_poles_possible": 0
  },
  "D_12m_r": {
   "desc": "uniform reflectance k on every surface, bus bottom lit; k <= 1",
   "worst_night_their_pole": 2.035,
   "binding_night_their_pole": "2024-11-07",
   "min_over_poles": 1.062,
   "at_pole": [
    46,
    -3
   ],
   "binding_night": "2024-11-07",
   "min_over_poles_mag": 0.066,
   "min_over_box": null,
   "min_over_poles_second_worst": 1.014,
   "n_poles": 16200,
   "n_poles_possible": 0
  }
 },
 "least_squares": {
  "A_group9": {
   "k_their": 0.494,
   "mag_their": 1.491,
   "rms_their": 0.651,
   "k_best": 0.403,
   "mag_best": 1.272,
   "best_pole": [
    106,
    -7
   ],
   "group_mean_obs_brighter_than_model_mag": [
    0.17,
    0.28,
    0.22,
    -0.22,
    -0.74,
    -1.43,
    0.57,
    0.53,
    0.63
   ]
  },
  "A_lightcurve": {
   "k_their": 0.389,
   "mag_their": 1.234,
   "rms_their": 0.701,
   "k_best": 0.307,
   "mag_best": 0.977,
   "best_pole": [
    114,
    -5
   ]
  },
  "A_point": {
   "k_their": 0.461,
   "mag_their": 1.418,
   "rms_their": 0.532,
   "k_best": 0.335,
   "mag_best": 1.07,
   "best_pole": [
    102,
    -9
   ]
  },
  "A_night": {
   "k_their": 0.508,
   "mag_their": 1.522,
   "rms_their": 0.592,
   "k_best": 0.397,
   "mag_best": 1.255,
   "best_pole": [
    78,
    -13
   ]
  },
  "B_group9": {
   "k_their": 0.53,
   "mag_their": 0.874,
   "rms_their": 0.566,
   "k_best": 0.471,
   "mag_best": 0.745,
   "best_pole": [
    112,
    -5
   ]
  },
  "B_lightcurve": {
   "k_their": 0.43,
   "mag_their": 0.645,
   "rms_their": 0.598,
   "k_best": 0.369,
   "mag_best": 0.479,
   "best_pole": [
    118,
    -5
   ]
  },
  "B_point": {
   "k_their": 0.49,
   "mag_their": 0.787,
   "rms_their": 0.445,
   "k_best": 0.406,
   "mag_best": 0.584,
   "best_pole": [
    106,
    -9
   ]
  },
  "B_night": {
   "k_their": 0.538,
   "mag_their": 0.89,
   "rms_their": 0.514,
   "k_best": 0.473,
   "mag_best": 0.75,
   "best_pole": [
    108,
    -7
   ]
  },
  "D_group9": {
   "k_their": 1.481,
   "mag_their": 0.427,
   "rms_their": 0.68,
   "k_best": 1.15,
   "mag_best": 0.152,
   "best_pole": [
    256,
    11
   ]
  },
  "D_lightcurve": {
   "k_their": 1.158,
   "mag_their": 0.16,
   "rms_their": 0.738,
   "k_best": 0.885,
   "mag_best": -0.132,
   "best_pole": [
    112,
    -5
   ]
  },
  "D_point": {
   "k_their": 1.392,
   "mag_their": 0.359,
   "rms_their": 0.563,
   "k_best": 0.959,
   "mag_best": -0.045,
   "best_pole": [
    102,
    -9
   ]
  },
  "D_night": {
   "k_their": 1.531,
   "mag_their": 0.462,
   "rms_their": 0.62,
   "k_best": 1.111,
   "mag_best": 0.114,
   "best_pole": [
    76,
    -11
   ]
  }
 },
 "max_silhouette": {
  "10m": {
   "area": 25.92,
   "direction_theta_phi": [
    0,
    10
   ]
  },
  "12m": {
   "area": 30.93,
   "direction_theta_phi": [
    0,
    10
   ]
  }
 },
 "multiple_reflections": {
  "10m": {
   "n_samples": 10990,
   "n_removed_inside": 1674,
   "area_total": 109.94,
   "A": {
    "F_area_mean": 0.2468,
    "F_max": 1.0,
    "Gsum_area_mean": 0.1134,
    "Gsum_max": 0.62,
    "last_order_max": 1e-05,
    "V": {
     "min_over_poles": 3.92,
     "at_pole": [
      222,
      3
     ],
     "max_ms_over_direct_at_that_pole": 0.772
    },
    "r": {
     "min_over_poles": 3.086,
     "at_pole": [
      222,
      3
     ],
     "max_ms_over_direct_at_that_pole": 0.772
    }
   },
   "C": {
    "F_area_mean": 0.2468,
    "F_max": 1.0,
    "Gsum_area_mean": 0.576,
    "Gsum_max": 8.415,
    "last_order_max": 0.43216,
    "V": {
     "min_over_poles": 1.156,
     "at_pole": [
      42,
      -1
     ],
     "max_ms_over_direct_at_that_pole": 4.047
    },
    "r": {
     "min_over_poles": 0.91,
     "at_pole": [
      42,
      -1
     ],
     "max_ms_over_direct_at_that_pole": 4.047
    }
   }
  },
  "12m": {
   "n_samples": 12030,
   "n_removed_inside": 1674,
   "area_total": 119.94,
   "A": {
    "F_area_mean": 0.2296,
    "F_max": 1.0,
    "Gsum_area_mean": 0.1048,
    "Gsum_max": 0.616,
    "last_order_max": 1e-05,
    "V": {
     "min_over_poles": 3.728,
     "at_pole": [
      222,
      3
     ],
     "max_ms_over_direct_at_that_pole": 0.774
    },
    "r": {
     "min_over_poles": 2.934,
     "at_pole": [
      222,
      3
     ],
     "max_ms_over_direct_at_that_pole": 0.774
    }
   },
   "C": {
    "F_area_mean": 0.2296,
    "F_max": 1.0,
    "Gsum_area_mean": 0.5324,
    "Gsum_max": 8.304,
    "last_order_max": 0.4145,
    "V": {
     "min_over_poles": 1.119,
     "at_pole": [
      42,
      -1
     ],
     "max_ms_over_direct_at_that_pole": 4.073
    },
    "r": {
     "min_over_poles": 0.88,
     "at_pole": [
      42,
      -1
     ],
     "max_ms_over_direct_at_that_pole": 4.073
    }
   }
  }
 }
}

==> anc/out/results_barrel_10m.json <==
{
 "span": 10.0,
 "results": {
  "A filter|no1107|cut15|barrel5": {
   "exact": 1.4567,
   "pole": [
    140.5231,
    79.9675
   ],
   "binding": "2024-06-12",
   "nights_used": [
    "2024-06-12"
   ],
   "dropped": [
    "2024-05-19",
    "2024-05-21",
    "2024-05-31",
    "2024-06-05",
    "2024-10-27",
    "2024-11-01"
   ],
   "glint_needed_m2": {
    "2024-05-19": 17.05,
    "2024-05-21": 15.41,
    "2024-05-31": 7.09,
    "2024-06-05": 2.69,
    "2024-10-27": 23.22,
    "2024-11-01": 28.05
   },
   "glint_share": {
    "2024-05-19": 0.744,
    "2024-05-21": 0.728,
    "2024-05-31": 0.64,
    "2024-06-05": 0.5,
    "2024-10-27": 0.783,
    "2024-11-01": 0.812
   },
   "max_lobe_deg": {
    "2024-05-19": 12.8,
    "2024-05-21": 14.1,
    "2024-05-31": 27.3,
    "2024-06-05": 62.9,
    "2024-10-27": 9.6,
    "2024-11-01": 8.0
   },
   "n_cand": 10,
   "poles_with_no_night": 3367
  },
  "A filter|no1107|cut15|barrel15": {
   "exact": 1.3042,
   "pole": [
    144.454,
    68.3746
   ],
   "binding": "2024-06-12",
   "nights_used": [
    "2024-06-12"
   ],
   "dropped": [
    "2024-05-19",
    "2024-05-21",
    "2024-05-31",
    "2024-06-05",
    "2024-10-27",
    "2024-11-01"
   ],
   "glint_needed_m2": {
    "2024-05-19": 17.06,
    "2024-05-21": 15.42,
    "2024-05-31": 6.99,
    "2024-06-05": 2.54,
    "2024-10-27": 23.16,
    "2024-11-01": 27.99
   },
   "glint_share": {
    "2024-05-19": 0.744,
    "2024-05-21": 0.728,
    "2024-05-31": 0.632,
    "2024-06-05": 0.471,
    "2024-10-27": 0.781,
    "2024-11-01": 0.81
   },
   "max_lobe_deg": {
    "2024-05-19": 12.8,
    "2024-05-21": 14.1,
    "2024-05-31": 27.7,
    "2024-06-05": 66.7,
    "2024-10-27": 9.7,
    "2024-11-01": 8.0
   },
   "n_cand": 10,
   "poles_with_no_night": 66006
  },
  "A V|all|cut15|barrel5": {
   "exact": 1.8508,
   "pole": [
    140.5231,
    79.9675
   ],
   "binding": "2024-06-12",
   "nights_used": [
    "2024-06-12"
   ],
   "dropped": [
    "2024-05-19",
    "2024-05-21",
    "2024-05-31",
    "2024-06-05",
    "2024-10-27",
    "2024-11-01",
    "2024-11-07"
   ],
   "glint_needed_m2": {
    "2024-05-19": 23.25,
    "2024-05-21": 21.13,
    "2024-05-31": 10.08,
    "2024-06-05": 4.15,
    "2024-10-27": 38.45,
    "2024-11-01": 37.4,
    "2024-11-07": 41.2
   },
   "glint_share": {
    "2024-05-19": 0.798,
    "2024-05-21": 0.786,
    "2024-05-31": 0.717,
    "2024-06-05": 0.606,
    "2024-10-27": 0.857,
    "2024-11-01": 0.852,
    "2024-11-07": 0.864
   },
   "max_lobe_deg": {
    "2024-05-19": 9.4,
    "2024-05-21": 10.3,
    "2024-05-31": 19.2,
    "2024-06-05": 40.8,
    "2024-10-27": 5.8,
    "2024-11-01": 6.0,
    "2024-11-07": 5.4
   },
   "n_cand": 10,
   "poles_with_no_night": 2566
  },
  "A V|all|cut15|barrel15": {
   "exact": 1.6571,
   "pole": [
    144.454,
    68.3746
   ],
   "binding": "2024-06-12",
   "nights_used": [
    "2024-06-12"
   ],
   "dropped": [
    "2024-05-19",
    "2024-05-21",
    "2024-05-31",
    "2024-06-05",
    "2024-10-27",
    "2024-11-01",
    "2024-11-07"
   ],
   "glint_needed_m2": {
    "2024-05-19": 23.26,
    "2024-05-21": 21.14,
    "2024-05-31": 9.99,
    "2024-06-05": 3.99,
    "2024-10-27": 38.39,
    "2024-11-01": 37.34,
    "2024-11-07": 41.15
   },
   "glint_share": {
    "2024-05-19": 0.798,
    "2024-05-21": 0.786,
    "2024-05-31": 0.71,
    "2024-06-05": 0.584,
    "2024-10-27": 0.855,
    "2024-11-01": 0.85,
    "2024-11-07": 0.863
   },
   "max_lobe_deg": {
    "2024-05-19": 9.4,
    "2024-05-21": 10.3,
    "2024-05-31": 19.4,
    "2024-06-05": 42.4,
    "2024-10-27": 5.8,
    "2024-11-01": 6.0,
    "2024-11-07": 5.5
   },
   "n_cand": 10,
   "poles_with_no_night": 63254
  },
  "B filter|no1107|cut15|barrel5": {
   "exact": 0.655,
   "pole": [
    140.5231,
    79.9675
   ],
   "binding": "2024-06-12",
   "nights_used": [
    "2024-06-12"
   ],
   "dropped": [
    "2024-05-19",
    "2024-05-21",
    "2024-05-31",
    "2024-06-05",
    "2024-10-27",
    "2024-11-01"
   ],
   "glint_needed_m2": {
    "2024-05-19": 11.2,
    "2024-05-21": 9.66,
    "2024-05-31": 2.94,
    "2024-06-05": -0.3,
    "2024-10-27": 16.89,
    "2024-11-01": 21.64
   },
   "glint_share": {
    "2024-05-19": 0.489,
    "2024-05-21": 0.456,
    "2024-05-31": 0.266,
    "2024-06-05": -0.055,
    "2024-10-27": 0.569,
    "2024-11-01": 0.626
   },
   "max_lobe_deg": {
    "2024-05-19": 19.5,
    "2024-05-21": 22.5,
    "2024-05-31": 65.8,
    "2024-06-05": 169207451048.2,
    "2024-10-27": 13.2,
    "2024-11-01": 10.4
   },
   "n_cand": 10,
   "poles_with_no_night": 3367
  },
  "B filter|no1107|cut15|barrel15": {
   "exact": 0.617,
   "pole": [
    144.4427,
    68.3781
   ],
   "binding": "2024-06-12",
   "nights_used": [
    "2024-06-12"
   ],
   "dropped": [
    "2024-05-19",
    "2024-05-21",
    "2024-05-31",
    "2024-06-05",
    "2024-10-27",
    "2024-11-01"
   ],
   "glint_needed_m2": {
    "2024-05-19": 11.22,
    "2024-05-21": 9.68,
    "2024-05-31": 2.83,
    "2024-06-05": -0.48,
    "2024-10-27": 16.81,
    "2024-11-01": 21.57
   },
   "glint_share": {
    "2024-05-19": 0.489,
    "2024-05-21": 0.457,
    "2024-05-31": 0.255,
    "2024-06-05": -0.089,
    "2024-10-27": 0.567,
    "2024-11-01": 0.624
   },
   "max_lobe_deg": {
    "2024-05-19": 19.5,
    "2024-05-21": 22.4,
    "2024-05-31": 68.5,
    "2024-06-05": 169207451048.2,
    "2024-10-27": 13.3,
    "2024-11-01": 10.4
   },
   "n_cand": 10,
   "poles_with_no_night": 66006
  },
  "B V|all|cut15|barrel5": {
   "exact": 0.8322,
   "pole": [
    140.5231,
    79.9675
   ],
   "binding": "2024-06-12",
   "nights_used": [
    "2024-06-12"
   ],
   "dropped": [
    "2024-05-19",
    "2024-05-21",
    "2024-05-31",
    "2024-06-05",
    "2024-10-27",
    "2024-11-01",
    "2024-11-07"
   ],
   "glint_needed_m2": {
    "2024-05-19": 17.41,
    "2024-05-21": 15.39,
    "2024-05-31": 5.94,
    "2024-06-05": 1.16,
    "2024-10-27": 32.12,
    "2024-11-01": 30.99,
    "2024-11-07": 34.8
   },
   "glint_share": {
    "2024-05-19": 0.598,
    "2024-05-21": 0.572,
    "2024-05-31": 0.422,
    "2024-06-05": 0.169,
    "2024-10-27": 0.716,
    "2024-11-01": 0.706,
    "2024-11-07": 0.73
   },
   "max_lobe_deg": {
    "2024-05-19": 12.5,
    "2024-05-21": 14.1,
    "2024-05-31": 32.6,
    "2024-06-05": 146.0,
    "2024-10-27": 7.0,
    "2024-11-01": 7.2,
    "2024-11-07": 6.4
   },
   "n_cand": 10,
   "poles_with_no_night": 2566
  },
  "B V|all|cut15|barrel15": {
   "exact": 0.784,
   "pole": [
    144.4427,
    68.3781
   ],
   "binding": "2024-06-12",
   "nights_used": [
    "2024-06-12"
   ],
   "dropped": [
    "2024-05-19",
    "2024-05-21",
    "2024-05-31",
    "2024-06-05",
    "2024-10-27",
    "2024-11-01",
    "2024-11-07"
   ],
   "glint_needed_m2": {
    "2024-05-19": 17.42,
    "2024-05-21": 15.41,
    "2024-05-31": 5.82,
    "2024-06-05": 0.98,
    "2024-10-27": 32.04,
    "2024-11-01": 30.92,
    "2024-11-07": 34.73
   },
   "glint_share": {
    "2024-05-19": 0.598,
    "2024-05-21": 0.573,
    "2024-05-31": 0.414,
    "2024-06-05": 0.143,
    "2024-10-27": 0.714,
    "2024-11-01": 0.704,
    "2024-11-07": 0.728
   },
   "max_lobe_deg": {
    "2024-05-19": 12.5,
    "2024-05-21": 14.1,
    "2024-05-31": 33.2,
    "2024-06-05": 173.4,
    "2024-10-27": 7.0,
    "2024-11-01": 7.3,
    "2024-11-07": 6.5
   },
   "n_cand": 10,
   "poles_with_no_night": 63254
  }
 }
}

==> anc/out/results_barrel_12m.json <==
{
 "span": 12.0,
 "results": {
  "A filter|no1107|cut15|barrel5": {
   "exact": 1.4516,
   "pole": [
    140.5231,
    79.9675
   ],
   "binding": "2024-06-12",
   "nights_used": [
    "2024-06-12"
   ],
   "dropped": [
    "2024-05-19",
    "2024-05-21",
    "2024-05-31",
    "2024-06-05",
    "2024-10-27",
    "2024-11-01"
   ],
   "glint_needed_m2": {
    "2024-05-19": 17.05,
    "2024-05-21": 15.41,
    "2024-05-31": 7.09,
    "2024-06-05": 2.69,
    "2024-10-27": 23.22,
    "2024-11-01": 28.04
   },
   "glint_share": {
    "2024-05-19": 0.744,
    "2024-05-21": 0.728,
    "2024-05-31": 0.641,
    "2024-06-05": 0.5,
    "2024-10-27": 0.783,
    "2024-11-01": 0.812
   },
   "max_lobe_deg": {
    "2024-05-19": 12.8,
    "2024-05-21": 14.1,
    "2024-05-31": 27.3,
    "2024-06-05": 62.9,
    "2024-10-27": 9.6,
    "2024-11-01": 8.0
   },
   "n_cand": 10,
   "poles_with_no_night": 3367
  },
  "A filter|no1107|cut15|barrel15": {
   "exact": 1.2844,
   "pole": [
    144.454,
    68.3746
   ],
   "binding": "2024-06-12",
   "nights_used": [
    "2024-06-12"
   ],
   "dropped": [
    "2024-05-19",
    "2024-05-21",
    "2024-05-31",
    "2024-06-05",
    "2024-10-27",
    "2024-11-01"
   ],
   "glint_needed_m2": {
    "2024-05-19": 17.06,
    "2024-05-21": 15.42,
    "2024-05-31": 6.98,
    "2024-06-05": 2.52,
    "2024-10-27": 23.15,
    "2024-11-01": 27.98
   },
   "glint_share": {
    "2024-05-19": 0.744,
    "2024-05-21": 0.728,
    "2024-05-31": 0.631,
    "2024-06-05": 0.467,
    "2024-10-27": 0.78,
    "2024-11-01": 0.81
   },
   "max_lobe_deg": {
    "2024-05-19": 12.8,
    "2024-05-21": 14.1,
    "2024-05-31": 27.7,
    "2024-06-05": 67.2,
    "2024-10-27": 9.7,
    "2024-11-01": 8.0
   },
   "n_cand": 10,
   "poles_with_no_night": 66006
  },
  "A V|all|cut15|barrel5": {
   "exact": 1.8444,
   "pole": [
    140.5231,
    79.9675
   ],
   "binding": "2024-06-12",
   "nights_used": [
    "2024-06-12"
   ],
   "dropped": [
    "2024-05-19",
    "2024-05-21",
    "2024-05-31",
    "2024-06-05",
    "2024-10-27",
    "2024-11-01",
    "2024-11-07"
   ],
   "glint_needed_m2": {
    "2024-05-19": 23.25,
    "2024-05-21": 21.13,
    "2024-05-31": 10.08,
    "2024-06-05": 4.15,
    "2024-10-27": 38.45,
    "2024-11-01": 37.39,
    "2024-11-07": 41.2
   },
   "glint_share": {
    "2024-05-19": 0.798,
    "2024-05-21": 0.786,
    "2024-05-31": 0.717,
    "2024-06-05": 0.606,
    "2024-10-27": 0.857,
    "2024-11-01": 0.852,
    "2024-11-07": 0.864
   },
   "max_lobe_deg": {
    "2024-05-19": 9.4,
    "2024-05-21": 10.3,
    "2024-05-31": 19.2,
    "2024-06-05": 40.8,
    "2024-10-27": 5.8,
    "2024-11-01": 6.0,
    "2024-11-07": 5.4
   },
   "n_cand": 10,
   "poles_with_no_night": 2566
  },
  "A V|all|cut15|barrel15": {
   "exact": 1.6319,
   "pole": [
    144.454,
    68.3746
   ],
   "binding": "2024-06-12",
   "nights_used": [
    "2024-06-12"
   ],
   "dropped": [
    "2024-05-19",
    "2024-05-21",
    "2024-05-31",
    "2024-06-05",
    "2024-10-27",
    "2024-11-01",
    "2024-11-07"
   ],
   "glint_needed_m2": {
    "2024-05-19": 23.26,
    "2024-05-21": 21.15,
    "2024-05-31": 9.98,
    "2024-06-05": 3.97,
    "2024-10-27": 38.38,
    "2024-11-01": 37.33,
    "2024-11-07": 41.14
   },
   "glint_share": {
    "2024-05-19": 0.798,
    "2024-05-21": 0.786,
    "2024-05-31": 0.71,
    "2024-06-05": 0.581,
    "2024-10-27": 0.855,
    "2024-11-01": 0.85,
    "2024-11-07": 0.863
   },
   "max_lobe_deg": {
    "2024-05-19": 9.4,
    "2024-05-21": 10.3,
    "2024-05-31": 19.4,
    "2024-06-05": 42.6,
    "2024-10-27": 5.8,
    "2024-11-01": 6.0,
    "2024-11-07": 5.5
   },
   "n_cand": 10,
   "poles_with_no_night": 63254
  },
  "B filter|no1107|cut15|barrel5": {
   "exact": 0.6537,
   "pole": [
    140.5231,
    79.9675
   ],
   "binding": "2024-06-12",
   "nights_used": [
    "2024-06-12"
   ],
   "dropped": [
    "2024-05-19",
    "2024-05-21",
    "2024-05-31",
    "2024-06-05",
    "2024-10-27",
    "2024-11-01"
   ],
   "glint_needed_m2": {
    "2024-05-19": 11.21,
    "2024-05-21": 9.67,
    "2024-05-31": 2.95,
    "2024-06-05": -0.3,
    "2024-10-27": 16.88,
    "2024-11-01": 21.64
   },
   "glint_share": {
    "2024-05-19": 0.489,
    "2024-05-21": 0.457,
    "2024-05-31": 0.266,
    "2024-06-05": -0.055,
    "2024-10-27": 0.569,
    "2024-11-01": 0.626
   },
   "max_lobe_deg": {
    "2024-05-19": 19.5,
    "2024-05-21": 22.5,
    "2024-05-31": 65.6,
    "2024-06-05": 169207451048.2,
    "2024-10-27": 13.2,
    "2024-11-01": 10.4
   },
   "n_cand": 10,
   "poles_with_no_night": 3367
  },
  "B filter|no1107|cut15|barrel15": {
   "exact": 0.6091,
   "pole": [
    144.454,
    68.3746
   ],
   "binding": "2024-06-12",
   "nights_used": [
    "2024-06-12"
   ],
   "dropped": [
    "2024-05-19",
    "2024-05-21",
    "2024-05-31",
    "2024-06-05",
    "2024-10-27",
    "2024-11-01"
   ],
   "glint_needed_m2": {
    "2024-05-19": 11.22,
    "2024-05-21": 9.68,
    "2024-05-31": 2.81,
    "2024-06-05": -0.52,
    "2024-10-27": 16.79,
    "2024-11-01": 21.55
   },
   "glint_share": {
    "2024-05-19": 0.489,
    "2024-05-21": 0.457,
    "2024-05-31": 0.254,
    "2024-06-05": -0.096,
    "2024-10-27": 0.566,
    "2024-11-01": 0.624
   },
   "max_lobe_deg": {
    "2024-05-19": 19.5,
    "2024-05-21": 22.4,
    "2024-05-31": 68.8,
    "2024-06-05": 169207451048.2,
    "2024-10-27": 13.3,
    "2024-11-01": 10.4
   },
   "n_cand": 10,
   "poles_with_no_night": 66006
  },
  "B V|all|cut15|barrel5": {
   "exact": 0.8306,
   "pole": [
    140.5231,
    79.9675
   ],
   "binding": "2024-06-12",
   "nights_used": [
    "2024-06-12"
   ],
   "dropped": [
    "2024-05-19",
    "2024-05-21",
    "2024-05-31",
    "2024-06-05",
    "2024-10-27",
    "2024-11-01",
    "2024-11-07"
   ],
   "glint_needed_m2": {
    "2024-05-19": 17.41,
    "2024-05-21": 15.4,
    "2024-05-31": 5.94,
    "2024-06-05": 1.16,
    "2024-10-27": 32.11,
    "2024-11-01": 30.99,
    "2024-11-07": 34.79
   },
   "glint_share": {
    "2024-05-19": 0.598,
    "2024-05-21": 0.572,
    "2024-05-31": 0.423,
    "2024-06-05": 0.17,
    "2024-10-27": 0.715,
    "2024-11-01": 0.706,
    "2024-11-07": 0.729
   },
   "max_lobe_deg": {
    "2024-05-19": 12.5,
    "2024-05-21": 14.1,
    "2024-05-31": 32.6,
    "2024-06-05": 145.9,
    "2024-10-27": 7.0,
    "2024-11-01": 7.2,
    "2024-11-07": 6.5
   },
   "n_cand": 10,
   "poles_with_no_night": 2566
  },
  "B V|all|cut15|barrel15": {
   "exact": 0.7739,
   "pole": [
    144.454,
    68.3746
   ],
   "binding": "2024-06-12",
   "nights_used": [
    "2024-06-12"
   ],
   "dropped": [
    "2024-05-19",
    "2024-05-21",
    "2024-05-31",
    "2024-06-05",
    "2024-10-27",
    "2024-11-01",
    "2024-11-07"
   ],
   "glint_needed_m2": {
    "2024-05-19": 17.42,
    "2024-05-21": 15.41,
    "2024-05-31": 5.8,
    "2024-06-05": 0.94,
    "2024-10-27": 32.02,
    "2024-11-01": 30.9,
    "2024-11-07": 34.72
   },
   "glint_share": {
    "2024-05-19": 0.598,
    "2024-05-21": 0.573,
    "2024-05-31": 0.413,
    "2024-06-05": 0.138,
    "2024-10-27": 0.713,
    "2024-11-01": 0.704,
    "2024-11-07": 0.728
   },
   "max_lobe_deg": {
    "2024-05-19": 12.5,
    "2024-05-21": 14.1,
    "2024-05-31": 33.3,
    "2024-06-05": 179.8,
    "2024-10-27": 7.0,
    "2024-11-01": 7.3,
    "2024-11-07": 6.5
   },
   "n_cand": 10,
   "poles_with_no_night": 63254
  }
 }
}

==> anc/out/results_hybrid_10m.json <==
{
 "span": 10.0,
 "tol": 0.04,
 "n_fine": 1051154,
 "n_coarse": 286,
 "results": {
  "A V|all|nocut": {
   "hybrid_min": 4.314724,
   "n_cand": 10,
   "max_abs_interp_err": 0.0004,
   "candidates": [
    {
     "grid": 4.314724,
     "hybrid_local": 4.314723,
     "exact_at_hybrid": 4.315906,
     "interp_err": -0.000274,
     "pole": [
      221.702918,
      2.695
     ],
     "exact": 4.315868,
     "binding": "2024-11-07",
     "ang_binding": 0.01
    },
    {
     "grid": 4.316008,
     "hybrid_local": 4.315242,
     "exact_at_hybrid": 4.316434,
     "interp_err": -0.000276,
     "pole": [
      222.438332,
      3.475
     ],
     "exact": 4.316434,
     "binding": "2024-11-07",
     "ang_binding": 1.07
    },
    {
     "grid": 4.316147,
     "hybrid_local": 4.315502,
     "exact_at_hybrid": 4.316763,
     "interp_err": -0.000292,
     "pole": [
      220.581311,
      2.635
     ],
     "exact": 4.316682,
     "binding": "2024-11-07",
     "ang_binding": 1.12
    },
    {
     "grid": 4.316253,
     "hybrid_local": 4.315578,
     "exact_at_hybrid": 4.316354,
     "interp_err": -0.00018,
     "pole": [
      221.625,
      1.775
     ],
     "exact": 4.316354,
     "binding": "2024-11-07",
     "ang_binding": 0.93
    },
    {
     "grid": 4.316267,
     "hybrid_local": 4.315458,
     "exact_at_hybrid": 4.316884,
     "interp_err": -0.00033,
     "pole": [
      221.640723,
      3.975
     ],
     "exact": 4.316884,
     "binding": "2024-11-07",
     "ang_binding": 1.27
    },
    {
     "grid": 4.316301,
     "hybrid_local": 4.315394,
     "exact_at_hybrid": 4.316444,
     "interp_err": -0.000243,
     "pole": [
      222.629607,
      2.525
     ],
     "exact": 4.316444,
     "binding": "2024-11-07",
     "ang_binding": 0.94
    },
    {
     "grid": 4.317866,
     "hybrid_local": 4.316624,
     "exact_at_hybrid": 4.317326,
     "interp_err": -0.000163,
     "pole": [
      220.275115,
      1.775
     ],
     "exact": 4.317326,
     "binding": "2024-11-07",
     "ang_binding": 1.7
    },
    {
     "grid": 4.318297,
     "hybrid_local": 4.317297,
     "exact_at_hybrid": 4.318283,
     "interp_err": -0.000228,
     "pole": [
      223.785774,
      3.085
     ],
     "exact": 4.318283,
     "binding": "2024-11-07",
     "ang_binding": 2.12
    },
    {
     "grid": 4.318568,
     "hybrid_local": 4.317343,
     "exact_at_hybrid": 4.318646,
     "interp_err": -0.000302,
     "pole": [
      222.150535,
      4.975
     ],
     "exact": 4.318646,
     "binding": "2024-11-07",
     "ang_binding": 2.32
    },
    {
     "grid": 4.319352,
     "hybrid_local": 4.31767,
     "exact_at_hybrid": 4.319609,
     "interp_err": -0.000449,
     "pole": [
      219.885849,
      3.975
     ],
     "exact": 4.319609,
     "binding": "2024-11-07",
     "ang_binding": 2.21
    }
   ],
   "best": {
    "grid": 4.314724,
    "hybrid_local": 4.314723,
    "exact_at_hybrid": 4.315906,
    "interp_err": -0.000274,
    "pole": [
     221.702918,
     2.695
    ],
    "exact": 4.315868,
    "binding": "2024-11-07",
    "ang_binding": 0.01
   },
   "hires": 4.317178
  },
  "A r|all|nocut": {
   "hybrid_min": 3.395886,
   "n_cand": 10,
   "max_abs_interp_err": 0.0004,
   "candidates": [
    {
     "grid": 3.395886,
     "hybrid_local": 3.395885,
     "exact_at_hybrid": 3.396815,
     "interp_err": -0.000274,
     "pole": [
      221.702918,
      2.695
     ],
     "exact": 3.396786,
     "binding": "2024-11-07",
     "ang_binding": 0.01
    },
    {
     "grid": 3.396896,
     "hybrid_local": 3.396293,
     "exact_at_hybrid": 3.397231,
     "interp_err": -0.000276,
     "pole": [
      222.438332,
      3.475
     ],
     "exact": 3.397231,
     "binding": "2024-11-07",
     "ang_binding": 1.07
    },
    {
     "grid": 3.397006,
     "hybrid_local": 3.396498,
     "exact_at_hybrid": 3.39749,
     "interp_err": -0.000292,
     "pole": [
      220.581311,
      2.635
     ],
     "exact": 3.397426,
     "binding": "2024-11-07",
     "ang_binding": 1.12
    },
    {
     "grid": 3.397089,
     "hybrid_local": 3.396558,
     "exact_at_hybrid": 3.397168,
     "interp_err": -0.00018,
     "pole": [
      221.625,
      1.775
     ],
     "exact": 3.397168,
     "binding": "2024-11-07",
     "ang_binding": 0.93
    },
    {
     "grid": 3.397099,
     "hybrid_local": 3.396463,
     "exact_at_hybrid": 3.397586,
     "interp_err": -0.00033,
     "pole": [
      221.640723,
      3.975
     ],
     "exact": 3.397586,
     "binding": "2024-11-07",
     "ang_binding": 1.27
    },
    {
     "grid": 3.397127,
     "hybrid_local": 3.396413,
     "exact_at_hybrid": 3.397239,
     "interp_err": -0.000243,
     "pole": [
      222.629607,
      2.525
     ],
     "exact": 3.397239,
     "binding": "2024-11-07",
     "ang_binding": 0.94
    },
    {
     "grid": 3.398358,
     "hybrid_local": 3.39738,
     "exact_at_hybrid": 3.397933,
     "interp_err": -0.000163,
     "pole": [
      220.275115,
      1.775
     ],
     "exact": 3.397933,
     "binding": "2024-11-07",
     "ang_binding": 1.7
    },
    {
     "grid": 3.398697,
     "hybrid_local": 3.39791,
     "exact_at_hybrid": 3.398686,
     "interp_err": -0.000228,
     "pole": [
      223.785774,
      3.085
     ],
     "exact": 3.398686,
     "binding": "2024-11-07",
     "ang_binding": 2.12
    },
    {
     "grid": 3.398911,
     "hybrid_local": 3.397947,
     "exact_at_hybrid": 3.398972,
     "interp_err": -0.000302,
     "pole": [
      222.150535,
      4.975
     ],
     "exact": 3.398972,
     "binding": "2024-11-07",
     "ang_binding": 2.32
    },
    {
     "grid": 3.399528,
     "hybrid_local": 3.398204,
     "exact_at_hybrid": 3.39973,
     "interp_err": -0.000449,
     "pole": [
      219.885849,
      3.975
     ],
     "exact": 3.39973,
     "binding": "2024-11-07",
     "ang_binding": 2.21
    }
   ],
   "best": {
    "grid": 3.395886,
    "hybrid_local": 3.395885,
    "exact_at_hybrid": 3.396815,
    "interp_err": -0.000274,
    "pole": [
     221.702918,
     2.695
    ],
    "exact": 3.396786,
    "binding": "2024-11-07",
    "ang_binding": 0.01
   },
   "hires": 3.397817
  },
  "A V|all|cut15": {
   "hybrid_min": 2.948356,
   "n_cand": 10,
   "max_abs_interp_err": 0.0002,
   "candidates": [
    {
     "grid": 2.948356,
     "hybrid_local": 2.948356,
     "exact_at_hybrid": 2.948556,
     "interp_err": -6.8e-05,
     "pole": [
      55.750436,
      -6.054249
     ],
     "exact": 2.948556,
     "binding": "2024-05-19",
     "ang_binding": 15.93
    },
    {
     "grid": 2.950309,
     "hybrid_local": 2.949544,
     "exact_at_hybrid": 2.949832,
     "interp_err": -9.8e-05,
     "pole": [
      55.89096,
      -4.916109
     ],
     "exact": 2.949832,
     "binding": "2024-05-19",
     "ang_binding": 15.9
    },
    {
     "grid": 2.950316,
     "hybrid_local": 2.949435,
     "exact_at_hybrid": 2.949538,
     "interp_err": -3.5e-05,
     "pole": [
      55.514229,
      -7.18627
     ],
     "exact": 2.949538,
     "binding": "2024-05-19",
     "ang_binding": 16.13
    },
    {
     "grid": 2.955916,
     "hybrid_local": 2.954255,
     "exact_at_hybrid": 2.954659,
     "interp_err": -0.000137,
     "pole": [
      55.95486,
      -3.36767
     ],
     "exact": 2.954659,
     "binding": "2024-05-19",
     "ang_binding": 16.12
    },
    {
     "grid": 2.956233,
     "hybrid_local": 2.954329,
     "exact_at_hybrid": 2.95433,
     "interp_err": -0.0,
     "pole": [
      55.063165,
      -8.656398
     ],
     "exact": 2.95433,
     "binding": "2024-05-19",
     "ang_binding": 16.64
    },
    {
     "grid": 2.964684,
     "hybrid_local": 2.962242,
     "exact_at_hybrid": 2.962703,
     "interp_err": -0.000156,
     "pole": [
      55.862394,
      -1.824717
     ],
     "exact": 2.962703,
     "binding": "2024-05-19",
     "ang_binding": 16.62
    },
    {
     "grid": 2.966037,
     "hybrid_local": 2.962787,
     "exact_at_hybrid": 2.962706,
     "interp_err": 2.7e-05,
     "pole": [
      54.480816,
      -10.048998
     ],
     "exact": 2.962706,
     "binding": "2024-05-19",
     "ang_binding": 17.39
    },
    {
     "grid": 2.968362,
     "hybrid_local": 2.962094,
     "exact_at_hybrid": 2.962115,
     "interp_err": -7e-06,
     "pole": [
      54.616325,
      -6.775
     ],
     "exact": 2.962115,
     "binding": "2024-05-19",
     "ang_binding": 17.02
    },
    {
     "grid": 2.970619,
     "hybrid_local": 2.964,
     "exact_at_hybrid": 2.964102,
     "interp_err": -3.5e-05,
     "pole": [
      54.715041,
      -5.275
     ],
     "exact": 2.964102,
     "binding": "2024-05-19",
     "ang_binding": 17.02
    },
    {
     "grid": 2.970786,
     "hybrid_local": 2.964854,
     "exact_at_hybrid": 2.964805,
     "interp_err": 1.7e-05,
     "pole": [
      54.302826,
      -8.275
     ],
     "exact": 2.964805,
     "binding": "2024-05-19",
     "ang_binding": 17.37
    }
   ],
   "best": {
    "grid": 2.948356,
    "hybrid_local": 2.948356,
    "exact_at_hybrid": 2.948556,
    "interp_err": -6.8e-05,
    "pole": [
     55.750436,
     -6.054249
    ],
    "exact": 2.948556,
    "binding": "2024-05-19",
    "ang_binding": 15.93
   },
   "hires": 2.950266
  },
  "A filter|no1107|cut15": {
   "hybrid_min": 2.320491,
   "n_cand": 10,
   "max_abs_interp_err": 0.0002,
   "candidates": [
    {
     "grid": 2.320491,
     "hybrid_local": 2.320492,
     "exact_at_hybrid": 2.320649,
     "interp_err": -6.8e-05,
     "pole": [
      55.750436,
      -6.054249
     ],
     "exact": 2.320649,
     "binding": "2024-05-19",
     "ang_binding": 15.93
    },
    {
     "grid": 2.322028,
     "hybrid_local": 2.321426,
     "exact_at_hybrid": 2.321653,
     "interp_err": -9.8e-05,
     "pole": [
      55.89096,
      -4.916109
     ],
     "exact": 2.321653,
     "binding": "2024-05-19",
     "ang_binding": 15.9
    },
    {
     "grid": 2.322034,
     "hybrid_local": 2.32134,
     "exact_at_hybrid": 2.321421,
     "interp_err": -3.5e-05,
     "pole": [
      55.514229,
      -7.18627
     ],
     "exact": 2.321421,
     "binding": "2024-05-19",
     "ang_binding": 16.13
    },
    {
     "grid": 2.326441,
     "hybrid_local": 2.325134,
     "exact_at_hybrid": 2.325452,
     "interp_err": -0.000137,
     "pole": [
      55.95486,
      -3.36767
     ],
     "exact": 2.325452,
     "binding": "2024-05-19",
     "ang_binding": 16.12
    },
    {
     "grid": 2.326691,
     "hybrid_local": 2.325192,
     "exact_at_hybrid": 2.325193,
     "interp_err": -0.0,
     "pole": [
      55.063165,
      -8.656398
     ],
     "exact": 2.325193,
     "binding": "2024-05-19",
     "ang_binding": 16.64
    },
    {
     "grid": 2.333342,
     "hybrid_local": 2.33142,
     "exact_at_hybrid": 2.331783,
     "interp_err": -0.000156,
     "pole": [
      55.862394,
      -1.824717
     ],
     "exact": 2.331783,
     "binding": "2024-05-19",
     "ang_binding": 16.62
    },
    {
     "grid": 2.334407,
     "hybrid_local": 2.331849,
     "exact_at_hybrid": 2.331786,
     "interp_err": 2.7e-05,
     "pole": [
      54.480816,
      -10.048998
     ],
     "exact": 2.331786,
     "binding": "2024-05-19",
     "ang_binding": 17.39
    },
    {
     "grid": 2.336237,
     "hybrid_local": 2.331303,
     "exact_at_hybrid": 2.33132,
     "interp_err": -7e-06,
     "pole": [
      54.616325,
      -6.775
     ],
     "exact": 2.33132,
     "binding": "2024-05-19",
     "ang_binding": 17.02
    },
    {
     "grid": 2.338013,
     "hybrid_local": 2.332803,
     "exact_at_hybrid": 2.332884,
     "interp_err": -3.5e-05,
     "pole": [
      54.715041,
      -5.275
     ],
     "exact": 2.332884,
     "binding": "2024-05-19",
     "ang_binding": 17.02
    },
    {
     "grid": 2.338144,
     "hybrid_local": 2.333476,
     "exact_at_hybrid": 2.333437,
     "interp_err": 1.7e-05,
     "pole": [
      54.302826,
      -8.275
     ],
     "exact": 2.333437,
     "binding": "2024-05-19",
     "ang_binding": 17.37
    }
   ],
   "best": {
    "grid": 2.320491,
    "hybrid_local": 2.320492,
    "exact_at_hybrid": 2.320649,
    "interp_err": -6.8e-05,
    "pole": [
     55.750436,
     -6.054249
    ],
    "exact": 2.320649,
    "binding": "2024-05-19",
    "ang_binding": 15.93
   },
   "hires": 2.321995
  },
  "A filter|no1107|cut10": {
   "hybrid_min": 2.424538,
   "n_cand": 10,
   "max_abs_interp_err": 0.0005,
   "candidates": [
    {
     "grid": 2.424538,
     "hybrid_local": 2.424524,
     "exact_at_hybrid": 2.423617,
     "interp_err": 0.000374,
     "pole": [
      50.790921,
      -5.257192
     ],
     "exact": 2.423617,
     "binding": "2024-05-31",
     "ang_binding": 50.47
    },
    {
     "grid": 2.429534,
     "hybrid_local": 2.427515,
     "exact_at_hybrid": 2.426674,
     "interp_err": 0.000346,
     "pole": [
      50.933939,
      -3.995419
     ],
     "exact": 2.426674,
     "binding": "2024-05-31",
     "ang_binding": 50.43
    },
    {
     "grid": 2.429605,
     "hybrid_local": 2.427306,
     "exact_at_hybrid": 2.426343,
     "interp_err": 0.000397,
     "pole": [
      50.552596,
      -6.258893
     ],
     "exact": 2.426343,
     "binding": "2024-05-31",
     "ang_binding": 50.64
    },
    {
     "grid": 2.444585,
     "hybrid_local": 2.439655,
     "exact_at_hybrid": 2.438626,
     "interp_err": 0.000422,
     "pole": [
      50.004791,
      -7.704673
     ],
     "exact": 2.438626,
     "binding": "2024-05-31",
     "ang_binding": 51.11
    },
    {
     "grid": 2.444678,
     "hybrid_local": 2.440071,
     "exact_at_hybrid": 2.439278,
     "interp_err": 0.000325,
     "pole": [
      50.899016,
      -2.449978
     ],
     "exact": 2.439278,
     "binding": "2024-05-31",
     "ang_binding": 50.62
    },
    {
     "grid": 2.469305,
     "hybrid_local": 2.460447,
     "exact_at_hybrid": 2.459374,
     "interp_err": 0.000436,
     "pole": [
      49.280257,
      -8.979959
     ],
     "exact": 2.459374,
     "binding": "2024-05-31",
     "ang_binding": 51.79
    },
    {
     "grid": 2.469986,
     "hybrid_local": 2.46268,
     "exact_at_hybrid": 2.461855,
     "interp_err": 0.000335,
     "pole": [
      50.629077,
      -0.937164
     ],
     "exact": 2.461855,
     "binding": "2024-05-31",
     "ang_binding": 51.07
    },
    {
     "grid": 2.483746,
     "hybrid_local": 2.464008,
     "exact_at_hybrid": 2.462905,
     "interp_err": 0.000448,
     "pole": [
      49.913704,
      -4.775
     ],
     "exact": 2.462905,
     "binding": "2024-05-31",
     "ang_binding": 51.37
    },
    {
     "grid": 2.493449,
     "hybrid_local": 2.473721,
     "exact_at_hybrid": 2.472549,
     "interp_err": 0.000474,
     "pole": [
      49.333306,
      -6.775
     ],
     "exact": 2.472549,
     "binding": "2024-05-31",
     "ang_binding": 51.82
    },
    {
     "grid": 2.49801,
     "hybrid_local": 2.477984,
     "exact_at_hybrid": 2.476873,
     "interp_err": 0.000449,
     "pole": [
      49.844176,
      -3.275
     ],
     "exact": 2.476873,
     "binding": "2024-05-31",
     "ang_binding": 51.58
    }
   ],
   "best": {
    "grid": 2.424538,
    "hybrid_local": 2.424524,
    "exact_at_hybrid": 2.423617,
    "interp_err": 0.000374,
    "pole": [
     50.790921,
     -5.257192
    ],
    "exact": 2.423617,
    "binding": "2024-05-31",
    "ang_binding": 50.47
   }
  },
  "A filter|no1107|cut20": {
   "hybrid_min": 2.084036,
   "n_cand": 10,
   "max_abs_interp_err": 0.0002,
   "candidates": [
    {
     "grid": 2.084036,
     "hybrid_local": 2.08402,
     "exact_at_hybrid": 2.083993,
     "interp_err": 1.3e-05,
     "pole": [
      59.600418,
      -10.868323
     ],
     "exact": 2.083489,
     "binding": "2024-05-31",
     "ang_binding": 41.65
    },
    {
     "grid": 2.086758,
     "hybrid_local": 2.085932,
     "exact_at_hybrid": 2.085829,
     "interp_err": 5e-05,
     "pole": [
      59.789326,
      -9.025
     ],
     "exact": 2.084966,
     "binding": "2024-05-31",
     "ang_binding": 41.41
    },
    {
     "grid": 2.088073,
     "hybrid_local": 2.087725,
     "exact_at_hybrid": 2.087528,
     "interp_err": 9.4e-05,
     "pole": [
      60.021824,
      -7.025
     ],
     "exact": 2.086642,
     "binding": "2024-05-31",
     "ang_binding": 41.21
    },
    {
     "grid": 2.090186,
     "hybrid_local": 2.089376,
     "exact_at_hybrid": 2.089137,
     "interp_err": 0.000115,
     "pole": [
      60.294364,
      -4.965
     ],
     "exact": 2.088217,
     "binding": "2024-05-31",
     "ang_binding": 41.05
    },
    {
     "grid": 2.091503,
     "hybrid_local": 2.091146,
     "exact_at_hybrid": 2.090868,
     "interp_err": 0.000133,
     "pole": [
      60.60314,
      -2.831869
     ],
     "exact": 2.089871,
     "binding": "2024-06-05",
     "ang_binding": 56.75
    },
    {
     "grid": 2.094283,
     "hybrid_local": 2.092527,
     "exact_at_hybrid": 2.092153,
     "interp_err": 0.000179,
     "pole": [
      60.827025,
      -1.371913
     ],
     "exact": 2.0911,
     "binding": "2024-06-05",
     "ang_binding": 56.62
    },
    {
     "grid": 2.098135,
     "hybrid_local": 2.09378,
     "exact_at_hybrid": 2.093801,
     "interp_err": -1e-05,
     "pole": [
      59.114418,
      -12.129589
     ],
     "exact": 2.093801,
     "binding": "2024-05-31",
     "ang_binding": 42.19
    },
    {
     "grid": 2.111114,
     "hybrid_local": 2.1062,
     "exact_at_hybrid": 2.10589,
     "interp_err": 0.000147,
     "pole": [
      60.634568,
      0.156514
     ],
     "exact": 2.10589,
     "binding": "2024-05-31",
     "ang_binding": 41.34
    },
    {
     "grid": 2.1167,
     "hybrid_local": 2.110912,
     "exact_at_hybrid": 2.110943,
     "interp_err": -1.4e-05,
     "pole": [
      58.413327,
      -13.479294
     ],
     "exact": 2.110943,
     "binding": "2024-05-31",
     "ang_binding": 42.97
    },
    {
     "grid": 2.122097,
     "hybrid_local": 2.107768,
     "exact_at_hybrid": 2.107731,
     "interp_err": 1.7e-05,
     "pole": [
      58.883817,
      -10.275
     ],
     "exact": 2.107731,
     "binding": "2024-05-31",
     "ang_binding": 42.33
    }
   ],
   "best": {
    "grid": 2.084036,
    "hybrid_local": 2.08402,
    "exact_at_hybrid": 2.083993,
    "interp_err": 1.3e-05,
    "pole": [
     59.600418,
     -10.868323
    ],
    "exact": 2.083489,
    "binding": "2024-05-31",
    "ang_binding": 41.65
   }
  },
  "A filter|no1107|cut25": {
   "hybrid_min": 2.075085,
   "n_cand": 10,
   "max_abs_interp_err": 0.0002,
   "candidates": [
    {
     "grid": 2.075085,
     "hybrid_local": 2.075086,
     "exact_at_hybrid": 2.075015,
     "interp_err": 3.4e-05,
     "pole": [
      59.184507,
      -20.953327
     ],
     "exact": 2.074726,
     "binding": "2024-06-05",
     "ang_binding": 58.92
    },
    {
     "grid": 2.07732,
     "hybrid_local": 2.076497,
     "exact_at_hybrid": 2.076439,
     "interp_err": 2.8e-05,
     "pole": [
      59.187686,
      -19.025
     ],
     "exact": 2.07613,
     "binding": "2024-06-05",
     "ang_binding": 58.67
    },
    {
     "grid": 2.07895,
     "hybrid_local": 2.077732,
     "exact_at_hybrid": 2.077694,
     "interp_err": 1.8e-05,
     "pole": [
      59.216865,
      -17.525
     ],
     "exact": 2.077373,
     "binding": "2024-06-05",
     "ang_binding": 58.48
    },
    {
     "grid": 2.079702,
     "hybrid_local": 2.079256,
     "exact_at_hybrid": 2.079174,
     "interp_err": 4e-05,
     "pole": [
      59.271113,
      -15.908856
     ],
     "exact": 2.078819,
     "binding": "2024-06-05",
     "ang_binding": 58.27
    },
    {
     "grid": 2.081297,
     "hybrid_local": 2.080948,
     "exact_at_hybrid": 2.080584,
     "interp_err": 0.000175,
     "pole": [
      59.356223,
      -14.275
     ],
     "exact": 2.080423,
     "binding": "2024-06-05",
     "ang_binding": 58.06
    },
    {
     "grid": 2.082883,
     "hybrid_local": 2.08258,
     "exact_at_hybrid": 2.082609,
     "interp_err": -1.4e-05,
     "pole": [
      59.462111,
      -12.631216
     ],
     "exact": 2.081966,
     "binding": "2024-06-05",
     "ang_binding": 57.86
    },
    {
     "grid": 2.084812,
     "hybrid_local": 2.0844,
     "exact_at_hybrid": 2.084342,
     "interp_err": 2.8e-05,
     "pole": [
      59.618644,
      -10.715
     ],
     "exact": 2.083564,
     "binding": "2024-06-05",
     "ang_binding": 57.63
    },
    {
     "grid": 2.086758,
     "hybrid_local": 2.085932,
     "exact_at_hybrid": 2.085829,
     "interp_err": 5e-05,
     "pole": [
      59.789326,
      -9.025
     ],
     "exact": 2.084966,
     "binding": "2024-05-31",
     "ang_binding": 41.41
    },
    {
     "grid": 2.088073,
     "hybrid_local": 2.087725,
     "exact_at_hybrid": 2.087528,
     "interp_err": 9.4e-05,
     "pole": [
      60.021824,
      -7.025
     ],
     "exact": 2.086642,
     "binding": "2024-05-31",
     "ang_binding": 41.21
    },
    {
     "grid": 2.090186,
     "hybrid_local": 2.089376,
     "exact_at_hybrid": 2.089137,
     "interp_err": 0.000115,
     "pole": [
      60.294364,
      -4.965
     ],
     "exact": 2.088217,
     "binding": "2024-05-31",
     "ang_binding": 41.05
    }
   ],
   "best": {
    "grid": 2.075085,
    "hybrid_local": 2.075086,
    "exact_at_hybrid": 2.075015,
    "interp_err": 3.4e-05,
    "pole": [
     59.184507,
     -20.953327
    ],
    "exact": 2.074726,
    "binding": "2024-06-05",
    "ang_binding": 58.92
   }
  },
  "A filter|no1107|cut30": {
   "hybrid_min": 2.056958,
   "n_cand": 10,
   "max_abs_interp_err": 0.0006,
   "candidates": [
    {
     "grid": 2.056958,
     "hybrid_local": 2.056914,
     "exact_at_hybrid": 2.055771,
     "interp_err": 0.000556,
     "pole": [
      70.481845,
      -9.692382
     ],
     "exact": 2.055771,
     "binding": "2024-06-05",
     "ang_binding": 46.91
    },
    {
     "grid": 2.059152,
     "hybrid_local": 2.05817,
     "exact_at_hybrid": 2.05689,
     "interp_err": 0.000622,
     "pole": [
      70.327564,
      -10.474352
     ],
     "exact": 2.05689,
     "binding": "2024-06-05",
     "ang_binding": 47.11
    },
    {
     "grid": 2.059314,
     "hybrid_local": 2.058268,
     "exact_at_hybrid": 2.057521,
     "interp_err": 0.000363,
     "pole": [
      70.723952,
      -8.138244
     ],
     "exact": 2.057521,
     "binding": "2024-06-05",
     "ang_binding": 46.6
    },
    {
     "grid": 2.065895,
     "hybrid_local": 2.06371,
     "exact_at_hybrid": 2.062393,
     "interp_err": 0.000639,
     "pole": [
      69.976274,
      -11.980574
     ],
     "exact": 2.062393,
     "binding": "2024-06-05",
     "ang_binding": 47.57
    },
    {
     "grid": 2.066016,
     "hybrid_local": 2.064217,
     "exact_at_hybrid": 2.063957,
     "interp_err": 0.000126,
     "pole": [
      70.891726,
      -6.555458
     ],
     "exact": 2.063957,
     "binding": "2024-06-05",
     "ang_binding": 46.4
    },
    {
     "grid": 2.07187,
     "hybrid_local": 2.07187,
     "exact_at_hybrid": 2.072041,
     "interp_err": -8.3e-05,
     "pole": [
      59.489315,
      -27.431907
     ],
     "exact": 2.072015,
     "binding": "2024-06-05",
     "ang_binding": 59.77
    },
    {
     "grid": 2.072799,
     "hybrid_local": 2.072335,
     "exact_at_hybrid": 2.072335,
     "interp_err": -0.0,
     "pole": [
      59.354343,
      -25.735
     ],
     "exact": 2.072335,
     "binding": "2024-05-31",
     "ang_binding": 44.57
    },
    {
     "grid": 2.073448,
     "hybrid_local": 2.07331,
     "exact_at_hybrid": 2.073059,
     "interp_err": 0.000121,
     "pole": [
      59.25023,
      -23.775
     ],
     "exact": 2.073059,
     "binding": "2024-06-05",
     "ang_binding": 59.29
    },
    {
     "grid": 2.074952,
     "hybrid_local": 2.074713,
     "exact_at_hybrid": 2.074645,
     "interp_err": 3.3e-05,
     "pole": [
      59.19254,
      -21.403478
     ],
     "exact": 2.074481,
     "binding": "2024-06-05",
     "ang_binding": 58.98
    },
    {
     "grid": 2.076652,
     "hybrid_local": 2.074064,
     "exact_at_hybrid": 2.074268,
     "interp_err": -9.8e-05,
     "pole": [
      70.965761,
      -5.107491
     ],
     "exact": 2.074268,
     "binding": "2024-06-05",
     "ang_binding": 46.33
    }
   ],
   "best": {
    "grid": 2.056958,
    "hybrid_local": 2.056914,
    "exact_at_hybrid": 2.055771,
    "interp_err": 0.000556,
    "pole": [
     70.481845,
     -9.692382
    ],
    "exact": 2.055771,
    "binding": "2024-06-05",
    "ang_binding": 46.91
   }
  },
  "A V|all|cut10": {
   "hybrid_min": 3.080555,
   "n_cand": 10,
   "max_abs_interp_err": 0.0005,
   "candidates": [
    {
     "grid": 3.080555,
     "hybrid_local": 3.080538,
     "exact_at_hybrid": 3.079385,
     "interp_err": 0.000374,
     "pole": [
      50.790921,
      -5.257192
     ],
     "exact": 3.079385,
     "binding": "2024-05-31",
     "ang_binding": 50.47
    },
    {
     "grid": 3.086903,
     "hybrid_local": 3.084338,
     "exact_at_hybrid": 3.083269,
     "interp_err": 0.000346,
     "pole": [
      50.933939,
      -3.995419
     ],
     "exact": 3.083269,
     "binding": "2024-05-31",
     "ang_binding": 50.43
    },
    {
     "grid": 3.086993,
     "hybrid_local": 3.084072,
     "exact_at_hybrid": 3.082848,
     "interp_err": 0.000397,
     "pole": [
      50.552596,
      -6.258893
     ],
     "exact": 3.082848,
     "binding": "2024-05-31",
     "ang_binding": 50.64
    },
    {
     "grid": 3.106026,
     "hybrid_local": 3.099762,
     "exact_at_hybrid": 3.098456,
     "interp_err": 0.000422,
     "pole": [
      50.004791,
      -7.704673
     ],
     "exact": 3.098456,
     "binding": "2024-05-31",
     "ang_binding": 51.11
    },
    {
     "grid": 3.106144,
     "hybrid_local": 3.100291,
     "exact_at_hybrid": 3.099284,
     "interp_err": 0.000325,
     "pole": [
      50.899016,
      -2.449978
     ],
     "exact": 3.099284,
     "binding": "2024-05-31",
     "ang_binding": 50.62
    },
    {
     "grid": 3.137436,
     "hybrid_local": 3.12618,
     "exact_at_hybrid": 3.124818,
     "interp_err": 0.000436,
     "pole": [
      49.280257,
      -8.979959
     ],
     "exact": 3.124818,
     "binding": "2024-05-31",
     "ang_binding": 51.79
    },
    {
     "grid": 3.138301,
     "hybrid_local": 3.129018,
     "exact_at_hybrid": 3.127969,
     "interp_err": 0.000335,
     "pole": [
      50.629077,
      -0.937164
     ],
     "exact": 3.127969,
     "binding": "2024-05-31",
     "ang_binding": 51.07
    },
    {
     "grid": 3.155783,
     "hybrid_local": 3.130705,
     "exact_at_hybrid": 3.129303,
     "interp_err": 0.000448,
     "pole": [
      49.913704,
      -4.775
     ],
     "exact": 3.129303,
     "binding": "2024-05-31",
     "ang_binding": 51.37
    },
    {
     "grid": 3.168111,
     "hybrid_local": 3.143046,
     "exact_at_hybrid": 3.141556,
     "interp_err": 0.000474,
     "pole": [
      49.333306,
      -6.775
     ],
     "exact": 3.141556,
     "binding": "2024-05-31",
     "ang_binding": 51.82
    },
    {
     "grid": 3.173907,
     "hybrid_local": 3.148463,
     "exact_at_hybrid": 3.147051,
     "interp_err": 0.000449,
     "pole": [
      49.844176,
      -3.275
     ],
     "exact": 3.147051,
     "binding": "2024-05-31",
     "ang_binding": 51.58
    }
   ],
   "best": {
    "grid": 3.080555,
    "hybrid_local": 3.080538,
    "exact_at_hybrid": 3.079385,
    "interp_err": 0.000374,
    "pole": [
     50.790921,
     -5.257192
    ],
    "exact": 3.079385,
    "binding": "2024-05-31",
    "ang_binding": 50.47
   }
  },
  "A V|all|cut20": {
   "hybrid_min": 2.647922,
   "n_cand": 10,
   "max_abs_interp_err": 0.0002,
   "candidates": [
    {
     "grid": 2.647922,
     "hybrid_local": 2.647902,
     "exact_at_hybrid": 2.647868,
     "interp_err": 1.3e-05,
     "pole": [
      59.600418,
      -10.868323
     ],
     "exact": 2.647227,
     "binding": "2024-05-31",
     "ang_binding": 41.65
    },
    {
     "grid": 2.651381,
     "hybrid_local": 2.650332,
     "exact_at_hybrid": 2.6502,
     "interp_err": 5e-05,
     "pole": [
      59.789326,
      -9.025
     ],
     "exact": 2.649104,
     "binding": "2024-05-31",
     "ang_binding": 41.41
    },
    {
     "grid": 2.653052,
     "hybrid_local": 2.65261,
     "exact_at_hybrid": 2.652359,
     "interp_err": 9.4e-05,
     "pole": [
      60.021824,
      -7.025
     ],
     "exact": 2.651233,
     "binding": "2024-05-31",
     "ang_binding": 41.21
    },
    {
     "grid": 2.655736,
     "hybrid_local": 2.654707,
     "exact_at_hybrid": 2.654403,
     "interp_err": 0.000115,
     "pole": [
      60.294364,
      -4.965
     ],
     "exact": 2.653235,
     "binding": "2024-05-31",
     "ang_binding": 41.05
    },
    {
     "grid": 2.657409,
     "hybrid_local": 2.656955,
     "exact_at_hybrid": 2.656603,
     "interp_err": 0.000133,
     "pole": [
      60.60314,
      -2.831869
     ],
     "exact": 2.655336,
     "binding": "2024-06-05",
     "ang_binding": 56.75
    },
    {
     "grid": 2.660941,
     "hybrid_local": 2.658711,
     "exact_at_hybrid": 2.658235,
     "interp_err": 0.000179,
     "pole": [
      60.827025,
      -1.371913
     ],
     "exact": 2.656898,
     "binding": "2024-06-05",
     "ang_binding": 56.62
    },
    {
     "grid": 2.665835,
     "hybrid_local": 2.660302,
     "exact_at_hybrid": 2.66033,
     "interp_err": -1e-05,
     "pole": [
      59.114418,
      -12.129589
     ],
     "exact": 2.66033,
     "binding": "2024-05-31",
     "ang_binding": 42.19
    },
    {
     "grid": 2.682327,
     "hybrid_local": 2.676083,
     "exact_at_hybrid": 2.67569,
     "interp_err": 0.000147,
     "pole": [
      60.634568,
      0.156514
     ],
     "exact": 2.67569,
     "binding": "2024-05-31",
     "ang_binding": 41.34
    },
    {
     "grid": 2.689425,
     "hybrid_local": 2.68207,
     "exact_at_hybrid": 2.682109,
     "interp_err": -1.4e-05,
     "pole": [
      58.413327,
      -13.479294
     ],
     "exact": 2.682109,
     "binding": "2024-05-31",
     "ang_binding": 42.97
    },
    {
     "grid": 2.696282,
     "hybrid_local": 2.678075,
     "exact_at_hybrid": 2.678029,
     "interp_err": 1.7e-05,
     "pole": [
      58.883817,
      -10.275
     ],
     "exact": 2.678029,
     "binding": "2024-05-31",
     "ang_binding": 42.33
    }
   ],
   "best": {
    "grid": 2.647922,
    "hybrid_local": 2.647902,
    "exact_at_hybrid": 2.647868,
    "interp_err": 1.3e-05,
    "pole": [
     59.600418,
     -10.868323
    ],
    "exact": 2.647227,
    "binding": "2024-05-31",
    "ang_binding": 41.65
   }
  },
  "A V|all|cut25": {
   "hybrid_min": 2.63655,
   "n_cand": 10,
   "max_abs_interp_err": 0.0002,
   "candidates": [
    {
     "grid": 2.63655,
     "hybrid_local": 2.63655,
     "exact_at_hybrid": 2.63646,
     "interp_err": 3.4e-05,
     "pole": [
      59.184507,
      -20.953327
     ],
     "exact": 2.636093,
     "binding": "2024-06-05",
     "ang_binding": 58.92
    },
    {
     "grid": 2.63939,
     "hybrid_local": 2.638344,
     "exact_at_hybrid": 2.63827,
     "interp_err": 2.8e-05,
     "pole": [
      59.187686,
      -19.025
     ],
     "exact": 2.637877,
     "binding": "2024-06-05",
     "ang_binding": 58.67
    },
    {
     "grid": 2.64146,
     "hybrid_local": 2.639912,
     "exact_at_hybrid": 2.639864,
     "interp_err": 1.8e-05,
     "pole": [
      59.216865,
      -17.525
     ],
     "exact": 2.639456,
     "binding": "2024-06-05",
     "ang_binding": 58.48
    },
    {
     "grid": 2.642416,
     "hybrid_local": 2.641849,
     "exact_at_hybrid": 2.641744,
     "interp_err": 4e-05,
     "pole": [
      59.271113,
      -15.908856
     ],
     "exact": 2.641294,
     "binding": "2024-06-05",
     "ang_binding": 58.27
    },
    {
     "grid": 2.644442,
     "hybrid_local": 2.643998,
     "exact_at_hybrid": 2.643536,
     "interp_err": 0.000175,
     "pole": [
      59.356223,
      -14.275
     ],
     "exact": 2.643331,
     "binding": "2024-06-05",
     "ang_binding": 58.06
    },
    {
     "grid": 2.646457,
     "hybrid_local": 2.646072,
     "exact_at_hybrid": 2.646109,
     "interp_err": -1.4e-05,
     "pole": [
      59.462111,
      -12.631216
     ],
     "exact": 2.645292,
     "binding": "2024-06-05",
     "ang_binding": 57.86
    },
    {
     "grid": 2.648908,
     "hybrid_local": 2.648385,
     "exact_at_hybrid": 2.64831,
     "interp_err": 2.8e-05,
     "pole": [
      59.618644,
      -10.715
     ],
     "exact": 2.647322,
     "binding": "2024-06-05",
     "ang_binding": 57.63
    },
    {
     "grid": 2.651381,
     "hybrid_local": 2.650332,
     "exact_at_hybrid": 2.6502,
     "interp_err": 5e-05,
     "pole": [
      59.789326,
      -9.025
     ],
     "exact": 2.649104,
     "binding": "2024-05-31",
     "ang_binding": 41.41
    },
    {
     "grid": 2.653052,
     "hybrid_local": 2.65261,
     "exact_at_hybrid": 2.652359,
     "interp_err": 9.4e-05,
     "pole": [
      60.021824,
      -7.025
     ],
     "exact": 2.651233,
     "binding": "2024-05-31",
     "ang_binding": 41.21
    },
    {
     "grid": 2.655736,
     "hybrid_local": 2.654707,
     "exact_at_hybrid": 2.654403,
     "interp_err": 0.000115,
     "pole": [
      60.294364,
      -4.965
     ],
     "exact": 2.653235,
     "binding": "2024-05-31",
     "ang_binding": 41.05
    }
   ],
   "best": {
    "grid": 2.63655,
    "hybrid_local": 2.63655,
    "exact_at_hybrid": 2.63646,
    "interp_err": 3.4e-05,
    "pole": [
     59.184507,
     -20.953327
    ],
    "exact": 2.636093,
    "binding": "2024-06-05",
    "ang_binding": 58.92
   }
  },
  "A V|all|cut30": {
   "hybrid_min": 2.613518,
   "n_cand": 10,
   "max_abs_interp_err": 0.0006,
   "candidates": [
    {
     "grid": 2.613518,
     "hybrid_local": 2.613462,
     "exact_at_hybrid": 2.612009,
     "interp_err": 0.000556,
     "pole": [
      70.481845,
      -9.692382
     ],
     "exact": 2.612009,
     "binding": "2024-06-05",
     "ang_binding": 46.91
    },
    {
     "grid": 2.616306,
     "hybrid_local": 2.615057,
     "exact_at_hybrid": 2.613432,
     "interp_err": 0.000622,
     "pole": [
      70.327564,
      -10.474352
     ],
     "exact": 2.613432,
     "binding": "2024-06-05",
     "ang_binding": 47.11
    },
    {
     "grid": 2.616511,
     "hybrid_local": 2.615182,
     "exact_at_hybrid": 2.614233,
     "interp_err": 0.000363,
     "pole": [
      70.723952,
      -8.138244
     ],
     "exact": 2.614233,
     "binding": "2024-06-05",
     "ang_binding": 46.6
    },
    {
     "grid": 2.624872,
     "hybrid_local": 2.622097,
     "exact_at_hybrid": 2.620423,
     "interp_err": 0.000639,
     "pole": [
      69.976274,
      -11.980574
     ],
     "exact": 2.620423,
     "binding": "2024-06-05",
     "ang_binding": 47.57
    },
    {
     "grid": 2.625027,
     "hybrid_local": 2.622741,
     "exact_at_hybrid": 2.622411,
     "interp_err": 0.000126,
     "pole": [
      70.891726,
      -6.555458
     ],
     "exact": 2.622411,
     "binding": "2024-06-05",
     "ang_binding": 46.4
    },
    {
     "grid": 2.632464,
     "hybrid_local": 2.632464,
     "exact_at_hybrid": 2.632681,
     "interp_err": -8.3e-05,
     "pole": [
      59.489315,
      -27.411907
     ],
     "exact": 2.632681,
     "binding": "2024-06-05",
     "ang_binding": 59.76
    },
    {
     "grid": 2.633645,
     "hybrid_local": 2.633055,
     "exact_at_hybrid": 2.633055,
     "interp_err": -0.0,
     "pole": [
      59.354343,
      -25.735
     ],
     "exact": 2.633055,
     "binding": "2024-05-31",
     "ang_binding": 44.57
    },
    {
     "grid": 2.63447,
     "hybrid_local": 2.634294,
     "exact_at_hybrid": 2.633975,
     "interp_err": 0.000121,
     "pole": [
      59.25023,
      -23.775
     ],
     "exact": 2.633975,
     "binding": "2024-06-05",
     "ang_binding": 59.29
    },
    {
     "grid": 2.63638,
     "hybrid_local": 2.636077,
     "exact_at_hybrid": 2.63599,
     "interp_err": 3.3e-05,
     "pole": [
      59.19254,
      -21.403478
     ],
     "exact": 2.635782,
     "binding": "2024-06-05",
     "ang_binding": 58.98
    },
    {
     "grid": 2.63854,
     "hybrid_local": 2.635252,
     "exact_at_hybrid": 2.635511,
     "interp_err": -9.8e-05,
     "pole": [
      70.965761,
      -5.107491
     ],
     "exact": 2.635511,
     "binding": "2024-06-05",
     "ang_binding": 46.33
    }
   ],
   "best": {
    "grid": 2.613518,
    "hybrid_local": 2.613462,
    "exact_at_hybrid": 2.612009,
    "interp_err": 0.000556,
    "pole": [
     70.481845,
     -9.692382
    ],
    "exact": 2.612009,
    "binding": "2024-06-05",
    "ang_binding": 46.91
   }
  },
  "B V|all|nocut": {
   "hybrid_min": 2.726851,
   "n_cand": 10,
   "max_abs_interp_err": 0.0007,
   "candidates": [
    {
     "grid": 2.726851,
     "hybrid_local": 2.726847,
     "exact_at_hybrid": 2.728287,
     "interp_err": -0.000528,
     "pole": [
      221.682893,
      2.725
     ],
     "exact": 2.7282,
     "binding": "2024-11-07",
     "ang_binding": 0.03
    },
    {
     "grid": 2.72732,
     "hybrid_local": 2.727098,
     "exact_at_hybrid": 2.728674,
     "interp_err": -0.000578,
     "pole": [
      221.89547,
      4.225
     ],
     "exact": 2.728674,
     "binding": "2024-11-07",
     "ang_binding": 1.53
    },
    {
     "grid": 2.727352,
     "hybrid_local": 2.727123,
     "exact_at_hybrid": 2.728408,
     "interp_err": -0.000471,
     "pole": [
      222.784284,
      3.415
     ],
     "exact": 2.728408,
     "binding": "2024-11-07",
     "ang_binding": 1.29
    },
    {
     "grid": 2.72745,
     "hybrid_local": 2.727175,
     "exact_at_hybrid": 2.728781,
     "interp_err": -0.000588,
     "pole": [
      220.581311,
      2.595
     ],
     "exact": 2.728551,
     "binding": "2024-11-07",
     "ang_binding": 1.12
    },
    {
     "grid": 2.727596,
     "hybrid_local": 2.72728,
     "exact_at_hybrid": 2.728269,
     "interp_err": -0.000363,
     "pole": [
      221.568856,
      2.025
     ],
     "exact": 2.728269,
     "binding": "2024-11-07",
     "ang_binding": 0.69
    },
    {
     "grid": 2.727895,
     "hybrid_local": 2.727352,
     "exact_at_hybrid": 2.72934,
     "interp_err": -0.000728,
     "pole": [
      220.637938,
      3.975
     ],
     "exact": 2.72934,
     "binding": "2024-11-07",
     "ang_binding": 1.66
    },
    {
     "grid": 2.727901,
     "hybrid_local": 2.727375,
     "exact_at_hybrid": 2.728517,
     "interp_err": -0.000419,
     "pole": [
      222.629668,
      2.275
     ],
     "exact": 2.728517,
     "binding": "2024-11-07",
     "ang_binding": 1.02
    },
    {
     "grid": 2.727917,
     "hybrid_local": 2.727486,
     "exact_at_hybrid": 2.728741,
     "interp_err": -0.00046,
     "pole": [
      222.999245,
      4.475
     ],
     "exact": 2.728741,
     "binding": "2024-11-07",
     "ang_binding": 2.19
    },
    {
     "grid": 2.72829,
     "hybrid_local": 2.727797,
     "exact_at_hybrid": 2.728603,
     "interp_err": -0.000296,
     "pole": [
      220.275115,
      1.775
     ],
     "exact": 2.728603,
     "binding": "2024-11-07",
     "ang_binding": 1.7
    },
    {
     "grid": 2.728636,
     "hybrid_local": 2.728211,
     "exact_at_hybrid": 2.729624,
     "interp_err": -0.000518,
     "pole": [
      222.068709,
      5.725
     ],
     "exact": 2.729624,
     "binding": "2024-11-07",
     "ang_binding": 3.04
    }
   ],
   "best": {
    "grid": 2.726851,
    "hybrid_local": 2.726847,
    "exact_at_hybrid": 2.728287,
    "interp_err": -0.000528,
    "pole": [
     221.682893,
     2.725
    ],
    "exact": 2.7282,
    "binding": "2024-11-07",
    "ang_binding": 0.03
   },
   "hires": 2.72992
  },
  "B r|all|nocut": {
   "hybrid_min": 2.146156,
   "n_cand": 10,
   "max_abs_interp_err": 0.0007,
   "candidates": [
    {
     "grid": 2.146156,
     "hybrid_local": 2.146154,
     "exact_at_hybrid": 2.147287,
     "interp_err": -0.000528,
     "pole": [
      221.682893,
      2.725
     ],
     "exact": 2.147218,
     "binding": "2024-11-07",
     "ang_binding": 0.03
    },
    {
     "grid": 2.146525,
     "hybrid_local": 2.146351,
     "exact_at_hybrid": 2.147591,
     "interp_err": -0.000578,
     "pole": [
      221.89547,
      4.225
     ],
     "exact": 2.147591,
     "binding": "2024-11-07",
     "ang_binding": 1.53
    },
    {
     "grid": 2.146551,
     "hybrid_local": 2.146371,
     "exact_at_hybrid": 2.147382,
     "interp_err": -0.000471,
     "pole": [
      222.784284,
      3.415
     ],
     "exact": 2.147382,
     "binding": "2024-11-07",
     "ang_binding": 1.29
    },
    {
     "grid": 2.146628,
     "hybrid_local": 2.146412,
     "exact_at_hybrid": 2.147676,
     "interp_err": -0.000588,
     "pole": [
      220.581311,
      2.595
     ],
     "exact": 2.147495,
     "binding": "2024-11-07",
     "ang_binding": 1.12
    },
    {
     "grid": 2.146743,
     "hybrid_local": 2.146494,
     "exact_at_hybrid": 2.147273,
     "interp_err": -0.000363,
     "pole": [
      221.568856,
      2.025
     ],
     "exact": 2.147273,
     "binding": "2024-11-07",
     "ang_binding": 0.69
    },
    {
     "grid": 2.146978,
     "hybrid_local": 2.146551,
     "exact_at_hybrid": 2.148115,
     "interp_err": -0.000728,
     "pole": [
      220.637938,
      3.975
     ],
     "exact": 2.148115,
     "binding": "2024-11-07",
     "ang_binding": 1.66
    },
    {
     "grid": 2.146983,
     "hybrid_local": 2.146569,
     "exact_at_hybrid": 2.147468,
     "interp_err": -0.000419,
     "pole": [
      222.629668,
      2.275
     ],
     "exact": 2.147468,
     "binding": "2024-11-07",
     "ang_binding": 1.02
    },
    {
     "grid": 2.146996,
     "hybrid_local": 2.146656,
     "exact_at_hybrid": 2.147644,
     "interp_err": -0.00046,
     "pole": [
      222.999245,
      4.475
     ],
     "exact": 2.147644,
     "binding": "2024-11-07",
     "ang_binding": 2.19
    },
    {
     "grid": 2.147289,
     "hybrid_local": 2.146901,
     "exact_at_hybrid": 2.147536,
     "interp_err": -0.000296,
     "pole": [
      220.275115,
      1.775
     ],
     "exact": 2.147536,
     "binding": "2024-11-07",
     "ang_binding": 1.7
    },
    {
     "grid": 2.147562,
     "hybrid_local": 2.147227,
     "exact_at_hybrid": 2.148339,
     "interp_err": -0.000518,
     "pole": [
      222.068709,
      5.725
     ],
     "exact": 2.148339,
     "binding": "2024-11-07",
     "ang_binding": 3.04
    }
   ],
   "best": {
    "grid": 2.146156,
    "hybrid_local": 2.146154,
    "exact_at_hybrid": 2.147287,
    "interp_err": -0.000528,
    "pole": [
     221.682893,
     2.725
    ],
    "exact": 2.147218,
    "binding": "2024-11-07",
    "ang_binding": 0.03
   },
   "hires": 2.148572
  },
  "B V|all|cut15": {
   "hybrid_min": 1.843444,
   "n_cand": 10,
   "max_abs_interp_err": 0.0003,
   "candidates": [
    {
     "grid": 1.843444,
     "hybrid_local": 1.84344,
     "exact_at_hybrid": 1.843617,
     "interp_err": -9.6e-05,
     "pole": [
      55.618314,
      -6.743513
     ],
     "exact": 1.843617,
     "binding": "2024-05-19",
     "ang_binding": 16.03
    },
    {
     "grid": 1.84426,
     "hybrid_local": 1.843914,
     "exact_at_hybrid": 1.844232,
     "interp_err": -0.000172,
     "pole": [
      55.839606,
      -5.473608
     ],
     "exact": 1.844232,
     "binding": "2024-05-19",
     "ang_binding": 15.89
    },
    {
     "grid": 1.844269,
     "hybrid_local": 1.843889,
     "exact_at_hybrid": 1.843972,
     "interp_err": -4.5e-05,
     "pole": [
      55.362386,
      -7.741183
     ],
     "exact": 1.843972,
     "binding": "2024-05-19",
     "ang_binding": 16.29
    },
    {
     "grid": 1.846582,
     "hybrid_local": 1.84592,
     "exact_at_hybrid": 1.846365,
     "interp_err": -0.000241,
     "pole": [
      55.944211,
      -3.967279
     ],
     "exact": 1.846365,
     "binding": "2024-05-19",
     "ang_binding": 16.0
    },
    {
     "grid": 1.846747,
     "hybrid_local": 1.845924,
     "exact_at_hybrid": 1.845876,
     "interp_err": 2.6e-05,
     "pole": [
      54.85223,
      -9.210886
     ],
     "exact": 1.845876,
     "binding": "2024-05-19",
     "ang_binding": 16.91
    },
    {
     "grid": 1.850087,
     "hybrid_local": 1.849155,
     "exact_at_hybrid": 1.849703,
     "interp_err": -0.000296,
     "pole": [
      55.91213,
      -2.420335
     ],
     "exact": 1.849703,
     "binding": "2024-05-19",
     "ang_binding": 16.4
    },
    {
     "grid": 1.850824,
     "hybrid_local": 1.84945,
     "exact_at_hybrid": 1.849317,
     "interp_err": 7.2e-05,
     "pole": [
      54.212317,
      -10.577068
     ],
     "exact": 1.849317,
     "binding": "2024-05-19",
     "ang_binding": 17.74
    },
    {
     "grid": 1.85145,
     "hybrid_local": 1.848739,
     "exact_at_hybrid": 1.848843,
     "interp_err": -5.6e-05,
     "pole": [
      54.791328,
      -6.025
     ],
     "exact": 1.848843,
     "binding": "2024-05-19",
     "ang_binding": 16.88
    },
    {
     "grid": 1.851708,
     "hybrid_local": 1.849111,
     "exact_at_hybrid": 1.84909,
     "interp_err": 1.1e-05,
     "pole": [
      54.440902,
      -7.525
     ],
     "exact": 1.84909,
     "binding": "2024-05-19",
     "ang_binding": 17.2
    },
    {
     "grid": 1.853,
     "hybrid_local": 1.850202,
     "exact_at_hybrid": 1.850397,
     "interp_err": -0.000105,
     "pole": [
      54.927501,
      -4.525
     ],
     "exact": 1.850397,
     "binding": "2024-05-19",
     "ang_binding": 16.91
    }
   ],
   "best": {
    "grid": 1.843444,
    "hybrid_local": 1.84344,
    "exact_at_hybrid": 1.843617,
    "interp_err": -9.6e-05,
    "pole": [
     55.618314,
     -6.743513
    ],
    "exact": 1.843617,
    "binding": "2024-05-19",
    "ang_binding": 16.03
   },
   "hires": 1.84573
  },
  "B filter|no1107|cut15": {
   "hybrid_min": 1.450875,
   "n_cand": 10,
   "max_abs_interp_err": 0.0003,
   "candidates": [
    {
     "grid": 1.450875,
     "hybrid_local": 1.450872,
     "exact_at_hybrid": 1.451011,
     "interp_err": -9.6e-05,
     "pole": [
      55.618314,
      -6.743513
     ],
     "exact": 1.451011,
     "binding": "2024-05-19",
     "ang_binding": 16.03
    },
    {
     "grid": 1.451517,
     "hybrid_local": 1.451245,
     "exact_at_hybrid": 1.451495,
     "interp_err": -0.000172,
     "pole": [
      55.839606,
      -5.473608
     ],
     "exact": 1.451495,
     "binding": "2024-05-19",
     "ang_binding": 15.89
    },
    {
     "grid": 1.451524,
     "hybrid_local": 1.451225,
     "exact_at_hybrid": 1.45129,
     "interp_err": -4.5e-05,
     "pole": [
      55.362386,
      -7.741183
     ],
     "exact": 1.45129,
     "binding": "2024-05-19",
     "ang_binding": 16.29
    },
    {
     "grid": 1.453345,
     "hybrid_local": 1.452824,
     "exact_at_hybrid": 1.453174,
     "interp_err": -0.000241,
     "pole": [
      55.944211,
      -3.967279
     ],
     "exact": 1.453174,
     "binding": "2024-05-19",
     "ang_binding": 16.0
    },
    {
     "grid": 1.453474,
     "hybrid_local": 1.452827,
     "exact_at_hybrid": 1.452789,
     "interp_err": 2.6e-05,
     "pole": [
      54.85223,
      -9.210886
     ],
     "exact": 1.452789,
     "binding": "2024-05-19",
     "ang_binding": 16.91
    },
    {
     "grid": 1.456103,
     "hybrid_local": 1.45537,
     "exact_at_hybrid": 1.455801,
     "interp_err": -0.000296,
     "pole": [
      55.91213,
      -2.420335
     ],
     "exact": 1.455801,
     "binding": "2024-05-19",
     "ang_binding": 16.4
    },
    {
     "grid": 1.456683,
     "hybrid_local": 1.455602,
     "exact_at_hybrid": 1.455497,
     "interp_err": 7.2e-05,
     "pole": [
      54.212317,
      -10.577068
     ],
     "exact": 1.455497,
     "binding": "2024-05-19",
     "ang_binding": 17.74
    },
    {
     "grid": 1.457176,
     "hybrid_local": 1.455042,
     "exact_at_hybrid": 1.455124,
     "interp_err": -5.6e-05,
     "pole": [
      54.791328,
      -6.025
     ],
     "exact": 1.455124,
     "binding": "2024-05-19",
     "ang_binding": 16.88
    },
    {
     "grid": 1.457379,
     "hybrid_local": 1.455335,
     "exact_at_hybrid": 1.455319,
     "interp_err": 1.1e-05,
     "pole": [
      54.440902,
      -7.525
     ],
     "exact": 1.455319,
     "binding": "2024-05-19",
     "ang_binding": 17.2
    },
    {
     "grid": 1.458396,
     "hybrid_local": 1.456194,
     "exact_at_hybrid": 1.456347,
     "interp_err": -0.000105,
     "pole": [
      54.927501,
      -4.525
     ],
     "exact": 1.456347,
     "binding": "2024-05-19",
     "ang_binding": 16.91
    }
   ],
   "best": {
    "grid": 1.450875,
    "hybrid_local": 1.450872,
    "exact_at_hybrid": 1.451011,
    "interp_err": -9.6e-05,
    "pole": [
     55.618314,
     -6.743513
    ],
    "exact": 1.451011,
    "binding": "2024-05-19",
    "ang_binding": 16.03
   },
   "hires": 1.452674
  },
  "C V|all|nocut": {
   "hybrid_min": 1.699931,
   "n_cand": 10,
   "max_abs_interp_err": 0.0002,
   "candidates": [
    {
     "grid": 1.699931,
     "hybrid_local": 1.69993,
     "exact_at_hybrid": 1.700132,
     "interp_err": -0.000119,
     "pole": [
      41.682893,
      -2.715
     ],
     "exact": 1.700129,
     "binding": "2024-11-07",
     "ang_binding": 0.02
    },
    {
     "grid": 1.70037,
     "hybrid_local": 1.700164,
     "exact_at_hybrid": 1.700308,
     "interp_err": -8.5e-05,
     "pole": [
      41.645006,
      -1.775
     ],
     "exact": 1.700308,
     "binding": "2024-11-07",
     "ang_binding": 0.93
    },
    {
     "grid": 1.700397,
     "hybrid_local": 1.700185,
     "exact_at_hybrid": 1.700364,
     "interp_err": -0.000105,
     "pole": [
      42.784475,
      -2.875
     ],
     "exact": 1.700364,
     "binding": "2024-11-07",
     "ang_binding": 1.1
    },
    {
     "grid": 1.700419,
     "hybrid_local": 1.7002,
     "exact_at_hybrid": 1.700407,
     "interp_err": -0.000122,
     "pole": [
      40.581227,
      -2.625
     ],
     "exact": 1.700399,
     "binding": "2024-11-07",
     "ang_binding": 1.12
    },
    {
     "grid": 1.700441,
     "hybrid_local": 1.70022,
     "exact_at_hybrid": 1.700459,
     "interp_err": -0.00014,
     "pole": [
      41.801122,
      -3.975
     ],
     "exact": 1.700459,
     "binding": "2024-11-07",
     "ang_binding": 1.28
    },
    {
     "grid": 1.700817,
     "hybrid_local": 1.700379,
     "exact_at_hybrid": 1.70067,
     "interp_err": -0.000171,
     "pole": [
      40.637808,
      -3.725
     ],
     "exact": 1.70067,
     "binding": "2024-11-07",
     "ang_binding": 1.47
    },
    {
     "grid": 1.700916,
     "hybrid_local": 1.700516,
     "exact_at_hybrid": 1.700599,
     "interp_err": -4.9e-05,
     "pole": [
      40.525077,
      -1.525
     ],
     "exact": 1.700599,
     "binding": "2024-11-07",
     "ang_binding": 1.66
    },
    {
     "grid": 1.700972,
     "hybrid_local": 1.700559,
     "exact_at_hybrid": 1.700728,
     "interp_err": -9.9e-05,
     "pole": [
      43.094653,
      -3.975
     ],
     "exact": 1.700728,
     "binding": "2024-11-07",
     "ang_binding": 1.89
    },
    {
     "grid": 1.701036,
     "hybrid_local": 1.700544,
     "exact_at_hybrid": 1.700749,
     "interp_err": -0.000121,
     "pole": [
      42.974885,
      -1.775
     ],
     "exact": 1.700749,
     "binding": "2024-11-07",
     "ang_binding": 1.58
    },
    {
     "grid": 1.701517,
     "hybrid_local": 1.701082,
     "exact_at_hybrid": 1.701299,
     "interp_err": -0.000128,
     "pole": [
      42.18006,
      -5.225
     ],
     "exact": 1.701299,
     "binding": "2024-11-07",
     "ang_binding": 2.57
    }
   ],
   "best": {
    "grid": 1.699931,
    "hybrid_local": 1.69993,
    "exact_at_hybrid": 1.700132,
    "interp_err": -0.000119,
    "pole": [
     41.682893,
     -2.715
    ],
    "exact": 1.700129,
    "binding": "2024-11-07",
    "ang_binding": 0.02
   },
   "hires": 1.697257
  },
  "C r|all|nocut": {
   "hybrid_min": 1.337923,
   "n_cand": 10,
   "max_abs_interp_err": 0.0002,
   "candidates": [
    {
     "grid": 1.337923,
     "hybrid_local": 1.337922,
     "exact_at_hybrid": 1.338082,
     "interp_err": -0.000119,
     "pole": [
      41.682893,
      -2.715
     ],
     "exact": 1.338079,
     "binding": "2024-11-07",
     "ang_binding": 0.02
    },
    {
     "grid": 1.338269,
     "hybrid_local": 1.338107,
     "exact_at_hybrid": 1.33822,
     "interp_err": -8.5e-05,
     "pole": [
      41.645006,
      -1.775
     ],
     "exact": 1.33822,
     "binding": "2024-11-07",
     "ang_binding": 0.93
    },
    {
     "grid": 1.33829,
     "hybrid_local": 1.338123,
     "exact_at_hybrid": 1.338264,
     "interp_err": -0.000105,
     "pole": [
      42.784475,
      -2.875
     ],
     "exact": 1.338264,
     "binding": "2024-11-07",
     "ang_binding": 1.1
    },
    {
     "grid": 1.338307,
     "hybrid_local": 1.338135,
     "exact_at_hybrid": 1.338298,
     "interp_err": -0.000122,
     "pole": [
      40.581227,
      -2.625
     ],
     "exact": 1.338292,
     "binding": "2024-11-07",
     "ang_binding": 1.12
    },
    {
     "grid": 1.338325,
     "hybrid_local": 1.338151,
     "exact_at_hybrid": 1.338339,
     "interp_err": -0.00014,
     "pole": [
      41.801122,
      -3.975
     ],
     "exact": 1.338339,
     "binding": "2024-11-07",
     "ang_binding": 1.28
    },
    {
     "grid": 1.338621,
     "hybrid_local": 1.338276,
     "exact_at_hybrid": 1.338505,
     "interp_err": -0.000171,
     "pole": [
      40.637808,
      -3.725
     ],
     "exact": 1.338505,
     "binding": "2024-11-07",
     "ang_binding": 1.47
    },
    {
     "grid": 1.338699,
     "hybrid_local": 1.338384,
     "exact_at_hybrid": 1.338449,
     "interp_err": -4.9e-05,
     "pole": [
      40.525077,
      -1.525
     ],
     "exact": 1.338449,
     "binding": "2024-11-07",
     "ang_binding": 1.66
    },
    {
     "grid": 1.338743,
     "hybrid_local": 1.338418,
     "exact_at_hybrid": 1.338551,
     "interp_err": -9.9e-05,
     "pole": [
      43.094653,
      -3.975
     ],
     "exact": 1.338551,
     "binding": "2024-11-07",
     "ang_binding": 1.89
    },
    {
     "grid": 1.338793,
     "hybrid_local": 1.338406,
     "exact_at_hybrid": 1.338568,
     "interp_err": -0.000121,
     "pole": [
      42.974885,
      -1.775
     ],
     "exact": 1.338568,
     "binding": "2024-11-07",
     "ang_binding": 1.58
    },
    {
     "grid": 1.339172,
     "hybrid_local": 1.338829,
     "exact_at_hybrid": 1.339,
     "interp_err": -0.000128,
     "pole": [
      42.18006,
      -5.225
     ],
     "exact": 1.339,
     "binding": "2024-11-07",
     "ang_binding": 2.57
    }
   ],
   "best": {
    "grid": 1.337923,
    "hybrid_local": 1.337922,
    "exact_at_hybrid": 1.338082,
    "interp_err": -0.000119,
    "pole": [
     41.682893,
     -2.715
    ],
    "exact": 1.338079,
    "binding": "2024-11-07",
    "ang_binding": 0.02
   },
   "hires": 1.335819
  },
  "C V|all|cut15": {
   "hybrid_min": 1.148301,
   "n_cand": 10,
   "max_abs_interp_err": 0.0001,
   "candidates": [
    {
     "grid": 1.148301,
     "hybrid_local": 1.148294,
     "exact_at_hybrid": 1.148322,
     "interp_err": -2.4e-05,
     "pole": [
      235.704518,
      6.321968
     ],
     "exact": 1.148318,
     "binding": "2024-05-19",
     "ang_binding": 15.96
    },
    {
     "grid": 1.148869,
     "hybrid_local": 1.148631,
     "exact_at_hybrid": 1.148706,
     "interp_err": -6.6e-05,
     "pole": [
      235.880327,
      5.065665
     ],
     "exact": 1.148706,
     "binding": "2024-05-19",
     "ang_binding": 15.89
    },
    {
     "grid": 1.148885,
     "hybrid_local": 1.148631,
     "exact_at_hybrid": 1.148626,
     "interp_err": 4e-06,
     "pole": [
      235.473388,
      7.350622
     ],
     "exact": 1.148626,
     "binding": "2024-05-19",
     "ang_binding": 16.17
    },
    {
     "grid": 1.150496,
     "hybrid_local": 1.150003,
     "exact_at_hybrid": 1.150151,
     "interp_err": -0.000129,
     "pole": [
      235.959406,
      3.517531
     ],
     "exact": 1.150151,
     "binding": "2024-05-19",
     "ang_binding": 16.08
    },
    {
     "grid": 1.150634,
     "hybrid_local": 1.150086,
     "exact_at_hybrid": 1.15005,
     "interp_err": 3.1e-05,
     "pole": [
      235.007488,
      8.815863
     ],
     "exact": 1.15005,
     "binding": "2024-05-19",
     "ang_binding": 16.71
    },
    {
     "grid": 1.152992,
     "hybrid_local": 1.15229,
     "exact_at_hybrid": 1.152461,
     "interp_err": -0.000149,
     "pole": [
      235.882009,
      1.973359
     ],
     "exact": 1.152461,
     "binding": "2024-05-19",
     "ang_binding": 16.56
    },
    {
     "grid": 1.153515,
     "hybrid_local": 1.152577,
     "exact_at_hybrid": 1.152501,
     "interp_err": 6.6e-05,
     "pole": [
      234.410662,
      10.182074
     ],
     "exact": 1.152501,
     "binding": "2024-05-19",
     "ang_binding": 17.48
    },
    {
     "grid": 1.153772,
     "hybrid_local": 1.151964,
     "exact_at_hybrid": 1.151947,
     "interp_err": 1.5e-05,
     "pole": [
      234.654437,
      7.025
     ],
     "exact": 1.151947,
     "binding": "2024-05-19",
     "ang_binding": 16.98
    },
    {
     "grid": 1.154436,
     "hybrid_local": 1.152531,
     "exact_at_hybrid": 1.152562,
     "interp_err": -2.7e-05,
     "pole": [
      234.75307,
      5.525
     ],
     "exact": 1.152562,
     "binding": "2024-05-19",
     "ang_binding": 16.96
    },
    {
     "grid": 1.155653,
     "hybrid_local": 1.15393,
     "exact_at_hybrid": 1.153888,
     "interp_err": 3.6e-05,
     "pole": [
      234.05062,
      8.525
     ],
     "exact": 1.153888,
     "binding": "2024-05-19",
     "ang_binding": 17.63
    }
   ],
   "best": {
    "grid": 1.148301,
    "hybrid_local": 1.148294,
    "exact_at_hybrid": 1.148322,
    "interp_err": -2.4e-05,
    "pole": [
     235.704518,
     6.321968
    ],
    "exact": 1.148318,
    "binding": "2024-05-19",
    "ang_binding": 15.96
   },
   "hires": 1.146461
  },
  "C filter|no1107|cut15": {
   "hybrid_min": 0.903766,
   "n_cand": 10,
   "max_abs_interp_err": 0.0001,
   "candidates": [
    {
     "grid": 0.903766,
     "hybrid_local": 0.90376,
     "exact_at_hybrid": 0.903782,
     "interp_err": -2.4e-05,
     "pole": [
      235.704518,
      6.321968
     ],
     "exact": 0.903778,
     "binding": "2024-05-19",
     "ang_binding": 15.96
    },
    {
     "grid": 0.904212,
     "hybrid_local": 0.904025,
     "exact_at_hybrid": 0.904084,
     "interp_err": -6.6e-05,
     "pole": [
      235.880327,
      5.065665
     ],
     "exact": 0.904084,
     "binding": "2024-05-19",
     "ang_binding": 15.89
    },
    {
     "grid": 0.904225,
     "hybrid_local": 0.904025,
     "exact_at_hybrid": 0.904022,
     "interp_err": 4e-06,
     "pole": [
      235.473388,
      7.350622
     ],
     "exact": 0.904022,
     "binding": "2024-05-19",
     "ang_binding": 16.17
    },
    {
     "grid": 0.905493,
     "hybrid_local": 0.905105,
     "exact_at_hybrid": 0.905221,
     "interp_err": -0.000129,
     "pole": [
      235.959406,
      3.517531
     ],
     "exact": 0.905221,
     "binding": "2024-05-19",
     "ang_binding": 16.08
    },
    {
     "grid": 0.905601,
     "hybrid_local": 0.90517,
     "exact_at_hybrid": 0.905142,
     "interp_err": 3.1e-05,
     "pole": [
      235.007488,
      8.815863
     ],
     "exact": 0.905142,
     "binding": "2024-05-19",
     "ang_binding": 16.71
    },
    {
     "grid": 0.907457,
     "hybrid_local": 0.906905,
     "exact_at_hybrid": 0.90704,
     "interp_err": -0.000149,
     "pole": [
      235.882009,
      1.973359
     ],
     "exact": 0.90704,
     "binding": "2024-05-19",
     "ang_binding": 16.56
    },
    {
     "grid": 0.907869,
     "hybrid_local": 0.907131,
     "exact_at_hybrid": 0.907071,
     "interp_err": 6.6e-05,
     "pole": [
      234.410662,
      10.182074
     ],
     "exact": 0.907071,
     "binding": "2024-05-19",
     "ang_binding": 17.48
    },
    {
     "grid": 0.908072,
     "hybrid_local": 0.906648,
     "exact_at_hybrid": 0.906635,
     "interp_err": 1.5e-05,
     "pole": [
      234.654437,
      7.025
     ],
     "exact": 0.906635,
     "binding": "2024-05-19",
     "ang_binding": 16.98
    },
    {
     "grid": 0.908594,
     "hybrid_local": 0.907095,
     "exact_at_hybrid": 0.907119,
     "interp_err": -2.7e-05,
     "pole": [
      234.75307,
      5.525
     ],
     "exact": 0.907119,
     "binding": "2024-05-19",
     "ang_binding": 16.96
    },
    {
     "grid": 0.909552,
     "hybrid_local": 0.908195,
     "exact_at_hybrid": 0.908163,
     "interp_err": 3.6e-05,
     "pole": [
      234.05062,
      8.525
     ],
     "exact": 0.908163,
     "binding": "2024-05-19",
     "ang_binding": 17.63
    }
   ],
   "best": {
    "grid": 0.903766,
    "hybrid_local": 0.90376,
    "exact_at_hybrid": 0.903782,
    "interp_err": -2.4e-05,
    "pole": [
     235.704518,
     6.321968
    ],
    "exact": 0.903778,
    "binding": "2024-05-19",
    "ang_binding": 15.96
   },
   "hires": 0.902317
  },
  "C2+ V|all|nocut": {
   "hybrid_min": 1.315193,
   "n_cand": 10,
   "max_abs_interp_err": 0.0001,
   "candidates": [
    {
     "grid": 1.315193,
     "hybrid_local": 1.315191,
     "exact_at_hybrid": 1.315314,
     "interp_err": -9.4e-05,
     "pole": [
      41.702918,
      -2.715
     ],
     "exact": 1.315313,
     "binding": "2024-11-07",
     "ang_binding": 0.01
    },
    {
     "grid": 1.315612,
     "hybrid_local": 1.315408,
     "exact_at_hybrid": 1.315497,
     "interp_err": -6.8e-05,
     "pole": [
      41.665012,
      -1.775
     ],
     "exact": 1.315497,
     "binding": "2024-11-07",
     "ang_binding": 0.93
    },
    {
     "grid": 1.315666,
     "hybrid_local": 1.315448,
     "exact_at_hybrid": 1.315559,
     "interp_err": -8.4e-05,
     "pole": [
      42.784475,
      -2.815
     ],
     "exact": 1.315559,
     "binding": "2024-11-07",
     "ang_binding": 1.09
    },
    {
     "grid": 1.315687,
     "hybrid_local": 1.315462,
     "exact_at_hybrid": 1.315588,
     "interp_err": -9.6e-05,
     "pole": [
      40.581227,
      -2.665
     ],
     "exact": 1.315586,
     "binding": "2024-11-07",
     "ang_binding": 1.12
    },
    {
     "grid": 1.315741,
     "hybrid_local": 1.315506,
     "exact_at_hybrid": 1.315654,
     "interp_err": -0.000113,
     "pole": [
      41.761006,
      -3.975
     ],
     "exact": 1.315654,
     "binding": "2024-11-07",
     "ang_binding": 1.27
    },
    {
     "grid": 1.316087,
     "hybrid_local": 1.31565,
     "exact_at_hybrid": 1.315828,
     "interp_err": -0.000135,
     "pole": [
      40.637808,
      -3.725
     ],
     "exact": 1.315828,
     "binding": "2024-11-07",
     "ang_binding": 1.47
    },
    {
     "grid": 1.316221,
     "hybrid_local": 1.315786,
     "exact_at_hybrid": 1.315837,
     "interp_err": -3.9e-05,
     "pole": [
      40.525077,
      -1.525
     ],
     "exact": 1.315837,
     "binding": "2024-11-07",
     "ang_binding": 1.66
    },
    {
     "grid": 1.316253,
     "hybrid_local": 1.315776,
     "exact_at_hybrid": 1.315894,
     "interp_err": -9e-05,
     "pole": [
      42.724923,
      -1.525
     ],
     "exact": 1.315894,
     "binding": "2024-11-07",
     "ang_binding": 1.56
    },
    {
     "grid": 1.316342,
     "hybrid_local": 1.315879,
     "exact_at_hybrid": 1.315984,
     "interp_err": -8e-05,
     "pole": [
      43.094653,
      -3.975
     ],
     "exact": 1.315984,
     "binding": "2024-11-07",
     "ang_binding": 1.89
    },
    {
     "grid": 1.316896,
     "hybrid_local": 1.316475,
     "exact_at_hybrid": 1.316475,
     "interp_err": 0.0,
     "pole": [
      41.555,
      -0.275
     ],
     "exact": 1.316475,
     "binding": "2024-11-07",
     "ang_binding": 2.43
    }
   ],
   "best": {
    "grid": 1.315193,
    "hybrid_local": 1.315191,
    "exact_at_hybrid": 1.315314,
    "interp_err": -9.4e-05,
    "pole": [
     41.702918,
     -2.715
    ],
    "exact": 1.315313,
    "binding": "2024-11-07",
    "ang_binding": 0.01
   },
   "hires": 1.31342
  },
  "C2+ r|all|nocut": {
   "hybrid_min": 1.035117,
   "n_cand": 10,
   "max_abs_interp_err": 0.0001,
   "candidates": [
    {
     "grid": 1.035117,
     "hybrid_local": 1.035115,
     "exact_at_hybrid": 1.035212,
     "interp_err": -9.4e-05,
     "pole": [
      41.702918,
      -2.715
     ],
     "exact": 1.035212,
     "binding": "2024-11-07",
     "ang_binding": 0.01
    },
    {
     "grid": 1.035447,
     "hybrid_local": 1.035286,
     "exact_at_hybrid": 1.035357,
     "interp_err": -6.8e-05,
     "pole": [
      41.665012,
      -1.775
     ],
     "exact": 1.035357,
     "binding": "2024-11-07",
     "ang_binding": 0.93
    },
    {
     "grid": 1.035489,
     "hybrid_local": 1.035318,
     "exact_at_hybrid": 1.035405,
     "interp_err": -8.4e-05,
     "pole": [
      42.784475,
      -2.815
     ],
     "exact": 1.035405,
     "binding": "2024-11-07",
     "ang_binding": 1.09
    },
    {
     "grid": 1.035506,
     "hybrid_local": 1.035329,
     "exact_at_hybrid": 1.035428,
     "interp_err": -9.6e-05,
     "pole": [
      40.581227,
      -2.665
     ],
     "exact": 1.035426,
     "binding": "2024-11-07",
     "ang_binding": 1.12
    },
    {
     "grid": 1.035548,
     "hybrid_local": 1.035363,
     "exact_at_hybrid": 1.03548,
     "interp_err": -0.000113,
     "pole": [
      41.761006,
      -3.975
     ],
     "exact": 1.03548,
     "binding": "2024-11-07",
     "ang_binding": 1.27
    },
    {
     "grid": 1.035821,
     "hybrid_local": 1.035477,
     "exact_at_hybrid": 1.035617,
     "interp_err": -0.000135,
     "pole": [
      40.637808,
      -3.725
     ],
     "exact": 1.035617,
     "binding": "2024-11-07",
     "ang_binding": 1.47
    },
    {
     "grid": 1.035926,
     "hybrid_local": 1.035584,
     "exact_at_hybrid": 1.035624,
     "interp_err": -3.9e-05,
     "pole": [
      40.525077,
      -1.525
     ],
     "exact": 1.035624,
     "binding": "2024-11-07",
     "ang_binding": 1.66
    },
    {
     "grid": 1.035951,
     "hybrid_local": 1.035576,
     "exact_at_hybrid": 1.035669,
     "interp_err": -9e-05,
     "pole": [
      42.724923,
      -1.525
     ],
     "exact": 1.035669,
     "binding": "2024-11-07",
     "ang_binding": 1.56
    },
    {
     "grid": 1.036021,
     "hybrid_local": 1.035657,
     "exact_at_hybrid": 1.03574,
     "interp_err": -8e-05,
     "pole": [
      43.094653,
      -3.975
     ],
     "exact": 1.03574,
     "binding": "2024-11-07",
     "ang_binding": 1.89
    },
    {
     "grid": 1.036458,
     "hybrid_local": 1.036126,
     "exact_at_hybrid": 1.036126,
     "interp_err": 0.0,
     "pole": [
      41.555,
      -0.275
     ],
     "exact": 1.036126,
     "binding": "2024-11-07",
     "ang_binding": 2.43
    }
   ],
   "best": {
    "grid": 1.035117,
    "hybrid_local": 1.035115,
    "exact_at_hybrid": 1.035212,
    "interp_err": -9.4e-05,
    "pole": [
     41.702918,
     -2.715
    ],
    "exact": 1.035212,
    "binding": "2024-11-07",
    "ang_binding": 0.01
   },
   "hires": 1.033722
  },
  "C2+ V|all|cut15": {
   "hybrid_min": 0.894945,
   "n_cand": 10,
   "max_abs_interp_err": 0.0001,
   "candidates": [
    {
     "grid": 0.894945,
     "hybrid_local": 0.894939,
     "exact_at_hybrid": 0.894965,
     "interp_err": -2.9e-05,
     "pole": [
      235.762451,
      5.996913
     ],
     "exact": 0.89496,
     "binding": "2024-05-19",
     "ang_binding": 15.92
    },
    {
     "grid": 0.895564,
     "hybrid_local": 0.895313,
     "exact_at_hybrid": 0.895372,
     "interp_err": -6.6e-05,
     "pole": [
      235.922908,
      4.656555
     ],
     "exact": 0.895372,
     "binding": "2024-05-19",
     "ang_binding": 15.91
    },
    {
     "grid": 0.895612,
     "hybrid_local": 0.895301,
     "exact_at_hybrid": 0.895302,
     "interp_err": -0.0,
     "pole": [
      235.566427,
      6.973192
     ],
     "exact": 0.895302,
     "binding": "2024-05-19",
     "ang_binding": 16.08
    },
    {
     "grid": 0.897404,
     "hybrid_local": 0.896877,
     "exact_at_hybrid": 0.896973,
     "interp_err": -0.000107,
     "pole": [
      235.946522,
      3.167938
     ],
     "exact": 0.896973,
     "binding": "2024-05-19",
     "ang_binding": 16.17
    },
    {
     "grid": 0.897578,
     "hybrid_local": 0.896924,
     "exact_at_hybrid": 0.896905,
     "interp_err": 2.1e-05,
     "pole": [
      235.135185,
      8.449608
     ],
     "exact": 0.896905,
     "binding": "2024-05-19",
     "ang_binding": 16.56
    },
    {
     "grid": 0.900341,
     "hybrid_local": 0.899537,
     "exact_at_hybrid": 0.899641,
     "interp_err": -0.000116,
     "pole": [
      235.833988,
      1.626838
     ],
     "exact": 0.899641,
     "binding": "2024-05-19",
     "ang_binding": 16.71
    },
    {
     "grid": 0.900823,
     "hybrid_local": 0.899816,
     "exact_at_hybrid": 0.899775,
     "interp_err": 4.5e-05,
     "pole": [
      234.551874,
      9.870502
     ],
     "exact": 0.899775,
     "binding": "2024-05-19",
     "ang_binding": 17.29
    },
    {
     "grid": 0.901623,
     "hybrid_local": 0.899512,
     "exact_at_hybrid": 0.899525,
     "interp_err": -1.4e-05,
     "pole": [
      234.753231,
      5.775
     ],
     "exact": 0.899525,
     "binding": "2024-05-19",
     "ang_binding": 16.94
    },
    {
     "grid": 0.90239,
     "hybrid_local": 0.900386,
     "exact_at_hybrid": 0.900371,
     "interp_err": 1.6e-05,
     "pole": [
      234.402897,
      7.275
     ],
     "exact": 0.900371,
     "binding": "2024-05-19",
     "ang_binding": 17.23
    },
    {
     "grid": 0.902963,
     "hybrid_local": 0.900727,
     "exact_at_hybrid": 0.900758,
     "interp_err": -3.5e-05,
     "pole": [
      234.764173,
      4.275
     ],
     "exact": 0.900758,
     "binding": "2024-05-19",
     "ang_binding": 17.11
    }
   ],
   "best": {
    "grid": 0.894945,
    "hybrid_local": 0.894939,
    "exact_at_hybrid": 0.894965,
    "interp_err": -2.9e-05,
    "pole": [
     235.762451,
     5.996913
    ],
    "exact": 0.89496,
    "binding": "2024-05-19",
    "ang_binding": 15.92
   },
   "hires": 0.893763
  },
  "C2+ filter|no1107|cut15": {
   "hybrid_min": 0.704362,
   "n_cand": 10,
   "max_abs_interp_err": 0.0001,
   "candidates": [
    {
     "grid": 0.704362,
     "hybrid_local": 0.704358,
     "exact_at_hybrid": 0.704379,
     "interp_err": -2.9e-05,
     "pole": [
      235.762451,
      5.996913
     ],
     "exact": 0.704375,
     "binding": "2024-05-19",
     "ang_binding": 15.92
    },
    {
     "grid": 0.70485,
     "hybrid_local": 0.704652,
     "exact_at_hybrid": 0.704698,
     "interp_err": -6.6e-05,
     "pole": [
      235.922908,
      4.656555
     ],
     "exact": 0.704698,
     "binding": "2024-05-19",
     "ang_binding": 15.91
    },
    {
     "grid": 0.704887,
     "hybrid_local": 0.704643,
     "exact_at_hybrid": 0.704643,
     "interp_err": -0.0,
     "pole": [
      235.566427,
      6.973192
     ],
     "exact": 0.704643,
     "binding": "2024-05-19",
     "ang_binding": 16.08
    },
    {
     "grid": 0.706298,
     "hybrid_local": 0.705884,
     "exact_at_hybrid": 0.705959,
     "interp_err": -0.000107,
     "pole": [
      235.946522,
      3.167938
     ],
     "exact": 0.705959,
     "binding": "2024-05-19",
     "ang_binding": 16.17
    },
    {
     "grid": 0.706435,
     "hybrid_local": 0.70592,
     "exact_at_hybrid": 0.705905,
     "interp_err": 2.1e-05,
     "pole": [
      235.135185,
      8.449608
     ],
     "exact": 0.705905,
     "binding": "2024-05-19",
     "ang_binding": 16.56
    },
    {
     "grid": 0.708609,
     "hybrid_local": 0.707977,
     "exact_at_hybrid": 0.708059,
     "interp_err": -0.000116,
     "pole": [
      235.833988,
      1.626838
     ],
     "exact": 0.708059,
     "binding": "2024-05-19",
     "ang_binding": 16.71
    },
    {
     "grid": 0.708989,
     "hybrid_local": 0.708196,
     "exact_at_hybrid": 0.708164,
     "interp_err": 4.5e-05,
     "pole": [
      234.551874,
      9.870502
     ],
     "exact": 0.708164,
     "binding": "2024-05-19",
     "ang_binding": 17.29
    },
    {
     "grid": 0.709618,
     "hybrid_local": 0.707957,
     "exact_at_hybrid": 0.707968,
     "interp_err": -1.4e-05,
     "pole": [
      234.753231,
      5.775
     ],
     "exact": 0.707968,
     "binding": "2024-05-19",
     "ang_binding": 16.94
    },
    {
     "grid": 0.710223,
     "hybrid_local": 0.708645,
     "exact_at_hybrid": 0.708633,
     "interp_err": 1.6e-05,
     "pole": [
      234.402897,
      7.275
     ],
     "exact": 0.708633,
     "binding": "2024-05-19",
     "ang_binding": 17.23
    },
    {
     "grid": 0.710673,
     "hybrid_local": 0.708914,
     "exact_at_hybrid": 0.708938,
     "interp_err": -3.5e-05,
     "pole": [
      234.764173,
      4.275
     ],
     "exact": 0.708938,
     "binding": "2024-05-19",
     "ang_binding": 17.11
    }
   ],
   "best": {
    "grid": 0.704362,
    "hybrid_local": 0.704358,
    "exact_at_hybrid": 0.704379,
    "interp_err": -2.9e-05,
    "pole": [
     235.762451,
     5.996913
    ],
    "exact": 0.704375,
    "binding": "2024-05-19",
    "ang_binding": 15.92
   },
   "hires": 0.703432
  },
  "C2- V|all|nocut": {
   "hybrid_min": 1.368098,
   "n_cand": 10,
   "max_abs_interp_err": 0.0009,
   "candidates": [
    {
     "grid": 1.368098,
     "hybrid_local": 1.368096,
     "exact_at_hybrid": 1.369001,
     "interp_err": -0.000661,
     "pole": [
      221.702923,
      2.725
     ],
     "exact": 1.368944,
     "binding": "2024-11-07",
     "ang_binding": 0.02
    },
    {
     "grid": 1.368442,
     "hybrid_local": 1.368274,
     "exact_at_hybrid": 1.369282,
     "interp_err": -0.000736,
     "pole": [
      221.795144,
      4.225
     ],
     "exact": 1.369282,
     "binding": "2024-11-07",
     "ang_binding": 1.52
    },
    {
     "grid": 1.368456,
     "hybrid_local": 1.368292,
     "exact_at_hybrid": 1.369102,
     "interp_err": -0.000592,
     "pole": [
      222.784284,
      2.975
     ],
     "exact": 1.369101,
     "binding": "2024-11-07",
     "ang_binding": 1.12
    },
    {
     "grid": 1.368487,
     "hybrid_local": 1.368302,
     "exact_at_hybrid": 1.369302,
     "interp_err": -0.000731,
     "pole": [
      220.581311,
      2.655
     ],
     "exact": 1.369174,
     "binding": "2024-11-07",
     "ang_binding": 1.12
    },
    {
     "grid": 1.368589,
     "hybrid_local": 1.368316,
     "exact_at_hybrid": 1.369017,
     "interp_err": -0.000512,
     "pole": [
      222.12932,
      2.275
     ],
     "exact": 1.369017,
     "binding": "2024-11-07",
     "ang_binding": 0.61
    },
    {
     "grid": 1.36863,
     "hybrid_local": 1.368385,
     "exact_at_hybrid": 1.368995,
     "interp_err": -0.000446,
     "pole": [
      221.428653,
      2.025
     ],
     "exact": 1.368995,
     "binding": "2024-11-07",
     "ang_binding": 0.73
    },
    {
     "grid": 1.368752,
     "hybrid_local": 1.368408,
     "exact_at_hybrid": 1.369642,
     "interp_err": -0.000901,
     "pole": [
      220.637938,
      3.975
     ],
     "exact": 1.369642,
     "binding": "2024-11-07",
     "ang_binding": 1.66
    },
    {
     "grid": 1.368963,
     "hybrid_local": 1.368603,
     "exact_at_hybrid": 1.369394,
     "interp_err": -0.000578,
     "pole": [
      222.999245,
      4.475
     ],
     "exact": 1.369394,
     "binding": "2024-11-07",
     "ang_binding": 2.19
    },
    {
     "grid": 1.369233,
     "hybrid_local": 1.368822,
     "exact_at_hybrid": 1.369565,
     "interp_err": -0.000543,
     "pole": [
      223.630302,
      2.525
     ],
     "exact": 1.369565,
     "binding": "2024-11-07",
     "ang_binding": 1.94
    },
    {
     "grid": 1.369342,
     "hybrid_local": 1.368937,
     "exact_at_hybrid": 1.369503,
     "interp_err": -0.000414,
     "pole": [
      219.677437,
      2.025
     ],
     "exact": 1.369503,
     "binding": "2024-11-07",
     "ang_binding": 2.13
    }
   ],
   "best": {
    "grid": 1.368098,
    "hybrid_local": 1.368096,
    "exact_at_hybrid": 1.369001,
    "interp_err": -0.000661,
    "pole": [
     221.702923,
     2.725
    ],
    "exact": 1.368944,
    "binding": "2024-11-07",
    "ang_binding": 0.02
   },
   "hires": 1.370407
  },
  "C2- r|all|nocut": {
   "hybrid_min": 1.076756,
   "n_cand": 10,
   "max_abs_interp_err": 0.0009,
   "candidates": [
    {
     "grid": 1.076756,
     "hybrid_local": 1.076754,
     "exact_at_hybrid": 1.077466,
     "interp_err": -0.000661,
     "pole": [
      221.702923,
      2.725
     ],
     "exact": 1.077422,
     "binding": "2024-11-07",
     "ang_binding": 0.02
    },
    {
     "grid": 1.077027,
     "hybrid_local": 1.076894,
     "exact_at_hybrid": 1.077688,
     "interp_err": -0.000736,
     "pole": [
      221.795144,
      4.225
     ],
     "exact": 1.077688,
     "binding": "2024-11-07",
     "ang_binding": 1.52
    },
    {
     "grid": 1.077037,
     "hybrid_local": 1.076908,
     "exact_at_hybrid": 1.077546,
     "interp_err": -0.000592,
     "pole": [
      222.784284,
      2.975
     ],
     "exact": 1.077545,
     "binding": "2024-11-07",
     "ang_binding": 1.12
    },
    {
     "grid": 1.077062,
     "hybrid_local": 1.076916,
     "exact_at_hybrid": 1.077703,
     "interp_err": -0.000731,
     "pole": [
      220.581311,
      2.655
     ],
     "exact": 1.077602,
     "binding": "2024-11-07",
     "ang_binding": 1.12
    },
    {
     "grid": 1.077142,
     "hybrid_local": 1.076927,
     "exact_at_hybrid": 1.077479,
     "interp_err": -0.000512,
     "pole": [
      222.12932,
      2.275
     ],
     "exact": 1.077479,
     "binding": "2024-11-07",
     "ang_binding": 0.61
    },
    {
     "grid": 1.077174,
     "hybrid_local": 1.076981,
     "exact_at_hybrid": 1.077462,
     "interp_err": -0.000446,
     "pole": [
      221.428653,
      2.025
     ],
     "exact": 1.077462,
     "binding": "2024-11-07",
     "ang_binding": 0.73
    },
    {
     "grid": 1.07727,
     "hybrid_local": 1.077,
     "exact_at_hybrid": 1.077971,
     "interp_err": -0.000901,
     "pole": [
      220.637938,
      3.975
     ],
     "exact": 1.077971,
     "binding": "2024-11-07",
     "ang_binding": 1.66
    },
    {
     "grid": 1.077437,
     "hybrid_local": 1.077153,
     "exact_at_hybrid": 1.077776,
     "interp_err": -0.000578,
     "pole": [
      222.999245,
      4.475
     ],
     "exact": 1.077776,
     "binding": "2024-11-07",
     "ang_binding": 2.19
    },
    {
     "grid": 1.077649,
     "hybrid_local": 1.077326,
     "exact_at_hybrid": 1.077911,
     "interp_err": -0.000543,
     "pole": [
      223.630302,
      2.525
     ],
     "exact": 1.077911,
     "binding": "2024-11-07",
     "ang_binding": 1.94
    },
    {
     "grid": 1.077735,
     "hybrid_local": 1.077416,
     "exact_at_hybrid": 1.077862,
     "interp_err": -0.000414,
     "pole": [
      219.677437,
      2.025
     ],
     "exact": 1.077862,
     "binding": "2024-11-07",
     "ang_binding": 2.13
    }
   ],
   "best": {
    "grid": 1.076756,
    "hybrid_local": 1.076754,
    "exact_at_hybrid": 1.077466,
    "interp_err": -0.000661,
    "pole": [
     221.702923,
     2.725
    ],
    "exact": 1.077422,
    "binding": "2024-11-07",
    "ang_binding": 0.02
   },
   "hires": 1.078573
  },
  "C2- V|all|cut15": {
   "hybrid_min": 0.926268,
   "n_cand": 10,
   "max_abs_interp_err": 0.0004,
   "candidates": [
    {
     "grid": 0.926268,
     "hybrid_local": 0.926268,
     "exact_at_hybrid": 0.926451,
     "interp_err": -0.000198,
     "pole": [
      55.750436,
      -6.054249
     ],
     "exact": 0.926451,
     "binding": "2024-05-19",
     "ang_binding": 15.93
    },
    {
     "grid": 0.926876,
     "hybrid_local": 0.926636,
     "exact_at_hybrid": 0.926889,
     "interp_err": -0.000273,
     "pole": [
      55.89096,
      -4.916109
     ],
     "exact": 0.926889,
     "binding": "2024-05-19",
     "ang_binding": 15.9
    },
    {
     "grid": 0.9269,
     "hybrid_local": 0.926618,
     "exact_at_hybrid": 0.926722,
     "interp_err": -0.000113,
     "pole": [
      55.514229,
      -7.18627
     ],
     "exact": 0.926722,
     "binding": "2024-05-19",
     "ang_binding": 16.13
    },
    {
     "grid": 0.928652,
     "hybrid_local": 0.928124,
     "exact_at_hybrid": 0.928465,
     "interp_err": -0.000366,
     "pole": [
      55.95486,
      -3.36767
     ],
     "exact": 0.928465,
     "binding": "2024-05-19",
     "ang_binding": 16.12
    },
    {
     "grid": 0.928789,
     "hybrid_local": 0.928182,
     "exact_at_hybrid": 0.928194,
     "interp_err": -1.4e-05,
     "pole": [
      55.063165,
      -8.656398
     ],
     "exact": 0.928194,
     "binding": "2024-05-19",
     "ang_binding": 16.64
    },
    {
     "grid": 0.931459,
     "hybrid_local": 0.930674,
     "exact_at_hybrid": 0.931055,
     "interp_err": -0.000408,
     "pole": [
      55.862394,
      -1.824717
     ],
     "exact": 0.931055,
     "binding": "2024-05-19",
     "ang_binding": 16.62
    },
    {
     "grid": 0.931918,
     "hybrid_local": 0.93088,
     "exact_at_hybrid": 0.930815,
     "interp_err": 7e-05,
     "pole": [
      54.480816,
      -10.048998
     ],
     "exact": 0.930815,
     "binding": "2024-05-19",
     "ang_binding": 17.39
    },
    {
     "grid": 0.932624,
     "hybrid_local": 0.930632,
     "exact_at_hybrid": 0.93067,
     "interp_err": -4e-05,
     "pole": [
      54.616325,
      -6.775
     ],
     "exact": 0.93067,
     "binding": "2024-05-19",
     "ang_binding": 17.02
    },
    {
     "grid": 0.933344,
     "hybrid_local": 0.931235,
     "exact_at_hybrid": 0.931336,
     "interp_err": -0.000108,
     "pole": [
      54.715041,
      -5.275
     ],
     "exact": 0.931336,
     "binding": "2024-05-19",
     "ang_binding": 17.02
    },
    {
     "grid": 0.933399,
     "hybrid_local": 0.931518,
     "exact_at_hybrid": 0.931492,
     "interp_err": 2.8e-05,
     "pole": [
      54.302826,
      -8.275
     ],
     "exact": 0.931492,
     "binding": "2024-05-19",
     "ang_binding": 17.37
    }
   ],
   "best": {
    "grid": 0.926268,
    "hybrid_local": 0.926268,
    "exact_at_hybrid": 0.926451,
    "interp_err": -0.000198,
    "pole": [
     55.750436,
     -6.054249
    ],
    "exact": 0.926451,
    "binding": "2024-05-19",
    "ang_binding": 15.93
   },
   "hires": 0.927804
  },
  "C2- filter|no1107|cut15": {
   "hybrid_min": 0.729015,
   "n_cand": 10,
   "max_abs_interp_err": 0.0004,
   "candidates": [
    {
     "grid": 0.729015,
     "hybrid_local": 0.729015,
     "exact_at_hybrid": 0.72916,
     "interp_err": -0.000198,
     "pole": [
      55.750436,
      -6.054249
     ],
     "exact": 0.72916,
     "binding": "2024-05-19",
     "ang_binding": 15.93
    },
    {
     "grid": 0.729494,
     "hybrid_local": 0.729305,
     "exact_at_hybrid": 0.729504,
     "interp_err": -0.000273,
     "pole": [
      55.89096,
      -4.916109
     ],
     "exact": 0.729504,
     "binding": "2024-05-19",
     "ang_binding": 15.9
    },
    {
     "grid": 0.729513,
     "hybrid_local": 0.729291,
     "exact_at_hybrid": 0.729373,
     "interp_err": -0.000113,
     "pole": [
      55.514229,
      -7.18627
     ],
     "exact": 0.729373,
     "binding": "2024-05-19",
     "ang_binding": 16.13
    },
    {
     "grid": 0.730892,
     "hybrid_local": 0.730476,
     "exact_at_hybrid": 0.730744,
     "interp_err": -0.000366,
     "pole": [
      55.95486,
      -3.36767
     ],
     "exact": 0.730744,
     "binding": "2024-05-19",
     "ang_binding": 16.12
    },
    {
     "grid": 0.731,
     "hybrid_local": 0.730521,
     "exact_at_hybrid": 0.730531,
     "interp_err": -1.4e-05,
     "pole": [
      55.063165,
      -8.656398
     ],
     "exact": 0.730531,
     "binding": "2024-05-19",
     "ang_binding": 16.64
    },
    {
     "grid": 0.733101,
     "hybrid_local": 0.732483,
     "exact_at_hybrid": 0.732783,
     "interp_err": -0.000408,
     "pole": [
      55.862394,
      -1.824717
     ],
     "exact": 0.732783,
     "binding": "2024-05-19",
     "ang_binding": 16.62
    },
    {
     "grid": 0.733462,
     "hybrid_local": 0.732645,
     "exact_at_hybrid": 0.732594,
     "interp_err": 7e-05,
     "pole": [
      54.480816,
      -10.048998
     ],
     "exact": 0.732594,
     "binding": "2024-05-19",
     "ang_binding": 17.39
    },
    {
     "grid": 0.734017,
     "hybrid_local": 0.73245,
     "exact_at_hybrid": 0.73248,
     "interp_err": -4e-05,
     "pole": [
      54.616325,
      -6.775
     ],
     "exact": 0.73248,
     "binding": "2024-05-19",
     "ang_binding": 17.02
    },
    {
     "grid": 0.734584,
     "hybrid_local": 0.732925,
     "exact_at_hybrid": 0.733004,
     "interp_err": -0.000108,
     "pole": [
      54.715041,
      -5.275
     ],
     "exact": 0.733004,
     "binding": "2024-05-19",
     "ang_binding": 17.02
    },
    {
     "grid": 0.734628,
     "hybrid_local": 0.733147,
     "exact_at_hybrid": 0.733127,
     "interp_err": 2.8e-05,
     "pole": [
      54.302826,
      -8.275
     ],
     "exact": 0.733127,
     "binding": "2024-05-19",
     "ang_binding": 17.37
    }
   ],
   "best": {
    "grid": 0.729015,
    "hybrid_local": 0.729015,
    "exact_at_hybrid": 0.72916,
    "interp_err": -0.000198,
    "pole": [
     55.750436,
     -6.054249
    ],
    "exact": 0.72916,
    "binding": "2024-05-19",
    "ang_binding": 15.93
   },
   "hires": 0.730224
  }
 }
}

==> anc/out/results_hybrid_12m.json <==
{
 "span": 12.0,
 "tol": 0.04,
 "n_fine": 1051154,
 "n_coarse": 286,
 "results": {
  "A V|all|nocut": {
   "hybrid_min": 4.085383,
   "n_cand": 10,
   "max_abs_interp_err": 0.0003,
   "candidates": [
    {
     "grid": 4.085383,
     "hybrid_local": 4.085382,
     "exact_at_hybrid": 4.086488,
     "interp_err": -0.000271,
     "pole": [
      221.702918,
      2.695
     ],
     "exact": 4.086456,
     "binding": "2024-11-07",
     "ang_binding": 0.01
    },
    {
     "grid": 4.086698,
     "hybrid_local": 4.085914,
     "exact_at_hybrid": 4.087028,
     "interp_err": -0.000273,
     "pole": [
      222.438332,
      3.475
     ],
     "exact": 4.087028,
     "binding": "2024-11-07",
     "ang_binding": 1.07
    },
    {
     "grid": 4.086802,
     "hybrid_local": 4.08598,
     "exact_at_hybrid": 4.086893,
     "interp_err": -0.000223,
     "pole": [
      220.928359,
      2.275
     ],
     "exact": 4.086893,
     "binding": "2024-11-07",
     "ang_binding": 0.88
    },
    {
     "grid": 4.086915,
     "hybrid_local": 4.086112,
     "exact_at_hybrid": 4.086872,
     "interp_err": -0.000186,
     "pole": [
      221.756053,
      1.845848
     ],
     "exact": 4.086872,
     "binding": "2024-11-07",
     "ang_binding": 0.86
    },
    {
     "grid": 4.086965,
     "hybrid_local": 4.086146,
     "exact_at_hybrid": 4.08749,
     "interp_err": -0.000329,
     "pole": [
      221.640723,
      3.975
     ],
     "exact": 4.08749,
     "binding": "2024-11-07",
     "ang_binding": 1.27
    },
    {
     "grid": 4.087549,
     "hybrid_local": 4.08657,
     "exact_at_hybrid": 4.087839,
     "interp_err": -0.000311,
     "pole": [
      220.331154,
      2.975
     ],
     "exact": 4.087839,
     "binding": "2024-11-07",
     "ang_binding": 1.39
    },
    {
     "grid": 4.087655,
     "hybrid_local": 4.086662,
     "exact_at_hybrid": 4.087639,
     "interp_err": -0.000239,
     "pole": [
      223.129885,
      2.775
     ],
     "exact": 4.087639,
     "binding": "2024-11-07",
     "ang_binding": 1.43
    },
    {
     "grid": 4.089339,
     "hybrid_local": 4.088079,
     "exact_at_hybrid": 4.089314,
     "interp_err": -0.000302,
     "pole": [
      222.150535,
      4.975
     ],
     "exact": 4.089314,
     "binding": "2024-11-07",
     "ang_binding": 2.32
    },
    {
     "grid": 4.089436,
     "hybrid_local": 4.08821,
     "exact_at_hybrid": 4.088466,
     "interp_err": -6.3e-05,
     "pole": [
      221.275009,
      0.775
     ],
     "exact": 4.088466,
     "binding": "2024-11-07",
     "ang_binding": 1.97
    },
    {
     "grid": 4.089733,
     "hybrid_local": 4.088487,
     "exact_at_hybrid": 4.089503,
     "interp_err": -0.000249,
     "pole": [
      219.427377,
      2.525
     ],
     "exact": 4.089503,
     "binding": "2024-11-07",
     "ang_binding": 2.28
    }
   ],
   "best": {
    "grid": 4.085383,
    "hybrid_local": 4.085382,
    "exact_at_hybrid": 4.086488,
    "interp_err": -0.000271,
    "pole": [
     221.702918,
     2.695
    ],
    "exact": 4.086456,
    "binding": "2024-11-07",
    "ang_binding": 0.01
   },
   "hires": 4.086013
  },
  "A r|all|nocut": {
   "hybrid_min": 3.215383,
   "n_cand": 10,
   "max_abs_interp_err": 0.0003,
   "candidates": [
    {
     "grid": 3.215383,
     "hybrid_local": 3.215383,
     "exact_at_hybrid": 3.216254,
     "interp_err": -0.000271,
     "pole": [
      221.702918,
      2.695
     ],
     "exact": 3.216228,
     "binding": "2024-11-07",
     "ang_binding": 0.01
    },
    {
     "grid": 3.216419,
     "hybrid_local": 3.215802,
     "exact_at_hybrid": 3.216678,
     "interp_err": -0.000273,
     "pole": [
      222.438332,
      3.475
     ],
     "exact": 3.216678,
     "binding": "2024-11-07",
     "ang_binding": 1.07
    },
    {
     "grid": 3.216501,
     "hybrid_local": 3.215853,
     "exact_at_hybrid": 3.216572,
     "interp_err": -0.000223,
     "pole": [
      220.928359,
      2.275
     ],
     "exact": 3.216572,
     "binding": "2024-11-07",
     "ang_binding": 0.88
    },
    {
     "grid": 3.216589,
     "hybrid_local": 3.215957,
     "exact_at_hybrid": 3.216555,
     "interp_err": -0.000186,
     "pole": [
      221.756053,
      1.845848
     ],
     "exact": 3.216555,
     "binding": "2024-11-07",
     "ang_binding": 0.86
    },
    {
     "grid": 3.216629,
     "hybrid_local": 3.215984,
     "exact_at_hybrid": 3.217042,
     "interp_err": -0.000329,
     "pole": [
      221.640723,
      3.975
     ],
     "exact": 3.217042,
     "binding": "2024-11-07",
     "ang_binding": 1.27
    },
    {
     "grid": 3.217088,
     "hybrid_local": 3.216318,
     "exact_at_hybrid": 3.217317,
     "interp_err": -0.000311,
     "pole": [
      220.331154,
      2.975
     ],
     "exact": 3.217317,
     "binding": "2024-11-07",
     "ang_binding": 1.39
    },
    {
     "grid": 3.217172,
     "hybrid_local": 3.21639,
     "exact_at_hybrid": 3.217159,
     "interp_err": -0.000239,
     "pole": [
      223.129885,
      2.775
     ],
     "exact": 3.217159,
     "binding": "2024-11-07",
     "ang_binding": 1.43
    },
    {
     "grid": 3.218497,
     "hybrid_local": 3.217505,
     "exact_at_hybrid": 3.218477,
     "interp_err": -0.000302,
     "pole": [
      222.150535,
      4.975
     ],
     "exact": 3.218477,
     "binding": "2024-11-07",
     "ang_binding": 2.32
    },
    {
     "grid": 3.218574,
     "hybrid_local": 3.217608,
     "exact_at_hybrid": 3.21781,
     "interp_err": -6.3e-05,
     "pole": [
      221.275009,
      0.775
     ],
     "exact": 3.21781,
     "binding": "2024-11-07",
     "ang_binding": 1.97
    },
    {
     "grid": 3.218807,
     "hybrid_local": 3.217826,
     "exact_at_hybrid": 3.218626,
     "interp_err": -0.000249,
     "pole": [
      219.427377,
      2.525
     ],
     "exact": 3.218626,
     "binding": "2024-11-07",
     "ang_binding": 2.28
    }
   ],
   "best": {
    "grid": 3.215383,
    "hybrid_local": 3.215383,
    "exact_at_hybrid": 3.216254,
    "interp_err": -0.000271,
    "pole": [
     221.702918,
     2.695
    ],
    "exact": 3.216228,
    "binding": "2024-11-07",
    "ang_binding": 0.01
   },
   "hires": 3.215879
  },
  "A V|all|cut15": {
   "hybrid_min": 2.79506,
   "n_cand": 10,
   "max_abs_interp_err": 0.0001,
   "candidates": [
    {
     "grid": 2.79506,
     "hybrid_local": 2.795059,
     "exact_at_hybrid": 2.795249,
     "interp_err": -6.8e-05,
     "pole": [
      55.778821,
      -5.884954
     ],
     "exact": 2.795249,
     "binding": "2024-05-19",
     "ang_binding": 15.91
    },
    {
     "grid": 2.796966,
     "hybrid_local": 2.796227,
     "exact_at_hybrid": 2.796482,
     "interp_err": -9.1e-05,
     "pole": [
      55.894178,
      -4.866236
     ],
     "exact": 2.796482,
     "binding": "2024-05-19",
     "ang_binding": 15.91
    },
    {
     "grid": 2.797114,
     "hybrid_local": 2.796187,
     "exact_at_hybrid": 2.79628,
     "interp_err": -3.3e-05,
     "pole": [
      55.527521,
      -7.138064
     ],
     "exact": 2.79628,
     "binding": "2024-05-19",
     "ang_binding": 16.12
    },
    {
     "grid": 2.802597,
     "hybrid_local": 2.80094,
     "exact_at_hybrid": 2.801298,
     "interp_err": -0.000128,
     "pole": [
      55.95302,
      -3.317727
     ],
     "exact": 2.801298,
     "binding": "2024-05-19",
     "ang_binding": 16.13
    },
    {
     "grid": 2.803173,
     "hybrid_local": 2.80121,
     "exact_at_hybrid": 2.801212,
     "interp_err": -1e-06,
     "pole": [
      55.081408,
      -8.609789
     ],
     "exact": 2.801212,
     "binding": "2024-05-19",
     "ang_binding": 16.62
    },
    {
     "grid": 2.811507,
     "hybrid_local": 2.809032,
     "exact_at_hybrid": 2.809437,
     "interp_err": -0.000144,
     "pole": [
      55.855534,
      -1.775213
     ],
     "exact": 2.809437,
     "binding": "2024-05-19",
     "ang_binding": 16.64
    },
    {
     "grid": 2.81317,
     "hybrid_local": 2.810124,
     "exact_at_hybrid": 2.810054,
     "interp_err": 2.5e-05,
     "pole": [
      54.483558,
      -10.004486
     ],
     "exact": 2.810054,
     "binding": "2024-05-19",
     "ang_binding": 17.38
    },
    {
     "grid": 2.823472,
     "hybrid_local": 2.820152,
     "exact_at_hybrid": 2.820492,
     "interp_err": -0.000121,
     "pole": [
      55.603479,
      -0.254373
     ],
     "exact": 2.820492,
     "binding": "2024-05-19",
     "ang_binding": 17.41
    },
    {
     "grid": 2.824373,
     "hybrid_local": 2.809101,
     "exact_at_hybrid": 2.809117,
     "interp_err": -5e-06,
     "pole": [
      54.616325,
      -6.775
     ],
     "exact": 2.809117,
     "binding": "2024-05-19",
     "ang_binding": 17.02
    },
    {
     "grid": 2.82699,
     "hybrid_local": 2.822529,
     "exact_at_hybrid": 2.822409,
     "interp_err": 4.2e-05,
     "pole": [
      53.758655,
      -11.346762
     ],
     "exact": 2.822409,
     "binding": "2024-05-19",
     "ang_binding": 18.33
    }
   ],
   "best": {
    "grid": 2.79506,
    "hybrid_local": 2.795059,
    "exact_at_hybrid": 2.795249,
    "interp_err": -6.8e-05,
    "pole": [
     55.778821,
     -5.884954
    ],
    "exact": 2.795249,
    "binding": "2024-05-19",
    "ang_binding": 15.91
   },
   "hires": 2.795864
  },
  "A filter|no1107|cut15": {
   "hybrid_min": 2.19984,
   "n_cand": 10,
   "max_abs_interp_err": 0.0001,
   "candidates": [
    {
     "grid": 2.19984,
     "hybrid_local": 2.199839,
     "exact_at_hybrid": 2.199989,
     "interp_err": -6.8e-05,
     "pole": [
      55.778821,
      -5.884954
     ],
     "exact": 2.199989,
     "binding": "2024-05-19",
     "ang_binding": 15.91
    },
    {
     "grid": 2.20134,
     "hybrid_local": 2.200759,
     "exact_at_hybrid": 2.20096,
     "interp_err": -9.1e-05,
     "pole": [
      55.894178,
      -4.866236
     ],
     "exact": 2.20096,
     "binding": "2024-05-19",
     "ang_binding": 15.91
    },
    {
     "grid": 2.201457,
     "hybrid_local": 2.200727,
     "exact_at_hybrid": 2.2008,
     "interp_err": -3.3e-05,
     "pole": [
      55.527521,
      -7.138064
     ],
     "exact": 2.2008,
     "binding": "2024-05-19",
     "ang_binding": 16.12
    },
    {
     "grid": 2.205772,
     "hybrid_local": 2.204468,
     "exact_at_hybrid": 2.204749,
     "interp_err": -0.000128,
     "pole": [
      55.95302,
      -3.317727
     ],
     "exact": 2.204749,
     "binding": "2024-05-19",
     "ang_binding": 16.13
    },
    {
     "grid": 2.206226,
     "hybrid_local": 2.20468,
     "exact_at_hybrid": 2.204682,
     "interp_err": -1e-06,
     "pole": [
      55.081408,
      -8.609789
     ],
     "exact": 2.204682,
     "binding": "2024-05-19",
     "ang_binding": 16.62
    },
    {
     "grid": 2.212785,
     "hybrid_local": 2.210837,
     "exact_at_hybrid": 2.211156,
     "interp_err": -0.000144,
     "pole": [
      55.855534,
      -1.775213
     ],
     "exact": 2.211156,
     "binding": "2024-05-19",
     "ang_binding": 16.64
    },
    {
     "grid": 2.214094,
     "hybrid_local": 2.211696,
     "exact_at_hybrid": 2.211641,
     "interp_err": 2.5e-05,
     "pole": [
      54.483558,
      -10.004486
     ],
     "exact": 2.211641,
     "binding": "2024-05-19",
     "ang_binding": 17.38
    },
    {
     "grid": 2.222202,
     "hybrid_local": 2.219588,
     "exact_at_hybrid": 2.219856,
     "interp_err": -0.000121,
     "pole": [
      55.603479,
      -0.254373
     ],
     "exact": 2.219856,
     "binding": "2024-05-19",
     "ang_binding": 17.41
    },
    {
     "grid": 2.222911,
     "hybrid_local": 2.210891,
     "exact_at_hybrid": 2.210903,
     "interp_err": -5e-06,
     "pole": [
      54.616325,
      -6.775
     ],
     "exact": 2.210903,
     "binding": "2024-05-19",
     "ang_binding": 17.02
    },
    {
     "grid": 2.22497,
     "hybrid_local": 2.221459,
     "exact_at_hybrid": 2.221365,
     "interp_err": 4.2e-05,
     "pole": [
      53.758655,
      -11.346762
     ],
     "exact": 2.221365,
     "binding": "2024-05-19",
     "ang_binding": 18.33
    }
   ],
   "best": {
    "grid": 2.19984,
    "hybrid_local": 2.199839,
    "exact_at_hybrid": 2.199989,
    "interp_err": -6.8e-05,
    "pole": [
     55.778821,
     -5.884954
    ],
    "exact": 2.199989,
    "binding": "2024-05-19",
    "ang_binding": 15.91
   },
   "hires": 2.200473
  },
  "A filter|no1107|cut10": {
   "hybrid_min": 2.374124,
   "n_cand": 10,
   "max_abs_interp_err": 0.0005,
   "candidates": [
    {
     "grid": 2.374124,
     "hybrid_local": 2.374115,
     "exact_at_hybrid": 2.373219,
     "interp_err": 0.000378,
     "pole": [
      50.779165,
      -5.327888
     ],
     "exact": 2.373219,
     "binding": "2024-05-31",
     "ang_binding": 50.47
    },
    {
     "grid": 2.379443,
     "hybrid_local": 2.377043,
     "exact_at_hybrid": 2.376099,
     "interp_err": 0.000397,
     "pole": [
      50.568449,
      -6.191446
     ],
     "exact": 2.376099,
     "binding": "2024-05-31",
     "ang_binding": 50.63
    },
    {
     "grid": 2.37982,
     "hybrid_local": 2.377639,
     "exact_at_hybrid": 2.376813,
     "interp_err": 0.000348,
     "pole": [
      50.934587,
      -3.945427
     ],
     "exact": 2.376813,
     "binding": "2024-05-31",
     "ang_binding": 50.43
    },
    {
     "grid": 2.395628,
     "hybrid_local": 2.390342,
     "exact_at_hybrid": 2.38933,
     "interp_err": 0.000424,
     "pole": [
      50.027886,
      -7.640224
     ],
     "exact": 2.38933,
     "binding": "2024-05-31",
     "ang_binding": 51.09
    },
    {
     "grid": 2.396635,
     "hybrid_local": 2.391614,
     "exact_at_hybrid": 2.390833,
     "interp_err": 0.000327,
     "pole": [
      50.892011,
      -2.400474
     ],
     "exact": 2.390833,
     "binding": "2024-05-31",
     "ang_binding": 50.63
    },
    {
     "grid": 2.422523,
     "hybrid_local": 2.413526,
     "exact_at_hybrid": 2.412461,
     "interp_err": 0.000442,
     "pole": [
      49.289854,
      -8.959594
     ],
     "exact": 2.412461,
     "binding": "2024-05-31",
     "ang_binding": 51.78
    },
    {
     "grid": 2.42462,
     "hybrid_local": 2.416625,
     "exact_at_hybrid": 2.415797,
     "interp_err": 0.000343,
     "pole": [
      50.614597,
      -0.889311
     ],
     "exact": 2.415797,
     "binding": "2024-05-31",
     "ang_binding": 51.09
    },
    {
     "grid": 2.439166,
     "hybrid_local": 2.417648,
     "exact_at_hybrid": 2.416526,
     "interp_err": 0.000464,
     "pole": [
      49.732311,
      -5.775
     ],
     "exact": 2.416526,
     "binding": "2024-05-31",
     "ang_binding": 51.48
    },
    {
     "grid": 2.444465,
     "hybrid_local": 2.42275,
     "exact_at_hybrid": 2.42165,
     "interp_err": 0.000454,
     "pole": [
      49.878996,
      -4.275
     ],
     "exact": 2.42165,
     "binding": "2024-05-31",
     "ang_binding": 51.45
    },
    {
     "grid": 2.455705,
     "hybrid_local": 2.434068,
     "exact_at_hybrid": 2.432897,
     "interp_err": 0.000481,
     "pole": [
      49.116184,
      -7.275
     ],
     "exact": 2.432897,
     "binding": "2024-05-31",
     "ang_binding": 52.01
    }
   ],
   "best": {
    "grid": 2.374124,
    "hybrid_local": 2.374115,
    "exact_at_hybrid": 2.373219,
    "interp_err": 0.000378,
    "pole": [
     50.779165,
     -5.327888
    ],
    "exact": 2.373219,
    "binding": "2024-05-31",
    "ang_binding": 50.47
   }
  },
  "A filter|no1107|cut20": {
   "hybrid_min": 2.053819,
   "n_cand": 10,
   "max_abs_interp_err": 0.0004,
   "candidates": [
    {
     "grid": 2.053819,
     "hybrid_local": 2.053738,
     "exact_at_hybrid": 2.053756,
     "interp_err": -9e-06,
     "pole": [
      57.893983,
      -14.345
     ],
     "exact": 2.053316,
     "binding": "2024-06-05",
     "ang_binding": 59.48
    },
    {
     "grid": 2.055336,
     "hybrid_local": 2.054628,
     "exact_at_hybrid": 2.054654,
     "interp_err": -1.3e-05,
     "pole": [
      57.994596,
      -12.945
     ],
     "exact": 2.054241,
     "binding": "2024-05-31",
     "ang_binding": 43.34
    },
    {
     "grid": 2.056416,
     "hybrid_local": 2.05597,
     "exact_at_hybrid": 2.055896,
     "interp_err": 3.6e-05,
     "pole": [
      58.155023,
      -11.115
     ],
     "exact": 2.055526,
     "binding": "2024-05-31",
     "ang_binding": 43.07
    },
    {
     "grid": 2.057738,
     "hybrid_local": 2.057357,
     "exact_at_hybrid": 2.057243,
     "interp_err": 5.6e-05,
     "pole": [
      58.334174,
      -9.385
     ],
     "exact": 2.056648,
     "binding": "2024-05-31",
     "ang_binding": 42.85
    },
    {
     "grid": 2.059242,
     "hybrid_local": 2.058647,
     "exact_at_hybrid": 2.0585,
     "interp_err": 7.1e-05,
     "pole": [
      58.572428,
      -7.405
     ],
     "exact": 2.057733,
     "binding": "2024-06-05",
     "ang_binding": 58.63
    },
    {
     "grid": 2.060562,
     "hybrid_local": 2.060008,
     "exact_at_hybrid": 2.05972,
     "interp_err": 0.00014,
     "pole": [
      58.830132,
      -5.465
     ],
     "exact": 2.058846,
     "binding": "2024-06-05",
     "ang_binding": 58.41
    },
    {
     "grid": 2.062128,
     "hybrid_local": 2.06165,
     "exact_at_hybrid": 2.061416,
     "interp_err": 0.000114,
     "pole": [
      59.187211,
      -3.005
     ],
     "exact": 2.060396,
     "binding": "2024-06-05",
     "ang_binding": 58.15
    },
    {
     "grid": 2.064244,
     "hybrid_local": 2.063605,
     "exact_at_hybrid": 2.063399,
     "interp_err": 0.0001,
     "pole": [
      59.585,
      -0.485
     ],
     "exact": 2.062354,
     "binding": "2024-06-05",
     "ang_binding": 57.93
    },
    {
     "grid": 2.065923,
     "hybrid_local": 2.065189,
     "exact_at_hybrid": 2.064857,
     "interp_err": 0.00016,
     "pole": [
      59.834988,
      1.035
     ],
     "exact": 2.063916,
     "binding": "2024-05-31",
     "ang_binding": 42.29
    },
    {
     "grid": 2.073757,
     "hybrid_local": 2.067353,
     "exact_at_hybrid": 2.066627,
     "interp_err": 0.000351,
     "pole": [
      60.061383,
      2.474719
     ],
     "exact": 2.06648,
     "binding": "2024-05-31",
     "ang_binding": 42.36
    }
   ],
   "best": {
    "grid": 2.053819,
    "hybrid_local": 2.053738,
    "exact_at_hybrid": 2.053756,
    "interp_err": -9e-06,
    "pole": [
     57.893983,
     -14.345
    ],
    "exact": 2.053316,
    "binding": "2024-06-05",
    "ang_binding": 59.48
   }
  },
  "A filter|no1107|cut25": {
   "hybrid_min": 2.049854,
   "n_cand": 10,
   "max_abs_interp_err": 0.0003,
   "candidates": [
    {
     "grid": 2.049854,
     "hybrid_local": 2.049854,
     "exact_at_hybrid": 2.049205,
     "interp_err": 0.000317,
     "pole": [
      57.612576,
      -22.367985
     ],
     "exact": 2.049205,
     "binding": "2024-05-31",
     "ang_binding": 45.18
    },
    {
     "grid": 2.050929,
     "hybrid_local": 2.050523,
     "exact_at_hybrid": 2.050399,
     "interp_err": 6e-05,
     "pole": [
      57.626628,
      -20.525
     ],
     "exact": 2.049797,
     "binding": "2024-06-05",
     "ang_binding": 60.31
    },
    {
     "grid": 2.051697,
     "hybrid_local": 2.051524,
     "exact_at_hybrid": 2.051451,
     "interp_err": 3.6e-05,
     "pole": [
      57.695102,
      -18.105139
     ],
     "exact": 2.051003,
     "binding": "2024-06-05",
     "ang_binding": 59.98
    },
    {
     "grid": 2.053481,
     "hybrid_local": 2.053249,
     "exact_at_hybrid": 2.053208,
     "interp_err": 2e-05,
     "pole": [
      57.83339,
      -15.187977
     ],
     "exact": 2.052828,
     "binding": "2024-05-31",
     "ang_binding": 43.71
    },
    {
     "grid": 2.054587,
     "hybrid_local": 2.054236,
     "exact_at_hybrid": 2.054262,
     "interp_err": -1.3e-05,
     "pole": [
      57.959122,
      -13.58808
     ],
     "exact": 2.054013,
     "binding": "2024-06-05",
     "ang_binding": 59.38
    },
    {
     "grid": 2.055905,
     "hybrid_local": 2.055352,
     "exact_at_hybrid": 2.055338,
     "interp_err": 6e-06,
     "pole": [
      58.085106,
      -11.885
     ],
     "exact": 2.054955,
     "binding": "2024-06-05",
     "ang_binding": 59.17
    },
    {
     "grid": 2.057294,
     "hybrid_local": 2.056535,
     "exact_at_hybrid": 2.056464,
     "interp_err": 3.4e-05,
     "pole": [
      58.224529,
      -10.425
     ],
     "exact": 2.055964,
     "binding": "2024-06-05",
     "ang_binding": 58.99
    },
    {
     "grid": 2.058783,
     "hybrid_local": 2.058019,
     "exact_at_hybrid": 2.057857,
     "interp_err": 7.9e-05,
     "pole": [
      58.443198,
      -8.445
     ],
     "exact": 2.057176,
     "binding": "2024-05-31",
     "ang_binding": 42.74
    },
    {
     "grid": 2.059936,
     "hybrid_local": 2.059262,
     "exact_at_hybrid": 2.059078,
     "interp_err": 8.9e-05,
     "pole": [
      58.701117,
      -6.405
     ],
     "exact": 2.058327,
     "binding": "2024-05-31",
     "ang_binding": 42.54
    },
    {
     "grid": 2.061736,
     "hybrid_local": 2.060604,
     "exact_at_hybrid": 2.060329,
     "interp_err": 0.000133,
     "pole": [
      58.978841,
      -4.405
     ],
     "exact": 2.059521,
     "binding": "2024-05-31",
     "ang_binding": 42.4
    }
   ],
   "best": {
    "grid": 2.049854,
    "hybrid_local": 2.049854,
    "exact_at_hybrid": 2.049205,
    "interp_err": 0.000317,
    "pole": [
     57.612576,
     -22.367985
    ],
    "exact": 2.049205,
    "binding": "2024-05-31",
    "ang_binding": 45.18
   }
  },
  "A filter|no1107|cut30": {
   "hybrid_min": 2.032507,
   "n_cand": 10,
   "max_abs_interp_err": 0.0007,
   "candidates": [
    {
     "grid": 2.032507,
     "hybrid_local": 2.032346,
     "exact_at_hybrid": 2.031293,
     "interp_err": 0.000519,
     "pole": [
      70.563194,
      -9.22567
     ],
     "exact": 2.031293,
     "binding": "2024-06-05",
     "ang_binding": 46.8
    },
    {
     "grid": 2.034964,
     "hybrid_local": 2.033804,
     "exact_at_hybrid": 2.033107,
     "interp_err": 0.000343,
     "pole": [
      70.752767,
      -7.909901
     ],
     "exact": 2.033107,
     "binding": "2024-06-05",
     "ang_binding": 46.56
    },
    {
     "grid": 2.035098,
     "hybrid_local": 2.033974,
     "exact_at_hybrid": 2.032721,
     "interp_err": 0.000616,
     "pole": [
      70.380424,
      -10.209844
     ],
     "exact": 2.032721,
     "binding": "2024-06-05",
     "ang_binding": 47.04
    },
    {
     "grid": 2.042246,
     "hybrid_local": 2.040226,
     "exact_at_hybrid": 2.040016,
     "interp_err": 0.000103,
     "pole": [
      70.908627,
      -6.326046
     ],
     "exact": 2.040016,
     "binding": "2024-06-05",
     "ang_binding": 46.38
    },
    {
     "grid": 2.042757,
     "hybrid_local": 2.040291,
     "exact_at_hybrid": 2.038937,
     "interp_err": 0.000664,
     "pole": [
      70.041366,
      -11.718851
     ],
     "exact": 2.038937,
     "binding": "2024-06-05",
     "ang_binding": 47.48
    },
    {
     "grid": 2.049102,
     "hybrid_local": 2.049067,
     "exact_at_hybrid": 2.04898,
     "interp_err": 4.3e-05,
     "pole": [
      57.701258,
      -26.005713
     ],
     "exact": 2.048807,
     "binding": "2024-06-05",
     "ang_binding": 61.06
    },
    {
     "grid": 2.049267,
     "hybrid_local": 2.049173,
     "exact_at_hybrid": 2.049149,
     "interp_err": 1.2e-05,
     "pole": [
      57.850875,
      -28.510289
     ],
     "exact": 2.049142,
     "binding": "2024-06-05",
     "ang_binding": 61.4
    },
    {
     "grid": 2.049707,
     "hybrid_local": 2.049548,
     "exact_at_hybrid": 2.049414,
     "interp_err": 6.6e-05,
     "pole": [
      57.626241,
      -22.874355
     ],
     "exact": 2.049182,
     "binding": "2024-06-05",
     "ang_binding": 60.63
    },
    {
     "grid": 2.049908,
     "hybrid_local": 2.049257,
     "exact_at_hybrid": 2.049132,
     "interp_err": 6.1e-05,
     "pole": [
      57.649319,
      -24.485
     ],
     "exact": 2.048861,
     "binding": "2024-06-05",
     "ang_binding": 60.85
    },
    {
     "grid": 2.050929,
     "hybrid_local": 2.050523,
     "exact_at_hybrid": 2.050399,
     "interp_err": 6e-05,
     "pole": [
      57.626628,
      -20.525
     ],
     "exact": 2.049797,
     "binding": "2024-06-05",
     "ang_binding": 60.31
    }
   ],
   "best": {
    "grid": 2.032507,
    "hybrid_local": 2.032346,
    "exact_at_hybrid": 2.031293,
    "interp_err": 0.000519,
    "pole": [
     70.563194,
     -9.22567
    ],
    "exact": 2.031293,
    "binding": "2024-06-05",
    "ang_binding": 46.8
   }
  },
  "A V|all|cut10": {
   "hybrid_min": 3.016501,
   "n_cand": 10,
   "max_abs_interp_err": 0.0005,
   "candidates": [
    {
     "grid": 3.016501,
     "hybrid_local": 3.016489,
     "exact_at_hybrid": 3.01535,
     "interp_err": 0.000378,
     "pole": [
      50.779165,
      -5.327888
     ],
     "exact": 3.01535,
     "binding": "2024-05-31",
     "ang_binding": 50.47
    },
    {
     "grid": 3.023259,
     "hybrid_local": 3.020209,
     "exact_at_hybrid": 3.01901,
     "interp_err": 0.000397,
     "pole": [
      50.568449,
      -6.191446
     ],
     "exact": 3.01901,
     "binding": "2024-05-31",
     "ang_binding": 50.63
    },
    {
     "grid": 3.023738,
     "hybrid_local": 3.020967,
     "exact_at_hybrid": 3.019917,
     "interp_err": 0.000348,
     "pole": [
      50.934587,
      -3.945427
     ],
     "exact": 3.019917,
     "binding": "2024-05-31",
     "ang_binding": 50.43
    },
    {
     "grid": 3.043823,
     "hybrid_local": 3.037107,
     "exact_at_hybrid": 3.035821,
     "interp_err": 0.000424,
     "pole": [
      50.027886,
      -7.640224
     ],
     "exact": 3.035821,
     "binding": "2024-05-31",
     "ang_binding": 51.09
    },
    {
     "grid": 3.045102,
     "hybrid_local": 3.038723,
     "exact_at_hybrid": 3.037731,
     "interp_err": 0.000327,
     "pole": [
      50.892011,
      -2.400474
     ],
     "exact": 3.037731,
     "binding": "2024-05-31",
     "ang_binding": 50.63
    },
    {
     "grid": 3.077995,
     "hybrid_local": 3.066564,
     "exact_at_hybrid": 3.06521,
     "interp_err": 0.000442,
     "pole": [
      49.289854,
      -8.959594
     ],
     "exact": 3.06521,
     "binding": "2024-05-31",
     "ang_binding": 51.78
    },
    {
     "grid": 3.080659,
     "hybrid_local": 3.070501,
     "exact_at_hybrid": 3.069449,
     "interp_err": 0.000343,
     "pole": [
      50.614597,
      -0.889311
     ],
     "exact": 3.069449,
     "binding": "2024-05-31",
     "ang_binding": 51.09
    },
    {
     "grid": 3.099142,
     "hybrid_local": 3.071802,
     "exact_at_hybrid": 3.070376,
     "interp_err": 0.000464,
     "pole": [
      49.732311,
      -5.775
     ],
     "exact": 3.070376,
     "binding": "2024-05-31",
     "ang_binding": 51.48
    },
    {
     "grid": 3.105874,
     "hybrid_local": 3.078283,
     "exact_at_hybrid": 3.076886,
     "interp_err": 0.000454,
     "pole": [
      49.878996,
      -4.275
     ],
     "exact": 3.076886,
     "binding": "2024-05-31",
     "ang_binding": 51.45
    },
    {
     "grid": 3.120155,
     "hybrid_local": 3.092663,
     "exact_at_hybrid": 3.091177,
     "interp_err": 0.000481,
     "pole": [
      49.116184,
      -7.275
     ],
     "exact": 3.091177,
     "binding": "2024-05-31",
     "ang_binding": 52.01
    }
   ],
   "best": {
    "grid": 3.016501,
    "hybrid_local": 3.016489,
    "exact_at_hybrid": 3.01535,
    "interp_err": 0.000378,
    "pole": [
     50.779165,
     -5.327888
    ],
    "exact": 3.01535,
    "binding": "2024-05-31",
    "ang_binding": 50.47
   }
  },
  "A V|all|cut20": {
   "hybrid_min": 2.609529,
   "n_cand": 10,
   "max_abs_interp_err": 0.0004,
   "candidates": [
    {
     "grid": 2.609529,
     "hybrid_local": 2.609426,
     "exact_at_hybrid": 2.609449,
     "interp_err": -9e-06,
     "pole": [
      57.893983,
      -14.345
     ],
     "exact": 2.60889,
     "binding": "2024-06-05",
     "ang_binding": 59.48
    },
    {
     "grid": 2.611456,
     "hybrid_local": 2.610557,
     "exact_at_hybrid": 2.61059,
     "interp_err": -1.3e-05,
     "pole": [
      57.994596,
      -12.945
     ],
     "exact": 2.610065,
     "binding": "2024-05-31",
     "ang_binding": 43.34
    },
    {
     "grid": 2.612829,
     "hybrid_local": 2.612263,
     "exact_at_hybrid": 2.612168,
     "interp_err": 3.6e-05,
     "pole": [
      58.155023,
      -11.115
     ],
     "exact": 2.611698,
     "binding": "2024-05-31",
     "ang_binding": 43.07
    },
    {
     "grid": 2.614509,
     "hybrid_local": 2.614025,
     "exact_at_hybrid": 2.61388,
     "interp_err": 5.6e-05,
     "pole": [
      58.334174,
      -9.385
     ],
     "exact": 2.613124,
     "binding": "2024-05-31",
     "ang_binding": 42.85
    },
    {
     "grid": 2.616419,
     "hybrid_local": 2.615664,
     "exact_at_hybrid": 2.615477,
     "interp_err": 7.1e-05,
     "pole": [
      58.572428,
      -7.405
     ],
     "exact": 2.614502,
     "binding": "2024-06-05",
     "ang_binding": 58.63
    },
    {
     "grid": 2.618096,
     "hybrid_local": 2.617393,
     "exact_at_hybrid": 2.617027,
     "interp_err": 0.00014,
     "pole": [
      58.830132,
      -5.465
     ],
     "exact": 2.615917,
     "binding": "2024-06-05",
     "ang_binding": 58.41
    },
    {
     "grid": 2.620087,
     "hybrid_local": 2.619479,
     "exact_at_hybrid": 2.619181,
     "interp_err": 0.000114,
     "pole": [
      59.187211,
      -3.005
     ],
     "exact": 2.617885,
     "binding": "2024-06-05",
     "ang_binding": 58.15
    },
    {
     "grid": 2.622775,
     "hybrid_local": 2.621963,
     "exact_at_hybrid": 2.621701,
     "interp_err": 0.0001,
     "pole": [
      59.585,
      -0.485
     ],
     "exact": 2.620373,
     "binding": "2024-06-05",
     "ang_binding": 57.93
    },
    {
     "grid": 2.624908,
     "hybrid_local": 2.623975,
     "exact_at_hybrid": 2.623554,
     "interp_err": 0.00016,
     "pole": [
      59.834988,
      1.035
     ],
     "exact": 2.622359,
     "binding": "2024-05-31",
     "ang_binding": 42.29
    },
    {
     "grid": 2.634862,
     "hybrid_local": 2.626726,
     "exact_at_hybrid": 2.625803,
     "interp_err": 0.000351,
     "pole": [
      60.061383,
      2.474719
     ],
     "exact": 2.625617,
     "binding": "2024-05-31",
     "ang_binding": 42.36
    }
   ],
   "best": {
    "grid": 2.609529,
    "hybrid_local": 2.609426,
    "exact_at_hybrid": 2.609449,
    "interp_err": -9e-06,
    "pole": [
     57.893983,
     -14.345
    ],
    "exact": 2.60889,
    "binding": "2024-06-05",
    "ang_binding": 59.48
   }
  },
  "A V|all|cut25": {
   "hybrid_min": 2.604656,
   "n_cand": 10,
   "max_abs_interp_err": 0.0001,
   "candidates": [
    {
     "grid": 2.604656,
     "hybrid_local": 2.604525,
     "exact_at_hybrid": 2.604367,
     "interp_err": 6.1e-05,
     "pole": [
      57.616192,
      -22.345
     ],
     "exact": 2.603688,
     "binding": "2024-06-05",
     "ang_binding": 60.56
    },
    {
     "grid": 2.605858,
     "hybrid_local": 2.605341,
     "exact_at_hybrid": 2.605184,
     "interp_err": 6e-05,
     "pole": [
      57.626628,
      -20.525
     ],
     "exact": 2.604419,
     "binding": "2024-06-05",
     "ang_binding": 60.31
    },
    {
     "grid": 2.606833,
     "hybrid_local": 2.606613,
     "exact_at_hybrid": 2.60652,
     "interp_err": 3.6e-05,
     "pole": [
      57.695102,
      -18.105139
     ],
     "exact": 2.605951,
     "binding": "2024-06-05",
     "ang_binding": 59.98
    },
    {
     "grid": 2.6091,
     "hybrid_local": 2.608805,
     "exact_at_hybrid": 2.608752,
     "interp_err": 2e-05,
     "pole": [
      57.83339,
      -15.187977
     ],
     "exact": 2.608271,
     "binding": "2024-05-31",
     "ang_binding": 43.71
    },
    {
     "grid": 2.610505,
     "hybrid_local": 2.610059,
     "exact_at_hybrid": 2.610093,
     "interp_err": -1.3e-05,
     "pole": [
      57.959122,
      -13.58808
     ],
     "exact": 2.609776,
     "binding": "2024-06-05",
     "ang_binding": 59.38
    },
    {
     "grid": 2.61218,
     "hybrid_local": 2.611476,
     "exact_at_hybrid": 2.61146,
     "interp_err": 6e-06,
     "pole": [
      58.085106,
      -11.885
     ],
     "exact": 2.610973,
     "binding": "2024-06-05",
     "ang_binding": 59.17
    },
    {
     "grid": 2.613944,
     "hybrid_local": 2.61298,
     "exact_at_hybrid": 2.61289,
     "interp_err": 3.4e-05,
     "pole": [
      58.224529,
      -10.425
     ],
     "exact": 2.612255,
     "binding": "2024-06-05",
     "ang_binding": 58.99
    },
    {
     "grid": 2.615837,
     "hybrid_local": 2.614866,
     "exact_at_hybrid": 2.61466,
     "interp_err": 7.9e-05,
     "pole": [
      58.443198,
      -8.445
     ],
     "exact": 2.613794,
     "binding": "2024-05-31",
     "ang_binding": 42.74
    },
    {
     "grid": 2.617301,
     "hybrid_local": 2.616445,
     "exact_at_hybrid": 2.616211,
     "interp_err": 8.9e-05,
     "pole": [
      58.701117,
      -6.405
     ],
     "exact": 2.615257,
     "binding": "2024-05-31",
     "ang_binding": 42.54
    },
    {
     "grid": 2.619588,
     "hybrid_local": 2.61815,
     "exact_at_hybrid": 2.6178,
     "interp_err": 0.000133,
     "pole": [
      58.978841,
      -4.405
     ],
     "exact": 2.616774,
     "binding": "2024-05-31",
     "ang_binding": 42.4
    }
   ],
   "best": {
    "grid": 2.604656,
    "hybrid_local": 2.604525,
    "exact_at_hybrid": 2.604367,
    "interp_err": 6.1e-05,
    "pole": [
     57.616192,
     -22.345
    ],
    "exact": 2.603688,
    "binding": "2024-06-05",
    "ang_binding": 60.56
   }
  },
  "A V|all|cut30": {
   "hybrid_min": 2.582451,
   "n_cand": 10,
   "max_abs_interp_err": 0.0007,
   "candidates": [
    {
     "grid": 2.582451,
     "hybrid_local": 2.582247,
     "exact_at_hybrid": 2.580908,
     "interp_err": 0.000519,
     "pole": [
      70.563194,
      -9.22567
     ],
     "exact": 2.580908,
     "binding": "2024-06-05",
     "ang_binding": 46.8
    },
    {
     "grid": 2.585573,
     "hybrid_local": 2.584098,
     "exact_at_hybrid": 2.583213,
     "interp_err": 0.000343,
     "pole": [
      70.752767,
      -7.909901
     ],
     "exact": 2.583213,
     "binding": "2024-06-05",
     "ang_binding": 46.56
    },
    {
     "grid": 2.585743,
     "hybrid_local": 2.584315,
     "exact_at_hybrid": 2.582723,
     "interp_err": 0.000616,
     "pole": [
      70.380424,
      -10.209844
     ],
     "exact": 2.582723,
     "binding": "2024-06-05",
     "ang_binding": 47.04
    },
    {
     "grid": 2.594825,
     "hybrid_local": 2.592258,
     "exact_at_hybrid": 2.591992,
     "interp_err": 0.000103,
     "pole": [
      70.908627,
      -6.326046
     ],
     "exact": 2.591992,
     "binding": "2024-06-05",
     "ang_binding": 46.38
    },
    {
     "grid": 2.595475,
     "hybrid_local": 2.592341,
     "exact_at_hybrid": 2.590621,
     "interp_err": 0.000664,
     "pole": [
      70.041366,
      -11.718851
     ],
     "exact": 2.590621,
     "binding": "2024-06-05",
     "ang_binding": 47.48
    },
    {
     "grid": 2.603536,
     "hybrid_local": 2.603491,
     "exact_at_hybrid": 2.60338,
     "interp_err": 4.3e-05,
     "pole": [
      57.701258,
      -26.005713
     ],
     "exact": 2.603162,
     "binding": "2024-06-05",
     "ang_binding": 61.06
    },
    {
     "grid": 2.60378,
     "hybrid_local": 2.603598,
     "exact_at_hybrid": 2.603528,
     "interp_err": 2.7e-05,
     "pole": [
      57.811755,
      -28.101385
     ],
     "exact": 2.603528,
     "binding": "2024-05-31",
     "ang_binding": 46.63
    },
    {
     "grid": 2.604305,
     "hybrid_local": 2.604103,
     "exact_at_hybrid": 2.603932,
     "interp_err": 6.6e-05,
     "pole": [
      57.626241,
      -22.874355
     ],
     "exact": 2.603638,
     "binding": "2024-06-05",
     "ang_binding": 60.63
    },
    {
     "grid": 2.60456,
     "hybrid_local": 2.603733,
     "exact_at_hybrid": 2.603575,
     "interp_err": 6.1e-05,
     "pole": [
      57.649319,
      -24.485
     ],
     "exact": 2.603229,
     "binding": "2024-06-05",
     "ang_binding": 60.85
    },
    {
     "grid": 2.605858,
     "hybrid_local": 2.605341,
     "exact_at_hybrid": 2.605184,
     "interp_err": 6e-05,
     "pole": [
      57.626628,
      -20.525
     ],
     "exact": 2.604419,
     "binding": "2024-06-05",
     "ang_binding": 60.31
    }
   ],
   "best": {
    "grid": 2.582451,
    "hybrid_local": 2.582247,
    "exact_at_hybrid": 2.580908,
    "interp_err": 0.000519,
    "pole": [
     70.563194,
     -9.22567
    ],
    "exact": 2.580908,
    "binding": "2024-06-05",
    "ang_binding": 46.8
   }
  },
  "B V|all|nocut": {
   "hybrid_min": 2.557092,
   "n_cand": 10,
   "max_abs_interp_err": 0.0006,
   "candidates": [
    {
     "grid": 2.557092,
     "hybrid_local": 2.557092,
     "exact_at_hybrid": 2.558404,
     "interp_err": -0.000513,
     "pole": [
      221.682893,
      2.725
     ],
     "exact": 2.558332,
     "binding": "2024-11-07",
     "ang_binding": 0.03
    },
    {
     "grid": 2.557635,
     "hybrid_local": 2.557388,
     "exact_at_hybrid": 2.558559,
     "interp_err": -0.000458,
     "pole": [
      222.784284,
      2.975
     ],
     "exact": 2.558555,
     "binding": "2024-11-07",
     "ang_binding": 1.12
    },
    {
     "grid": 2.557667,
     "hybrid_local": 2.557408,
     "exact_at_hybrid": 2.558881,
     "interp_err": -0.000576,
     "pole": [
      221.85534,
      4.225
     ],
     "exact": 2.558881,
     "binding": "2024-11-07",
     "ang_binding": 1.53
    },
    {
     "grid": 2.55772,
     "hybrid_local": 2.557362,
     "exact_at_hybrid": 2.55851,
     "interp_err": -0.000449,
     "pole": [
      220.92842,
      2.525
     ],
     "exact": 2.55851,
     "binding": "2024-11-07",
     "ang_binding": 0.79
    },
    {
     "grid": 2.557812,
     "hybrid_local": 2.557393,
     "exact_at_hybrid": 2.55842,
     "interp_err": -0.000402,
     "pole": [
      222.12932,
      2.275
     ],
     "exact": 2.55842,
     "binding": "2024-11-07",
     "ang_binding": 0.61
    },
    {
     "grid": 2.557828,
     "hybrid_local": 2.5574,
     "exact_at_hybrid": 2.559025,
     "interp_err": -0.000635,
     "pole": [
      220.734946,
      3.475
     ],
     "exact": 2.559025,
     "binding": "2024-11-07",
     "ang_binding": 1.24
    },
    {
     "grid": 2.558361,
     "hybrid_local": 2.557855,
     "exact_at_hybrid": 2.559019,
     "interp_err": -0.000455,
     "pole": [
      222.999245,
      4.475
     ],
     "exact": 2.559019,
     "binding": "2024-11-07",
     "ang_binding": 2.19
    },
    {
     "grid": 2.558566,
     "hybrid_local": 2.558132,
     "exact_at_hybrid": 2.558691,
     "interp_err": -0.000218,
     "pole": [
      221.455009,
      1.275
     ],
     "exact": 2.558691,
     "binding": "2024-11-07",
     "ang_binding": 1.45
    },
    {
     "grid": 2.558681,
     "hybrid_local": 2.558265,
     "exact_at_hybrid": 2.559617,
     "interp_err": -0.000528,
     "pole": [
      219.57992,
      2.475
     ],
     "exact": 2.559438,
     "binding": "2024-11-07",
     "ang_binding": 2.13
    },
    {
     "grid": 2.558829,
     "hybrid_local": 2.558198,
     "exact_at_hybrid": 2.559245,
     "interp_err": -0.000409,
     "pole": [
      223.630302,
      2.525
     ],
     "exact": 2.559245,
     "binding": "2024-11-07",
     "ang_binding": 1.94
    }
   ],
   "best": {
    "grid": 2.557092,
    "hybrid_local": 2.557092,
    "exact_at_hybrid": 2.558404,
    "interp_err": -0.000513,
    "pole": [
     221.682893,
     2.725
    ],
    "exact": 2.558332,
    "binding": "2024-11-07",
    "ang_binding": 0.03
   },
   "hires": 2.556107
  },
  "B r|all|nocut": {
   "hybrid_min": 2.012548,
   "n_cand": 10,
   "max_abs_interp_err": 0.0006,
   "candidates": [
    {
     "grid": 2.012548,
     "hybrid_local": 2.012548,
     "exact_at_hybrid": 2.013581,
     "interp_err": -0.000513,
     "pole": [
      221.682893,
      2.725
     ],
     "exact": 2.013524,
     "binding": "2024-11-07",
     "ang_binding": 0.03
    },
    {
     "grid": 2.012976,
     "hybrid_local": 2.012782,
     "exact_at_hybrid": 2.013703,
     "interp_err": -0.000458,
     "pole": [
      222.784284,
      2.975
     ],
     "exact": 2.0137,
     "binding": "2024-11-07",
     "ang_binding": 1.12
    },
    {
     "grid": 2.013001,
     "hybrid_local": 2.012797,
     "exact_at_hybrid": 2.013957,
     "interp_err": -0.000576,
     "pole": [
      221.85534,
      4.225
     ],
     "exact": 2.013957,
     "binding": "2024-11-07",
     "ang_binding": 1.53
    },
    {
     "grid": 2.013043,
     "hybrid_local": 2.012761,
     "exact_at_hybrid": 2.013665,
     "interp_err": -0.000449,
     "pole": [
      220.92842,
      2.525
     ],
     "exact": 2.013665,
     "binding": "2024-11-07",
     "ang_binding": 0.79
    },
    {
     "grid": 2.013115,
     "hybrid_local": 2.012785,
     "exact_at_hybrid": 2.013594,
     "interp_err": -0.000402,
     "pole": [
      222.12932,
      2.275
     ],
     "exact": 2.013594,
     "binding": "2024-11-07",
     "ang_binding": 0.61
    },
    {
     "grid": 2.013128,
     "hybrid_local": 2.012791,
     "exact_at_hybrid": 2.01407,
     "interp_err": -0.000635,
     "pole": [
      220.734946,
      3.475
     ],
     "exact": 2.01407,
     "binding": "2024-11-07",
     "ang_binding": 1.24
    },
    {
     "grid": 2.013547,
     "hybrid_local": 2.013149,
     "exact_at_hybrid": 2.014065,
     "interp_err": -0.000455,
     "pole": [
      222.999245,
      4.475
     ],
     "exact": 2.014065,
     "binding": "2024-11-07",
     "ang_binding": 2.19
    },
    {
     "grid": 2.013708,
     "hybrid_local": 2.013367,
     "exact_at_hybrid": 2.013807,
     "interp_err": -0.000218,
     "pole": [
      221.455009,
      1.275
     ],
     "exact": 2.013807,
     "binding": "2024-11-07",
     "ang_binding": 1.45
    },
    {
     "grid": 2.013799,
     "hybrid_local": 2.013472,
     "exact_at_hybrid": 2.014536,
     "interp_err": -0.000528,
     "pole": [
      219.57992,
      2.475
     ],
     "exact": 2.014395,
     "binding": "2024-11-07",
     "ang_binding": 2.13
    },
    {
     "grid": 2.013915,
     "hybrid_local": 2.013419,
     "exact_at_hybrid": 2.014243,
     "interp_err": -0.000409,
     "pole": [
      223.630302,
      2.525
     ],
     "exact": 2.014243,
     "binding": "2024-11-07",
     "ang_binding": 1.94
    }
   ],
   "best": {
    "grid": 2.012548,
    "hybrid_local": 2.012548,
    "exact_at_hybrid": 2.013581,
    "interp_err": -0.000513,
    "pole": [
     221.682893,
     2.725
    ],
    "exact": 2.013524,
    "binding": "2024-11-07",
    "ang_binding": 0.03
   },
   "hires": 2.011773
  },
  "B V|all|cut15": {
   "hybrid_min": 1.732084,
   "n_cand": 10,
   "max_abs_interp_err": 0.0003,
   "candidates": [
    {
     "grid": 1.732084,
     "hybrid_local": 1.732082,
     "exact_at_hybrid": 1.73227,
     "interp_err": -0.000109,
     "pole": [
      55.698508,
      -6.347583
     ],
     "exact": 1.73227,
     "binding": "2024-05-19",
     "ang_binding": 15.96
    },
    {
     "grid": 1.732925,
     "hybrid_local": 1.73253,
     "exact_at_hybrid": 1.732816,
     "interp_err": -0.000165,
     "pole": [
      55.859338,
      -5.31467
     ],
     "exact": 1.732816,
     "binding": "2024-05-19",
     "ang_binding": 15.88
    },
    {
     "grid": 1.733005,
     "hybrid_local": 1.732631,
     "exact_at_hybrid": 1.732709,
     "interp_err": -4.5e-05,
     "pole": [
      55.402102,
      -7.610299
     ],
     "exact": 1.732709,
     "binding": "2024-05-19",
     "ang_binding": 16.25
    },
    {
     "grid": 1.73539,
     "hybrid_local": 1.734603,
     "exact_at_hybrid": 1.735008,
     "interp_err": -0.000233,
     "pole": [
      55.963726,
      -3.767374
     ],
     "exact": 1.735008,
     "binding": "2024-05-19",
     "ang_binding": 16.02
    },
    {
     "grid": 1.735703,
     "hybrid_local": 1.734783,
     "exact_at_hybrid": 1.73475,
     "interp_err": 1.9e-05,
     "pole": [
      54.931811,
      -9.00707
     ],
     "exact": 1.73475,
     "binding": "2024-05-19",
     "ang_binding": 16.81
    },
    {
     "grid": 1.739174,
     "hybrid_local": 1.738079,
     "exact_at_hybrid": 1.738566,
     "interp_err": -0.00028,
     "pole": [
      55.911475,
      -2.221499
     ],
     "exact": 1.738566,
     "binding": "2024-05-19",
     "ang_binding": 16.46
    },
    {
     "grid": 1.740132,
     "hybrid_local": 1.738731,
     "exact_at_hybrid": 1.738615,
     "interp_err": 6.7e-05,
     "pole": [
      54.290677,
      -10.402313
     ],
     "exact": 1.738615,
     "binding": "2024-05-19",
     "ang_binding": 17.63
    },
    {
     "grid": 1.740653,
     "hybrid_local": 1.737755,
     "exact_at_hybrid": 1.73784,
     "interp_err": -4.9e-05,
     "pole": [
      54.791328,
      -6.025
     ],
     "exact": 1.73784,
     "binding": "2024-05-19",
     "ang_binding": 16.88
    },
    {
     "grid": 1.742119,
     "hybrid_local": 1.739108,
     "exact_at_hybrid": 1.739273,
     "interp_err": -9.5e-05,
     "pole": [
      54.927501,
      -4.525
     ],
     "exact": 1.739273,
     "binding": "2024-05-19",
     "ang_binding": 16.91
    },
    {
     "grid": 1.742305,
     "hybrid_local": 1.739549,
     "exact_at_hybrid": 1.739499,
     "interp_err": 2.9e-05,
     "pole": [
      54.226866,
      -7.775
     ],
     "exact": 1.739499,
     "binding": "2024-05-19",
     "ang_binding": 17.42
    }
   ],
   "best": {
    "grid": 1.732084,
    "hybrid_local": 1.732082,
    "exact_at_hybrid": 1.73227,
    "interp_err": -0.000109,
    "pole": [
     55.698508,
     -6.347583
    ],
    "exact": 1.73227,
    "binding": "2024-05-19",
    "ang_binding": 15.96
   },
   "hires": 1.732084
  },
  "B filter|no1107|cut15": {
   "hybrid_min": 1.363229,
   "n_cand": 10,
   "max_abs_interp_err": 0.0003,
   "candidates": [
    {
     "grid": 1.363229,
     "hybrid_local": 1.363228,
     "exact_at_hybrid": 1.363376,
     "interp_err": -0.000109,
     "pole": [
      55.698508,
      -6.347583
     ],
     "exact": 1.363376,
     "binding": "2024-05-19",
     "ang_binding": 15.96
    },
    {
     "grid": 1.363891,
     "hybrid_local": 1.36358,
     "exact_at_hybrid": 1.363806,
     "interp_err": -0.000165,
     "pole": [
      55.859338,
      -5.31467
     ],
     "exact": 1.363806,
     "binding": "2024-05-19",
     "ang_binding": 15.88
    },
    {
     "grid": 1.363955,
     "hybrid_local": 1.36366,
     "exact_at_hybrid": 1.363721,
     "interp_err": -4.5e-05,
     "pole": [
      55.402102,
      -7.610299
     ],
     "exact": 1.363721,
     "binding": "2024-05-19",
     "ang_binding": 16.25
    },
    {
     "grid": 1.365831,
     "hybrid_local": 1.365212,
     "exact_at_hybrid": 1.365531,
     "interp_err": -0.000233,
     "pole": [
      55.963726,
      -3.767374
     ],
     "exact": 1.365531,
     "binding": "2024-05-19",
     "ang_binding": 16.02
    },
    {
     "grid": 1.366078,
     "hybrid_local": 1.365353,
     "exact_at_hybrid": 1.365327,
     "interp_err": 1.9e-05,
     "pole": [
      54.931811,
      -9.00707
     ],
     "exact": 1.365327,
     "binding": "2024-05-19",
     "ang_binding": 16.81
    },
    {
     "grid": 1.368809,
     "hybrid_local": 1.367948,
     "exact_at_hybrid": 1.368331,
     "interp_err": -0.00028,
     "pole": [
      55.911475,
      -2.221499
     ],
     "exact": 1.368331,
     "binding": "2024-05-19",
     "ang_binding": 16.46
    },
    {
     "grid": 1.369563,
     "hybrid_local": 1.368461,
     "exact_at_hybrid": 1.36837,
     "interp_err": 6.7e-05,
     "pole": [
      54.290677,
      -10.402313
     ],
     "exact": 1.36837,
     "binding": "2024-05-19",
     "ang_binding": 17.63
    },
    {
     "grid": 1.369974,
     "hybrid_local": 1.367693,
     "exact_at_hybrid": 1.367759,
     "interp_err": -4.9e-05,
     "pole": [
      54.791328,
      -6.025
     ],
     "exact": 1.367759,
     "binding": "2024-05-19",
     "ang_binding": 16.88
    },
    {
     "grid": 1.371128,
     "hybrid_local": 1.368758,
     "exact_at_hybrid": 1.368887,
     "interp_err": -9.5e-05,
     "pole": [
      54.927501,
      -4.525
     ],
     "exact": 1.368887,
     "binding": "2024-05-19",
     "ang_binding": 16.91
    },
    {
     "grid": 1.371273,
     "hybrid_local": 1.369104,
     "exact_at_hybrid": 1.369065,
     "interp_err": 2.9e-05,
     "pole": [
      54.226866,
      -7.775
     ],
     "exact": 1.369065,
     "binding": "2024-05-19",
     "ang_binding": 17.42
    }
   ],
   "best": {
    "grid": 1.363229,
    "hybrid_local": 1.363228,
    "exact_at_hybrid": 1.363376,
    "interp_err": -0.000109,
    "pole": [
     55.698508,
     -6.347583
    ],
    "exact": 1.363376,
    "binding": "2024-05-19",
    "ang_binding": 15.96
   },
   "hires": 1.363229
  },
  "C V|all|nocut": {
   "hybrid_min": 1.633896,
   "n_cand": 10,
   "max_abs_interp_err": 0.0002,
   "candidates": [
    {
     "grid": 1.633896,
     "hybrid_local": 1.633894,
     "exact_at_hybrid": 1.634064,
     "interp_err": -0.000104,
     "pole": [
      41.682893,
      -2.715
     ],
     "exact": 1.634062,
     "binding": "2024-11-07",
     "ang_binding": 0.02
    },
    {
     "grid": 1.634329,
     "hybrid_local": 1.634122,
     "exact_at_hybrid": 1.634244,
     "interp_err": -7.5e-05,
     "pole": [
      41.645006,
      -1.775
     ],
     "exact": 1.634244,
     "binding": "2024-11-07",
     "ang_binding": 0.93
    },
    {
     "grid": 1.634376,
     "hybrid_local": 1.634157,
     "exact_at_hybrid": 1.63431,
     "interp_err": -9.4e-05,
     "pole": [
      42.784475,
      -2.835
     ],
     "exact": 1.63431,
     "binding": "2024-11-07",
     "ang_binding": 1.09
    },
    {
     "grid": 1.634393,
     "hybrid_local": 1.634169,
     "exact_at_hybrid": 1.634348,
     "interp_err": -0.00011,
     "pole": [
      40.581227,
      -2.625
     ],
     "exact": 1.634342,
     "binding": "2024-11-07",
     "ang_binding": 1.12
    },
    {
     "grid": 1.634434,
     "hybrid_local": 1.634204,
     "exact_at_hybrid": 1.63441,
     "interp_err": -0.000126,
     "pole": [
      41.781064,
      -3.975
     ],
     "exact": 1.63441,
     "binding": "2024-11-07",
     "ang_binding": 1.27
    },
    {
     "grid": 1.634808,
     "hybrid_local": 1.634359,
     "exact_at_hybrid": 1.634614,
     "interp_err": -0.000156,
     "pole": [
      40.637808,
      -3.725
     ],
     "exact": 1.634614,
     "binding": "2024-11-07",
     "ang_binding": 1.47
    },
    {
     "grid": 1.6349,
     "hybrid_local": 1.634485,
     "exact_at_hybrid": 1.634557,
     "interp_err": -4.4e-05,
     "pole": [
      40.525077,
      -1.525
     ],
     "exact": 1.634557,
     "binding": "2024-11-07",
     "ang_binding": 1.66
    },
    {
     "grid": 1.634996,
     "hybrid_local": 1.63456,
     "exact_at_hybrid": 1.634701,
     "interp_err": -8.6e-05,
     "pole": [
      43.094653,
      -3.975
     ],
     "exact": 1.634701,
     "binding": "2024-11-07",
     "ang_binding": 1.89
    },
    {
     "grid": 1.635003,
     "hybrid_local": 1.634508,
     "exact_at_hybrid": 1.634673,
     "interp_err": -0.000101,
     "pole": [
      42.724923,
      -1.525
     ],
     "exact": 1.634673,
     "binding": "2024-11-07",
     "ang_binding": 1.56
    },
    {
     "grid": 1.635572,
     "hybrid_local": 1.635174,
     "exact_at_hybrid": 1.635169,
     "interp_err": 3e-06,
     "pole": [
      41.475,
      -0.275
     ],
     "exact": 1.635168,
     "binding": "2024-11-07",
     "ang_binding": 2.44
    }
   ],
   "best": {
    "grid": 1.633896,
    "hybrid_local": 1.633894,
    "exact_at_hybrid": 1.634064,
    "interp_err": -0.000104,
    "pole": [
     41.682893,
     -2.715
    ],
    "exact": 1.634062,
    "binding": "2024-11-07",
    "ang_binding": 0.02
   },
   "hires": 1.626191
  },
  "C r|all|nocut": {
   "hybrid_min": 1.285951,
   "n_cand": 10,
   "max_abs_interp_err": 0.0002,
   "candidates": [
    {
     "grid": 1.285951,
     "hybrid_local": 1.285949,
     "exact_at_hybrid": 1.286083,
     "interp_err": -0.000104,
     "pole": [
      41.682893,
      -2.715
     ],
     "exact": 1.286082,
     "binding": "2024-11-07",
     "ang_binding": 0.02
    },
    {
     "grid": 1.286292,
     "hybrid_local": 1.286129,
     "exact_at_hybrid": 1.286225,
     "interp_err": -7.5e-05,
     "pole": [
      41.645006,
      -1.775
     ],
     "exact": 1.286225,
     "binding": "2024-11-07",
     "ang_binding": 0.93
    },
    {
     "grid": 1.286329,
     "hybrid_local": 1.286157,
     "exact_at_hybrid": 1.286277,
     "interp_err": -9.4e-05,
     "pole": [
      42.784475,
      -2.835
     ],
     "exact": 1.286277,
     "binding": "2024-11-07",
     "ang_binding": 1.09
    },
    {
     "grid": 1.286342,
     "hybrid_local": 1.286165,
     "exact_at_hybrid": 1.286307,
     "interp_err": -0.00011,
     "pole": [
      40.581227,
      -2.625
     ],
     "exact": 1.286302,
     "binding": "2024-11-07",
     "ang_binding": 1.12
    },
    {
     "grid": 1.286375,
     "hybrid_local": 1.286193,
     "exact_at_hybrid": 1.286356,
     "interp_err": -0.000126,
     "pole": [
      41.781064,
      -3.975
     ],
     "exact": 1.286356,
     "binding": "2024-11-07",
     "ang_binding": 1.27
    },
    {
     "grid": 1.286669,
     "hybrid_local": 1.286316,
     "exact_at_hybrid": 1.286516,
     "interp_err": -0.000156,
     "pole": [
      40.637808,
      -3.725
     ],
     "exact": 1.286516,
     "binding": "2024-11-07",
     "ang_binding": 1.47
    },
    {
     "grid": 1.286741,
     "hybrid_local": 1.286415,
     "exact_at_hybrid": 1.286471,
     "interp_err": -4.4e-05,
     "pole": [
      40.525077,
      -1.525
     ],
     "exact": 1.286471,
     "binding": "2024-11-07",
     "ang_binding": 1.66
    },
    {
     "grid": 1.286817,
     "hybrid_local": 1.286474,
     "exact_at_hybrid": 1.286585,
     "interp_err": -8.6e-05,
     "pole": [
      43.094653,
      -3.975
     ],
     "exact": 1.286585,
     "binding": "2024-11-07",
     "ang_binding": 1.89
    },
    {
     "grid": 1.286822,
     "hybrid_local": 1.286433,
     "exact_at_hybrid": 1.286562,
     "interp_err": -0.000101,
     "pole": [
      42.724923,
      -1.525
     ],
     "exact": 1.286562,
     "binding": "2024-11-07",
     "ang_binding": 1.56
    },
    {
     "grid": 1.28727,
     "hybrid_local": 1.286957,
     "exact_at_hybrid": 1.286953,
     "interp_err": 3e-06,
     "pole": [
      41.475,
      -0.275
     ],
     "exact": 1.286952,
     "binding": "2024-11-07",
     "ang_binding": 2.44
    }
   ],
   "best": {
    "grid": 1.285951,
    "hybrid_local": 1.285949,
    "exact_at_hybrid": 1.286083,
    "interp_err": -0.000104,
    "pole": [
     41.682893,
     -2.715
    ],
    "exact": 1.286082,
    "binding": "2024-11-07",
    "ang_binding": 0.02
   },
   "hires": 1.279887
  },
  "C V|all|cut15": {
   "hybrid_min": 1.105716,
   "n_cand": 10,
   "max_abs_interp_err": 0.0001,
   "candidates": [
    {
     "grid": 1.105716,
     "hybrid_local": 1.105715,
     "exact_at_hybrid": 1.10574,
     "interp_err": -2.2e-05,
     "pole": [
      235.721885,
      6.223516
     ],
     "exact": 1.10574,
     "binding": "2024-05-19",
     "ang_binding": 15.95
    },
    {
     "grid": 1.106309,
     "hybrid_local": 1.106071,
     "exact_at_hybrid": 1.106151,
     "interp_err": -7.2e-05,
     "pole": [
      235.887579,
      4.965973
     ],
     "exact": 1.106151,
     "binding": "2024-05-19",
     "ang_binding": 15.9
    },
    {
     "grid": 1.10632,
     "hybrid_local": 1.106055,
     "exact_at_hybrid": 1.106055,
     "interp_err": -0.0,
     "pole": [
      235.500777,
      7.234431
     ],
     "exact": 1.106055,
     "binding": "2024-05-19",
     "ang_binding": 16.14
    },
    {
     "grid": 1.108009,
     "hybrid_local": 1.107503,
     "exact_at_hybrid": 1.107648,
     "interp_err": -0.000131,
     "pole": [
      235.956538,
      3.417618
     ],
     "exact": 1.107648,
     "binding": "2024-05-19",
     "ang_binding": 16.11
    },
    {
     "grid": 1.108116,
     "hybrid_local": 1.10746,
     "exact_at_hybrid": 1.107432,
     "interp_err": 2.5e-05,
     "pole": [
      235.069591,
      8.643927
     ],
     "exact": 1.107432,
     "binding": "2024-05-19",
     "ang_binding": 16.64
    },
    {
     "grid": 1.110636,
     "hybrid_local": 1.109904,
     "exact_at_hybrid": 1.110068,
     "interp_err": -0.000148,
     "pole": [
      235.869093,
      1.874243
     ],
     "exact": 1.110068,
     "binding": "2024-05-19",
     "ang_binding": 16.6
    },
    {
     "grid": 1.111018,
     "hybrid_local": 1.110036,
     "exact_at_hybrid": 1.109975,
     "interp_err": 5.6e-05,
     "pole": [
      234.480816,
      10.048998
     ],
     "exact": 1.109975,
     "binding": "2024-05-19",
     "ang_binding": 17.39
    },
    {
     "grid": 1.111476,
     "hybrid_local": 1.109595,
     "exact_at_hybrid": 1.109583,
     "interp_err": 1.1e-05,
     "pole": [
      234.654437,
      7.025
     ],
     "exact": 1.109583,
     "binding": "2024-05-19",
     "ang_binding": 16.98
    },
    {
     "grid": 1.111966,
     "hybrid_local": 1.109969,
     "exact_at_hybrid": 1.110007,
     "interp_err": -3.4e-05,
     "pole": [
      234.840477,
      5.275
     ],
     "exact": 1.110007,
     "binding": "2024-05-19",
     "ang_binding": 16.9
    },
    {
     "grid": 1.113489,
     "hybrid_local": 1.111407,
     "exact_at_hybrid": 1.111468,
     "interp_err": -5.5e-05,
     "pole": [
      234.851321,
      3.775
     ],
     "exact": 1.111468,
     "binding": "2024-05-19",
     "ang_binding": 17.11
    }
   ],
   "best": {
    "grid": 1.105716,
    "hybrid_local": 1.105715,
    "exact_at_hybrid": 1.10574,
    "interp_err": -2.2e-05,
    "pole": [
     235.721885,
     6.223516
    ],
    "exact": 1.10574,
    "binding": "2024-05-19",
    "ang_binding": 15.95
   },
   "hires": 1.100348
  },
  "C filter|no1107|cut15": {
   "hybrid_min": 0.870249,
   "n_cand": 10,
   "max_abs_interp_err": 0.0001,
   "candidates": [
    {
     "grid": 0.870249,
     "hybrid_local": 0.870248,
     "exact_at_hybrid": 0.870268,
     "interp_err": -2.2e-05,
     "pole": [
      235.721885,
      6.223516
     ],
     "exact": 0.870268,
     "binding": "2024-05-19",
     "ang_binding": 15.95
    },
    {
     "grid": 0.870716,
     "hybrid_local": 0.870528,
     "exact_at_hybrid": 0.870591,
     "interp_err": -7.2e-05,
     "pole": [
      235.887579,
      4.965973
     ],
     "exact": 0.870591,
     "binding": "2024-05-19",
     "ang_binding": 15.9
    },
    {
     "grid": 0.870725,
     "hybrid_local": 0.870516,
     "exact_at_hybrid": 0.870516,
     "interp_err": -0.0,
     "pole": [
      235.500777,
      7.234431
     ],
     "exact": 0.870516,
     "binding": "2024-05-19",
     "ang_binding": 16.14
    },
    {
     "grid": 0.872054,
     "hybrid_local": 0.871656,
     "exact_at_hybrid": 0.87177,
     "interp_err": -0.000131,
     "pole": [
      235.956538,
      3.417618
     ],
     "exact": 0.87177,
     "binding": "2024-05-19",
     "ang_binding": 16.11
    },
    {
     "grid": 0.872138,
     "hybrid_local": 0.871622,
     "exact_at_hybrid": 0.8716,
     "interp_err": 2.5e-05,
     "pole": [
      235.069591,
      8.643927
     ],
     "exact": 0.8716,
     "binding": "2024-05-19",
     "ang_binding": 16.64
    },
    {
     "grid": 0.874121,
     "hybrid_local": 0.873545,
     "exact_at_hybrid": 0.873674,
     "interp_err": -0.000148,
     "pole": [
      235.869093,
      1.874243
     ],
     "exact": 0.873674,
     "binding": "2024-05-19",
     "ang_binding": 16.6
    },
    {
     "grid": 0.874422,
     "hybrid_local": 0.873649,
     "exact_at_hybrid": 0.873601,
     "interp_err": 5.6e-05,
     "pole": [
      234.480816,
      10.048998
     ],
     "exact": 0.873601,
     "binding": "2024-05-19",
     "ang_binding": 17.39
    },
    {
     "grid": 0.874783,
     "hybrid_local": 0.873302,
     "exact_at_hybrid": 0.873292,
     "interp_err": 1.1e-05,
     "pole": [
      234.654437,
      7.025
     ],
     "exact": 0.873292,
     "binding": "2024-05-19",
     "ang_binding": 16.98
    },
    {
     "grid": 0.875169,
     "hybrid_local": 0.873596,
     "exact_at_hybrid": 0.873626,
     "interp_err": -3.4e-05,
     "pole": [
      234.840477,
      5.275
     ],
     "exact": 0.873626,
     "binding": "2024-05-19",
     "ang_binding": 16.9
    },
    {
     "grid": 0.876367,
     "hybrid_local": 0.874728,
     "exact_at_hybrid": 0.874776,
     "interp_err": -5.5e-05,
     "pole": [
      234.851321,
      3.775
     ],
     "exact": 0.874776,
     "binding": "2024-05-19",
     "ang_binding": 17.11
    }
   ],
   "best": {
    "grid": 0.870249,
    "hybrid_local": 0.870248,
    "exact_at_hybrid": 0.870268,
    "interp_err": -2.2e-05,
    "pole": [
     235.721885,
     6.223516
    ],
    "exact": 0.870268,
    "binding": "2024-05-19",
    "ang_binding": 15.95
   },
   "hires": 0.866024
  },
  "C2+ V|all|nocut": {
   "hybrid_min": 1.168749,
   "n_cand": 10,
   "max_abs_interp_err": 0.0001,
   "candidates": [
    {
     "grid": 1.168749,
     "hybrid_local": 1.168659,
     "exact_at_hybrid": 1.1686,
     "interp_err": 5e-05,
     "pole": [
      49.336312,
      -4.555
     ],
     "exact": 1.168486,
     "binding": "2024-11-07",
     "ang_binding": 7.84
    },
    {
     "grid": 1.168992,
     "hybrid_local": 1.168849,
     "exact_at_hybrid": 1.168813,
     "interp_err": 3.1e-05,
     "pole": [
      49.573868,
      -3.275
     ],
     "exact": 1.168647,
     "binding": "2024-11-07",
     "ang_binding": 7.88
    },
    {
     "grid": 1.169379,
     "hybrid_local": 1.169065,
     "exact_at_hybrid": 1.169008,
     "interp_err": 4.9e-05,
     "pole": [
      49.011315,
      -5.975
     ],
     "exact": 1.168898,
     "binding": "2024-11-07",
     "ang_binding": 7.99
    },
    {
     "grid": 1.170079,
     "hybrid_local": 1.169655,
     "exact_at_hybrid": 1.169616,
     "interp_err": 3.3e-05,
     "pole": [
      49.794977,
      -1.775
     ],
     "exact": 1.169438,
     "binding": "2024-05-19",
     "ang_binding": 22.47
    },
    {
     "grid": 1.170808,
     "hybrid_local": 1.170231,
     "exact_at_hybrid": 1.170172,
     "interp_err": 5e-05,
     "pole": [
      48.617666,
      -7.475
     ],
     "exact": 1.170069,
     "binding": "2024-11-07",
     "ang_binding": 8.38
    },
    {
     "grid": 1.171851,
     "hybrid_local": 1.171131,
     "exact_at_hybrid": 1.171042,
     "interp_err": 7.7e-05,
     "pole": [
      49.965,
      -0.275
     ],
     "exact": 1.170919,
     "binding": "2024-11-07",
     "ang_binding": 8.61
    },
    {
     "grid": 1.172732,
     "hybrid_local": 1.171237,
     "exact_at_hybrid": 1.171187,
     "interp_err": 4.2e-05,
     "pole": [
      50.364978,
      -3.725
     ],
     "exact": 1.171187,
     "binding": "2024-11-07",
     "ang_binding": 8.71
    },
    {
     "grid": 1.172918,
     "hybrid_local": 1.172126,
     "exact_at_hybrid": 1.172092,
     "interp_err": 2.9e-05,
     "pole": [
      48.15034,
      -8.975
     ],
     "exact": 1.171996,
     "binding": "2024-11-07",
     "ang_binding": 8.97
    },
    {
     "grid": 1.17342,
     "hybrid_local": 1.17172,
     "exact_at_hybrid": 1.171658,
     "interp_err": 5.4e-05,
     "pole": [
      50.219139,
      -5.225
     ],
     "exact": 1.171658,
     "binding": "2024-11-07",
     "ang_binding": 8.86
    },
    {
     "grid": 1.173779,
     "hybrid_local": 1.17237,
     "exact_at_hybrid": 1.172318,
     "interp_err": 4.4e-05,
     "pole": [
      50.760184,
      -2.775
     ],
     "exact": 1.172318,
     "binding": "2024-11-07",
     "ang_binding": 9.05
    }
   ],
   "best": {
    "grid": 1.168749,
    "hybrid_local": 1.168659,
    "exact_at_hybrid": 1.1686,
    "interp_err": 5e-05,
    "pole": [
     49.336312,
     -4.555
    ],
    "exact": 1.168486,
    "binding": "2024-11-07",
    "ang_binding": 7.84
   },
   "hires": 1.166623
  },
  "C2+ r|all|nocut": {
   "hybrid_min": 0.919859,
   "n_cand": 10,
   "max_abs_interp_err": 0.0001,
   "candidates": [
    {
     "grid": 0.919859,
     "hybrid_local": 0.919788,
     "exact_at_hybrid": 0.919742,
     "interp_err": 5e-05,
     "pole": [
      49.336312,
      -4.555
     ],
     "exact": 0.919652,
     "binding": "2024-11-07",
     "ang_binding": 7.84
    },
    {
     "grid": 0.92005,
     "hybrid_local": 0.919937,
     "exact_at_hybrid": 0.919909,
     "interp_err": 3.1e-05,
     "pole": [
      49.573868,
      -3.275
     ],
     "exact": 0.919778,
     "binding": "2024-11-07",
     "ang_binding": 7.88
    },
    {
     "grid": 0.920355,
     "hybrid_local": 0.920107,
     "exact_at_hybrid": 0.920063,
     "interp_err": 4.9e-05,
     "pole": [
      49.011315,
      -5.975
     ],
     "exact": 0.919976,
     "binding": "2024-11-07",
     "ang_binding": 7.99
    },
    {
     "grid": 0.920906,
     "hybrid_local": 0.920572,
     "exact_at_hybrid": 0.920542,
     "interp_err": 3.3e-05,
     "pole": [
      49.794977,
      -1.775
     ],
     "exact": 0.920401,
     "binding": "2024-05-19",
     "ang_binding": 22.47
    },
    {
     "grid": 0.921479,
     "hybrid_local": 0.921025,
     "exact_at_hybrid": 0.920979,
     "interp_err": 5e-05,
     "pole": [
      48.617666,
      -7.475
     ],
     "exact": 0.920898,
     "binding": "2024-11-07",
     "ang_binding": 8.38
    },
    {
     "grid": 0.9223,
     "hybrid_local": 0.921734,
     "exact_at_hybrid": 0.921663,
     "interp_err": 7.7e-05,
     "pole": [
      49.965,
      -0.275
     ],
     "exact": 0.921567,
     "binding": "2024-11-07",
     "ang_binding": 8.61
    },
    {
     "grid": 0.922994,
     "hybrid_local": 0.921817,
     "exact_at_hybrid": 0.921778,
     "interp_err": 4.2e-05,
     "pole": [
      50.364978,
      -3.725
     ],
     "exact": 0.921778,
     "binding": "2024-11-07",
     "ang_binding": 8.71
    },
    {
     "grid": 0.92314,
     "hybrid_local": 0.922517,
     "exact_at_hybrid": 0.92249,
     "interp_err": 2.9e-05,
     "pole": [
      48.15034,
      -8.975
     ],
     "exact": 0.922414,
     "binding": "2024-11-07",
     "ang_binding": 8.97
    },
    {
     "grid": 0.923535,
     "hybrid_local": 0.922198,
     "exact_at_hybrid": 0.922148,
     "interp_err": 5.4e-05,
     "pole": [
      50.219139,
      -5.225
     ],
     "exact": 0.922148,
     "binding": "2024-11-07",
     "ang_binding": 8.86
    },
    {
     "grid": 0.923818,
     "hybrid_local": 0.922709,
     "exact_at_hybrid": 0.922668,
     "interp_err": 4.4e-05,
     "pole": [
      50.760184,
      -2.775
     ],
     "exact": 0.922668,
     "binding": "2024-11-07",
     "ang_binding": 9.05
    }
   ],
   "best": {
    "grid": 0.919859,
    "hybrid_local": 0.919788,
    "exact_at_hybrid": 0.919742,
    "interp_err": 5e-05,
    "pole": [
     49.336312,
     -4.555
    ],
    "exact": 0.919652,
    "binding": "2024-11-07",
    "ang_binding": 7.84
   },
   "hires": 0.918186
  },
  "C2+ V|all|cut15": {
   "hybrid_min": 0.790174,
   "n_cand": 10,
   "max_abs_interp_err": 0.0001,
   "candidates": [
    {
     "grid": 0.790174,
     "hybrid_local": 0.790162,
     "exact_at_hybrid": 0.790183,
     "interp_err": -2.7e-05,
     "pole": [
      235.797638,
      5.778092
     ],
     "exact": 0.790183,
     "binding": "2024-05-19",
     "ang_binding": 15.9
    },
    {
     "grid": 0.790795,
     "hybrid_local": 0.790515,
     "exact_at_hybrid": 0.790565,
     "interp_err": -6.3e-05,
     "pole": [
      235.927871,
      4.596724
     ],
     "exact": 0.790565,
     "binding": "2024-05-19",
     "ang_binding": 15.91
    },
    {
     "grid": 0.790843,
     "hybrid_local": 0.790581,
     "exact_at_hybrid": 0.790583,
     "interp_err": -3e-06,
     "pole": [
      235.571394,
      6.956401
     ],
     "exact": 0.790583,
     "binding": "2024-05-19",
     "ang_binding": 16.07
    },
    {
     "grid": 0.79265,
     "hybrid_local": 0.792129,
     "exact_at_hybrid": 0.792206,
     "interp_err": -9.7e-05,
     "pole": [
      235.941377,
      3.068117
     ],
     "exact": 0.792206,
     "binding": "2024-05-19",
     "ang_binding": 16.2
    },
    {
     "grid": 0.79281,
     "hybrid_local": 0.792144,
     "exact_at_hybrid": 0.792133,
     "interp_err": 1.5e-05,
     "pole": [
      235.170243,
      8.355864
     ],
     "exact": 0.792133,
     "binding": "2024-05-19",
     "ang_binding": 16.51
    },
    {
     "grid": 0.795645,
     "hybrid_local": 0.794747,
     "exact_at_hybrid": 0.794832,
     "interp_err": -0.000106,
     "pole": [
      235.838825,
      1.528041
     ],
     "exact": 0.794832,
     "binding": "2024-05-19",
     "ang_binding": 16.74
    },
    {
     "grid": 0.796061,
     "hybrid_local": 0.79504,
     "exact_at_hybrid": 0.795013,
     "interp_err": 3.4e-05,
     "pole": [
      234.596645,
      9.780808
     ],
     "exact": 0.795013,
     "binding": "2024-05-19",
     "ang_binding": 17.24
    },
    {
     "grid": 0.796874,
     "hybrid_local": 0.794722,
     "exact_at_hybrid": 0.794742,
     "interp_err": -2.5e-05,
     "pole": [
      234.840477,
      5.275
     ],
     "exact": 0.794742,
     "binding": "2024-05-19",
     "ang_binding": 16.9
    },
    {
     "grid": 0.797528,
     "hybrid_local": 0.795483,
     "exact_at_hybrid": 0.795478,
     "interp_err": 6e-06,
     "pole": [
      234.490539,
      6.775
     ],
     "exact": 0.795478,
     "binding": "2024-05-19",
     "ang_binding": 17.15
    },
    {
     "grid": 0.798337,
     "hybrid_local": 0.796055,
     "exact_at_hybrid": 0.796087,
     "interp_err": -4e-05,
     "pole": [
      234.851321,
      3.775
     ],
     "exact": 0.796087,
     "binding": "2024-05-19",
     "ang_binding": 17.11
    }
   ],
   "best": {
    "grid": 0.790174,
    "hybrid_local": 0.790162,
    "exact_at_hybrid": 0.790183,
    "interp_err": -2.7e-05,
    "pole": [
     235.797638,
     5.778092
    ],
    "exact": 0.790183,
    "binding": "2024-05-19",
    "ang_binding": 15.9
   },
   "hires": 0.787576
  },
  "C2+ filter|no1107|cut15": {
   "hybrid_min": 0.621903,
   "n_cand": 10,
   "max_abs_interp_err": 0.0001,
   "candidates": [
    {
     "grid": 0.621903,
     "hybrid_local": 0.621893,
     "exact_at_hybrid": 0.621911,
     "interp_err": -2.9e-05,
     "pole": [
      235.804935,
      5.728645
     ],
     "exact": 0.621911,
     "binding": "2024-05-19",
     "ang_binding": 15.9
    },
    {
     "grid": 0.622396,
     "hybrid_local": 0.622199,
     "exact_at_hybrid": 0.622202,
     "interp_err": -3e-06,
     "pole": [
      235.583719,
      6.887945
     ],
     "exact": 0.622202,
     "binding": "2024-05-19",
     "ang_binding": 16.06
    },
    {
     "grid": 0.622424,
     "hybrid_local": 0.622186,
     "exact_at_hybrid": 0.622225,
     "interp_err": -6.4e-05,
     "pole": [
      235.930107,
      4.566797
     ],
     "exact": 0.622225,
     "binding": "2024-05-19",
     "ang_binding": 15.91
    },
    {
     "grid": 0.623912,
     "hybrid_local": 0.623392,
     "exact_at_hybrid": 0.623383,
     "interp_err": 1.4e-05,
     "pole": [
      235.187534,
      8.308906
     ],
     "exact": 0.623383,
     "binding": "2024-05-19",
     "ang_binding": 16.49
    },
    {
     "grid": 0.623915,
     "hybrid_local": 0.623434,
     "exact_at_hybrid": 0.623496,
     "interp_err": -9.9e-05,
     "pole": [
      235.958582,
      3.018219
     ],
     "exact": 0.623496,
     "binding": "2024-05-19",
     "ang_binding": 16.2
    },
    {
     "grid": 0.6263,
     "hybrid_local": 0.62559,
     "exact_at_hybrid": 0.625656,
     "interp_err": -0.000106,
     "pole": [
      235.831001,
      1.478681
     ],
     "exact": 0.625656,
     "binding": "2024-05-19",
     "ang_binding": 16.76
    },
    {
     "grid": 0.626438,
     "hybrid_local": 0.625639,
     "exact_at_hybrid": 0.625619,
     "interp_err": 3.3e-05,
     "pole": [
      234.618799,
      9.735852
     ],
     "exact": 0.625619,
     "binding": "2024-05-19",
     "ang_binding": 17.21
    },
    {
     "grid": 0.627176,
     "hybrid_local": 0.625483,
     "exact_at_hybrid": 0.625498,
     "interp_err": -2.5e-05,
     "pole": [
      234.840477,
      5.275
     ],
     "exact": 0.625498,
     "binding": "2024-05-19",
     "ang_binding": 16.9
    },
    {
     "grid": 0.627691,
     "hybrid_local": 0.626082,
     "exact_at_hybrid": 0.626078,
     "interp_err": 6e-06,
     "pole": [
      234.490539,
      6.775
     ],
     "exact": 0.626078,
     "binding": "2024-05-19",
     "ang_binding": 17.15
    },
    {
     "grid": 0.628328,
     "hybrid_local": 0.626532,
     "exact_at_hybrid": 0.626557,
     "interp_err": -4e-05,
     "pole": [
      234.851321,
      3.775
     ],
     "exact": 0.626557,
     "binding": "2024-05-19",
     "ang_binding": 17.11
    }
   ],
   "best": {
    "grid": 0.621903,
    "hybrid_local": 0.621893,
    "exact_at_hybrid": 0.621911,
    "interp_err": -2.9e-05,
    "pole": [
     235.804935,
     5.728645
    ],
    "exact": 0.621911,
    "binding": "2024-05-19",
    "ang_binding": 15.9
   },
   "hires": 0.61986
  },
  "C2- V|all|nocut": {
   "hybrid_min": 1.199129,
   "n_cand": 10,
   "max_abs_interp_err": 0.0009,
   "candidates": [
    {
     "grid": 1.199129,
     "hybrid_local": 1.199129,
     "exact_at_hybrid": 1.199864,
     "interp_err": -0.000612,
     "pole": [
      221.702923,
      2.725
     ],
     "exact": 1.199822,
     "binding": "2024-11-07",
     "ang_binding": 0.02
    },
    {
     "grid": 1.199504,
     "hybrid_local": 1.19933,
     "exact_at_hybrid": 1.199987,
     "interp_err": -0.000548,
     "pole": [
      222.784284,
      2.975
     ],
     "exact": 1.199983,
     "binding": "2024-11-07",
     "ang_binding": 1.12
    },
    {
     "grid": 1.199526,
     "hybrid_local": 1.199342,
     "exact_at_hybrid": 1.200151,
     "interp_err": -0.000674,
     "pole": [
      220.581311,
      2.655
     ],
     "exact": 1.20006,
     "binding": "2024-11-07",
     "ang_binding": 1.12
    },
    {
     "grid": 1.199539,
     "hybrid_local": 1.199351,
     "exact_at_hybrid": 1.200191,
     "interp_err": -0.0007,
     "pole": [
      221.775078,
      4.225
     ],
     "exact": 1.200191,
     "binding": "2024-11-07",
     "ang_binding": 1.52
    },
    {
     "grid": 1.199563,
     "hybrid_local": 1.199366,
     "exact_at_hybrid": 1.199875,
     "interp_err": -0.000424,
     "pole": [
      221.62888,
      2.025
     ],
     "exact": 1.199875,
     "binding": "2024-11-07",
     "ang_binding": 0.68
    },
    {
     "grid": 1.199751,
     "hybrid_local": 1.199431,
     "exact_at_hybrid": 1.200023,
     "interp_err": -0.000494,
     "pole": [
      222.629668,
      2.275
     ],
     "exact": 1.200023,
     "binding": "2024-11-07",
     "ang_binding": 1.02
    },
    {
     "grid": 1.199835,
     "hybrid_local": 1.199476,
     "exact_at_hybrid": 1.200502,
     "interp_err": -0.000855,
     "pole": [
      220.637938,
      3.975
     ],
     "exact": 1.200502,
     "binding": "2024-11-07",
     "ang_binding": 1.66
    },
    {
     "grid": 1.2001,
     "hybrid_local": 1.199706,
     "exact_at_hybrid": 1.200363,
     "interp_err": -0.000548,
     "pole": [
      222.999245,
      4.475
     ],
     "exact": 1.200363,
     "binding": "2024-11-07",
     "ang_binding": 2.19
    },
    {
     "grid": 1.200147,
     "hybrid_local": 1.199761,
     "exact_at_hybrid": 1.200176,
     "interp_err": -0.000346,
     "pole": [
      220.275115,
      1.775
     ],
     "exact": 1.200176,
     "binding": "2024-11-07",
     "ang_binding": 1.7
    },
    {
     "grid": 1.200548,
     "hybrid_local": 1.20013,
     "exact_at_hybrid": 1.20069,
     "interp_err": -0.000466,
     "pole": [
      224.13058,
      2.775
     ],
     "exact": 1.20069,
     "binding": "2024-11-07",
     "ang_binding": 2.43
    }
   ],
   "best": {
    "grid": 1.199129,
    "hybrid_local": 1.199129,
    "exact_at_hybrid": 1.199864,
    "interp_err": -0.000612,
    "pole": [
     221.702923,
     2.725
    ],
    "exact": 1.199822,
    "binding": "2024-11-07",
    "ang_binding": 0.02
   },
   "hires": 1.197564
  },
  "C2- r|all|nocut": {
   "hybrid_min": 0.94377,
   "n_cand": 10,
   "max_abs_interp_err": 0.0009,
   "candidates": [
    {
     "grid": 0.94377,
     "hybrid_local": 0.94377,
     "exact_at_hybrid": 0.944348,
     "interp_err": -0.000612,
     "pole": [
      221.702923,
      2.725
     ],
     "exact": 0.944315,
     "binding": "2024-11-07",
     "ang_binding": 0.02
    },
    {
     "grid": 0.944065,
     "hybrid_local": 0.943928,
     "exact_at_hybrid": 0.944445,
     "interp_err": -0.000548,
     "pole": [
      222.784284,
      2.975
     ],
     "exact": 0.944442,
     "binding": "2024-11-07",
     "ang_binding": 1.12
    },
    {
     "grid": 0.944082,
     "hybrid_local": 0.943937,
     "exact_at_hybrid": 0.944573,
     "interp_err": -0.000674,
     "pole": [
      220.581311,
      2.655
     ],
     "exact": 0.944502,
     "binding": "2024-11-07",
     "ang_binding": 1.12
    },
    {
     "grid": 0.944092,
     "hybrid_local": 0.943944,
     "exact_at_hybrid": 0.944606,
     "interp_err": -0.0007,
     "pole": [
      221.775078,
      4.225
     ],
     "exact": 0.944606,
     "binding": "2024-11-07",
     "ang_binding": 1.52
    },
    {
     "grid": 0.944111,
     "hybrid_local": 0.943956,
     "exact_at_hybrid": 0.944357,
     "interp_err": -0.000424,
     "pole": [
      221.62888,
      2.025
     ],
     "exact": 0.944357,
     "binding": "2024-11-07",
     "ang_binding": 0.68
    },
    {
     "grid": 0.944259,
     "hybrid_local": 0.944007,
     "exact_at_hybrid": 0.944473,
     "interp_err": -0.000494,
     "pole": [
      222.629668,
      2.275
     ],
     "exact": 0.944473,
     "binding": "2024-11-07",
     "ang_binding": 1.02
    },
    {
     "grid": 0.944325,
     "hybrid_local": 0.944043,
     "exact_at_hybrid": 0.94485,
     "interp_err": -0.000855,
     "pole": [
      220.637938,
      3.975
     ],
     "exact": 0.94485,
     "binding": "2024-11-07",
     "ang_binding": 1.66
    },
    {
     "grid": 0.944534,
     "hybrid_local": 0.944224,
     "exact_at_hybrid": 0.944741,
     "interp_err": -0.000548,
     "pole": [
      222.999245,
      4.475
     ],
     "exact": 0.944741,
     "binding": "2024-11-07",
     "ang_binding": 2.19
    },
    {
     "grid": 0.944571,
     "hybrid_local": 0.944267,
     "exact_at_hybrid": 0.944593,
     "interp_err": -0.000346,
     "pole": [
      220.275115,
      1.775
     ],
     "exact": 0.944593,
     "binding": "2024-11-07",
     "ang_binding": 1.7
    },
    {
     "grid": 0.944887,
     "hybrid_local": 0.944557,
     "exact_at_hybrid": 0.944998,
     "interp_err": -0.000466,
     "pole": [
      224.13058,
      2.775
     ],
     "exact": 0.944998,
     "binding": "2024-11-07",
     "ang_binding": 2.43
    }
   ],
   "best": {
    "grid": 0.94377,
    "hybrid_local": 0.94377,
    "exact_at_hybrid": 0.944348,
    "interp_err": -0.000612,
    "pole": [
     221.702923,
     2.725
    ],
    "exact": 0.944315,
    "binding": "2024-11-07",
    "ang_binding": 0.02
   },
   "hires": 0.942537
  },
  "C2- V|all|cut15": {
   "hybrid_min": 0.814996,
   "n_cand": 10,
   "max_abs_interp_err": 0.0004,
   "candidates": [
    {
     "grid": 0.814996,
     "hybrid_local": 0.81499,
     "exact_at_hybrid": 0.815135,
     "interp_err": -0.000178,
     "pole": [
      55.754664,
      -6.046286
     ],
     "exact": 0.815135,
     "binding": "2024-05-19",
     "ang_binding": 15.92
    },
    {
     "grid": 0.815619,
     "hybrid_local": 0.815364,
     "exact_at_hybrid": 0.815575,
     "interp_err": -0.000259,
     "pole": [
      55.920182,
      -4.706458
     ],
     "exact": 0.815575,
     "binding": "2024-05-19",
     "ang_binding": 15.9
    },
    {
     "grid": 0.815632,
     "hybrid_local": 0.815339,
     "exact_at_hybrid": 0.815428,
     "interp_err": -0.000109,
     "pole": [
      55.553619,
      -7.021525
     ],
     "exact": 0.815428,
     "binding": "2024-05-19",
     "ang_binding": 16.09
    },
    {
     "grid": 0.817439,
     "hybrid_local": 0.816912,
     "exact_at_hybrid": 0.817185,
     "interp_err": -0.000333,
     "pole": [
      55.94885,
      -3.21786
     ],
     "exact": 0.817185,
     "binding": "2024-05-19",
     "ang_binding": 16.16
    },
    {
     "grid": 0.81754,
     "hybrid_local": 0.816909,
     "exact_at_hybrid": 0.816927,
     "interp_err": -2.1e-05,
     "pole": [
      55.117418,
      -8.516393
     ],
     "exact": 0.816927,
     "binding": "2024-05-19",
     "ang_binding": 16.58
    },
    {
     "grid": 0.820349,
     "hybrid_local": 0.819546,
     "exact_at_hybrid": 0.819845,
     "interp_err": -0.000365,
     "pole": [
      55.841331,
      -1.676273
     ],
     "exact": 0.819845,
     "binding": "2024-05-19",
     "ang_binding": 16.69
    },
    {
     "grid": 0.820707,
     "hybrid_local": 0.819729,
     "exact_at_hybrid": 0.819681,
     "interp_err": 5.8e-05,
     "pole": [
      54.529256,
      -9.915238
     ],
     "exact": 0.819681,
     "binding": "2024-05-19",
     "ang_binding": 17.32
    },
    {
     "grid": 0.821521,
     "hybrid_local": 0.819511,
     "exact_at_hybrid": 0.81954,
     "interp_err": -3.6e-05,
     "pole": [
      54.616325,
      -6.775
     ],
     "exact": 0.81954,
     "binding": "2024-05-19",
     "ang_binding": 17.02
    },
    {
     "grid": 0.822156,
     "hybrid_local": 0.82002,
     "exact_at_hybrid": 0.820097,
     "interp_err": -9.4e-05,
     "pole": [
      54.715041,
      -5.275
     ],
     "exact": 0.820097,
     "binding": "2024-05-19",
     "ang_binding": 17.02
    },
    {
     "grid": 0.823138,
     "hybrid_local": 0.820892,
     "exact_at_hybrid": 0.821002,
     "interp_err": -0.000135,
     "pole": [
      54.851321,
      -3.775
     ],
     "exact": 0.821002,
     "binding": "2024-05-19",
     "ang_binding": 17.11
    }
   ],
   "best": {
    "grid": 0.814996,
    "hybrid_local": 0.81499,
    "exact_at_hybrid": 0.815135,
    "interp_err": -0.000178,
    "pole": [
     55.754664,
     -6.046286
    ],
    "exact": 0.815135,
    "binding": "2024-05-19",
    "ang_binding": 15.92
   },
   "hires": 0.814072
  },
  "C2- filter|no1107|cut15": {
   "hybrid_min": 0.641439,
   "n_cand": 10,
   "max_abs_interp_err": 0.0004,
   "candidates": [
    {
     "grid": 0.641439,
     "hybrid_local": 0.641434,
     "exact_at_hybrid": 0.641548,
     "interp_err": -0.000178,
     "pole": [
      55.754664,
      -6.046286
     ],
     "exact": 0.641548,
     "binding": "2024-05-19",
     "ang_binding": 15.92
    },
    {
     "grid": 0.641929,
     "hybrid_local": 0.641729,
     "exact_at_hybrid": 0.641895,
     "interp_err": -0.000259,
     "pole": [
      55.920182,
      -4.706458
     ],
     "exact": 0.641895,
     "binding": "2024-05-19",
     "ang_binding": 15.9
    },
    {
     "grid": 0.641939,
     "hybrid_local": 0.641709,
     "exact_at_hybrid": 0.641779,
     "interp_err": -0.000109,
     "pole": [
      55.553619,
      -7.021525
     ],
     "exact": 0.641779,
     "binding": "2024-05-19",
     "ang_binding": 16.09
    },
    {
     "grid": 0.643362,
     "hybrid_local": 0.642948,
     "exact_at_hybrid": 0.643162,
     "interp_err": -0.000333,
     "pole": [
      55.94885,
      -3.21786
     ],
     "exact": 0.643162,
     "binding": "2024-05-19",
     "ang_binding": 16.16
    },
    {
     "grid": 0.643441,
     "hybrid_local": 0.642945,
     "exact_at_hybrid": 0.642959,
     "interp_err": -2.1e-05,
     "pole": [
      55.117418,
      -8.516393
     ],
     "exact": 0.642959,
     "binding": "2024-05-19",
     "ang_binding": 16.58
    },
    {
     "grid": 0.645652,
     "hybrid_local": 0.64502,
     "exact_at_hybrid": 0.645256,
     "interp_err": -0.000365,
     "pole": [
      55.841331,
      -1.676273
     ],
     "exact": 0.645256,
     "binding": "2024-05-19",
     "ang_binding": 16.69
    },
    {
     "grid": 0.645934,
     "hybrid_local": 0.645164,
     "exact_at_hybrid": 0.645127,
     "interp_err": 5.8e-05,
     "pole": [
      54.529256,
      -9.915238
     ],
     "exact": 0.645127,
     "binding": "2024-05-19",
     "ang_binding": 17.32
    },
    {
     "grid": 0.646574,
     "hybrid_local": 0.644993,
     "exact_at_hybrid": 0.645016,
     "interp_err": -3.6e-05,
     "pole": [
      54.616325,
      -6.775
     ],
     "exact": 0.645016,
     "binding": "2024-05-19",
     "ang_binding": 17.02
    },
    {
     "grid": 0.647074,
     "hybrid_local": 0.645393,
     "exact_at_hybrid": 0.645454,
     "interp_err": -9.4e-05,
     "pole": [
      54.715041,
      -5.275
     ],
     "exact": 0.645454,
     "binding": "2024-05-19",
     "ang_binding": 17.02
    },
    {
     "grid": 0.647848,
     "hybrid_local": 0.646079,
     "exact_at_hybrid": 0.646167,
     "interp_err": -0.000135,
     "pole": [
      54.851321,
      -3.775
     ],
     "exact": 0.646167,
     "binding": "2024-05-19",
     "ang_binding": 17.11
    }
   ],
   "best": {
    "grid": 0.641439,
    "hybrid_local": 0.641434,
    "exact_at_hybrid": 0.641548,
    "interp_err": -0.000178,
    "pole": [
     55.754664,
     -6.046286
    ],
    "exact": 0.641548,
    "binding": "2024-05-19",
    "ang_binding": 15.92
   },
   "hires": 0.640712
  }
 }
}

==> anc/out/results_ms.json <==
{
 "nights_used": [
  "2024-10-27",
  "2024-11-01",
  "2024-11-07"
 ],
 "note": "max over these nights is a lower bound on max over all nights",
 "10m": {
  "n_samples": 4802,
  "removed_inside": 742,
  "A": {
   "n_poles": 406,
   "min_worst_V": 4.319,
   "min_worst_r": 3.399,
   "pole": [
    222,
    3
   ],
   "ms_over_direct_at_pole": [
    0.021,
    0.02,
    0.02
   ],
   "hires_check_at_pole": {
    "worst_V": 4.317,
    "ms_over_direct": [
     0.021,
     0.021,
     0.021
    ]
   },
   "min_1101_only_V": 3.976,
   "min_1101_only_r": 3.129,
   "pole_1101": [
    222,
    3
   ],
   "their_pole_worst_V": 6.816,
   "their_pole_ms_over_direct": [
    0.031,
    0.031,
    0.031
   ],
   "max_rho": 0.071
  },
  "C": {
   "n_poles": 406,
   "min_worst_V": 1.695,
   "min_worst_r": 1.334,
   "pole": [
    42,
    -3
   ],
   "ms_over_direct_at_pole": [
    0.245,
    0.243,
    0.243
   ],
   "hires_check_at_pole": {
    "worst_V": 1.697,
    "ms_over_direct": [
     0.244,
     0.241,
     0.241
    ]
   },
   "min_1101_only_V": 1.561,
   "min_1101_only_r": 1.228,
   "pole_1101": [
    42,
    -3
   ],
   "their_pole_worst_V": 2.347,
   "their_pole_ms_over_direct": [
    0.195,
    0.192,
    0.192
   ],
   "max_rho": 0.87
  },
  "energy_first_hit_Rcell_0.25": {
   "max_m2": 19.43,
   "sun_dir": [
    50,
    260
   ],
   "A_other": 17.75,
   "A_panel": 6.72
  },
  "energy_first_hit_Rcell_0.10": {
   "max_m2": 18.42,
   "sun_dir": [
    50,
    260
   ],
   "A_other": 17.75,
   "A_panel": 6.72
  }
 },
 "12m": {
  "n_samples": 5278,
  "removed_inside": 742,
  "A": {
   "n_poles": 406,
   "min_worst_V": 4.088,
   "min_worst_r": 3.217,
   "pole": [
    222,
    3
   ],
   "ms_over_direct_at_pole": [
    0.02,
    0.019,
    0.019
   ],
   "hires_check_at_pole": {
    "worst_V": 4.086,
    "ms_over_direct": [
     0.02,
     0.02,
     0.02
    ]
   },
   "min_1101_only_V": 3.763,
   "min_1101_only_r": 2.962,
   "pole_1101": [
    222,
    3
   ],
   "their_pole_worst_V": 6.751,
   "their_pole_ms_over_direct": [
    0.031,
    0.03,
    0.03
   ],
   "max_rho": 0.071
  },
  "C": {
   "n_poles": 406,
   "min_worst_V": 1.624,
   "min_worst_r": 1.278,
   "pole": [
    42,
    -3
   ],
   "ms_over_direct_at_pole": [
    0.232,
    0.23,
    0.23
   ],
   "hires_check_at_pole": {
    "worst_V": 1.626,
    "ms_over_direct": [
     0.23,
     0.228,
     0.228
    ]
   },
   "min_1101_only_V": 1.495,
   "min_1101_only_r": 1.176,
   "pole_1101": [
    42,
    -3
   ],
   "their_pole_worst_V": 2.335,
   "their_pole_ms_over_direct": [
    0.191,
    0.189,
    0.189
   ],
   "max_rho": 0.888
  },
  "energy_first_hit_Rcell_0.25": {
   "max_m2": 20.23,
   "sun_dir": [
    50,
    260
   ],
   "A_other": 17.75,
   "A_panel": 9.93
  },
  "energy_first_hit_Rcell_0.10": {
   "max_m2": 18.74,
   "sun_dir": [
    50,
    260
   ],
   "A_other": 17.75,
   "A_panel": 9.93
  }
 }
}

==> anc/out/results_reach_10m.json <==
{
 "span": 10.0,
 "results": {
  "A V|all|cut0|barrel0": {
   "reached": false,
   "min": 4.3147
  },
  "A V|all|cut0|barrel15": {
   "reached": false,
   "min": 1.6577
  },
  "A V|all|cut15|barrel0": {
   "reached": false,
   "min": 2.9484
  },
  "A V|all|cut15|barrel15": {
   "reached": false,
   "min": 1.6577
  },
  "A r|all|cut0|barrel0": {
   "reached": false,
   "min": 3.3959
  },
  "A r|all|cut0|barrel15": {
   "reached": false,
   "min": 1.3047
  },
  "A r|all|cut15|barrel0": {
   "reached": false,
   "min": 2.3205
  },
  "A r|all|cut15|barrel15": {
   "reached": false,
   "min": 1.3047
  },
  "A filter|no1107|cut0|barrel0": {
   "reached": false,
   "min": 3.1254
  },
  "A filter|no1107|cut0|barrel15": {
   "reached": false,
   "min": 1.3047
  },
  "A filter|no1107|cut15|barrel0": {
   "reached": false,
   "min": 2.3205
  },
  "A filter|no1107|cut15|barrel15": {
   "reached": false,
   "min": 1.3047
  },
  "B V|all|cut0|barrel0": {
   "reached": false,
   "min": 2.7269
  },
  "B V|all|cut0|barrel15": {
   "reached": true,
   "min": 0.7846,
   "closest_angle": 53.43,
   "closest_pole": [
    159.096,
    64.126
   ],
   "hybrid": 0.7952,
   "check": [
    {
     "pole": [
      159.096,
      64.126
     ],
     "angle": 53.43,
     "exact": 0.795
    },
    {
     "pole": [
      158.902,
      63.634
     ],
     "angle": 52.93,
     "exact": 3.4264
    },
    {
     "pole": [
      158.715,
      63.141
     ],
     "angle": 52.43,
     "exact": 3.425
    }
   ]
  },
  "B V|all|cut15|barrel0": {
   "reached": false,
   "min": 1.8434
  },
  "B V|all|cut15|barrel15": {
   "reached": true,
   "min": 0.7846,
   "closest_angle": 53.43,
   "closest_pole": [
    159.096,
    64.126
   ],
   "hybrid": 0.7952,
   "check": [
    {
     "pole": [
      159.096,
      64.126
     ],
     "angle": 53.43,
     "exact": 0.795
    },
    {
     "pole": [
      158.902,
      63.634
     ],
     "angle": 52.93,
     "exact": 3.4264
    },
    {
     "pole": [
      158.715,
      63.141
     ],
     "angle": 52.43,
     "exact": 3.425
    }
   ]
  },
  "B r|all|cut0|barrel0": {
   "reached": false,
   "min": 2.1462
  },
  "B r|all|cut0|barrel15": {
   "reached": true,
   "min": 0.6175,
   "closest_angle": 44.56,
   "closest_pole": [
    332.77,
    -55.538
   ],
   "hybrid": 0.9325,
   "check": [
    {
     "pole": [
      332.77,
      -55.538
     ],
     "angle": 44.56,
     "exact": 0.9322
    },
    {
     "pole": [
      332.732,
      -55.038
     ],
     "angle": 44.06,
     "exact": 2.749
    },
    {
     "pole": [
      332.695,
      -54.538
     ],
     "angle": 43.56,
     "exact": 2.7486
    }
   ]
  },
  "B r|all|cut15|barrel0": {
   "reached": false,
   "min": 1.4509
  },
  "B r|all|cut15|barrel15": {
   "reached": true,
   "min": 0.6175,
   "closest_angle": 44.56,
   "closest_pole": [
    332.77,
    -55.538
   ],
   "hybrid": 0.9325,
   "check": [
    {
     "pole": [
      332.77,
      -55.538
     ],
     "angle": 44.56,
     "exact": 0.9322
    },
    {
     "pole": [
      332.732,
      -55.038
     ],
     "angle": 44.06,
     "exact": 2.749
    },
    {
     "pole": [
      332.695,
      -54.538
     ],
     "angle": 43.56,
     "exact": 2.7486
    }
   ]
  },
  "B filter|no1107|cut0|barrel0": {
   "reached": false,
   "min": 1.9751
  },
  "B filter|no1107|cut0|barrel15": {
   "reached": true,
   "min": 0.6175,
   "closest_angle": 44.56,
   "closest_pole": [
    332.77,
    -55.538
   ],
   "hybrid": 0.9325,
   "check": [
    {
     "pole": [
      332.77,
      -55.538
     ],
     "angle": 44.56,
     "exact": 0.9322
    },
    {
     "pole": [
      332.732,
      -55.038
     ],
     "angle": 44.06,
     "exact": 2.3077
    },
    {
     "pole": [
      332.695,
      -54.538
     ],
     "angle": 43.56,
     "exact": 2.3074
    }
   ]
  },
  "B filter|no1107|cut15|barrel0": {
   "reached": false,
   "min": 1.4509
  },
  "B filter|no1107|cut15|barrel15": {
   "reached": true,
   "min": 0.6175,
   "closest_angle": 44.56,
   "closest_pole": [
    332.77,
    -55.538
   ],
   "hybrid": 0.9325,
   "check": [
    {
     "pole": [
      332.77,
      -55.538
     ],
     "angle": 44.56,
     "exact": 0.9322
    },
    {
     "pole": [
      332.732,
      -55.038
     ],
     "angle": 44.06,
     "exact": 2.3077
    },
    {
     "pole": [
      332.695,
      -54.538
     ],
     "angle": 43.56,
     "exact": 2.3074
    }
   ]
  },
  "C V|all|cut0|barrel0": {
   "reached": false,
   "min": 1.6999
  },
  "C V|all|cut0|barrel15": {
   "reached": true,
   "min": 0.43,
   "closest_angle": 11.94,
   "closest_pole": [
    145.746,
    21.831
   ],
   "hybrid": 0.9735,
   "check": [
    {
     "pole": [
      145.746,
      21.831
     ],
     "angle": 11.94,
     "exact": 0.9727
    },
    {
     "pole": [
      145.979,
      21.381
     ],
     "angle": 11.44,
     "exact": 2.2741
    },
    {
     "pole": [
      146.211,
      20.93
     ],
     "angle": 10.94,
     "exact": 2.2719
    }
   ]
  },
  "C V|all|cut15|barrel0": {
   "reached": false,
   "min": 1.1483
  },
  "C V|all|cut15|barrel15": {
   "reached": true,
   "min": 0.43,
   "closest_angle": 11.94,
   "closest_pole": [
    145.746,
    21.831
   ],
   "hybrid": 0.9735,
   "check": [
    {
     "pole": [
      145.746,
      21.831
     ],
     "angle": 11.94,
     "exact": 0.9727
    },
    {
     "pole": [
      145.979,
      21.381
     ],
     "angle": 11.44,
     "exact": 2.2741
    },
    {
     "pole": [
      146.211,
      20.93
     ],
     "angle": 10.94,
     "exact": 2.2719
    }
   ]
  },
  "C r|all|cut0|barrel0": {
   "reached": false,
   "min": 1.3379
  },
  "C r|all|cut0|barrel15": {
   "reached": true,
   "min": 0.3384,
   "closest_angle": 11.94,
   "closest_pole": [
    145.746,
    21.831
   ],
   "hybrid": 0.7662,
   "check": [
    {
     "pole": [
      145.746,
      21.831
     ],
     "angle": 11.94,
     "exact": 0.7656
    },
    {
     "pole": [
      145.979,
      21.381
     ],
     "angle": 11.44,
     "exact": 1.7898
    },
    {
     "pole": [
      146.211,
      20.93
     ],
     "angle": 10.94,
     "exact": 1.7881
    }
   ]
  },
  "C r|all|cut15|barrel0": {
   "reached": true,
   "min": 0.9038,
   "closest_angle": 61.76,
   "closest_pole": [
    214.28,
    13.125
   ],
   "hybrid": 0.9999,
   "check": [
    {
     "pole": [
      214.28,
      13.125
     ],
     "angle": 61.76,
     "exact": 0.9998
    },
    {
     "pole": [
      213.769,
      13.173
     ],
     "angle": 61.26,
     "exact": 1.0028
    },
    {
     "pole": [
      213.257,
      13.22
     ],
     "angle": 60.76,
     "exact": 1.0059
    }
   ]
  },
  "C r|all|cut15|barrel15": {
   "reached": true,
   "min": 0.3384,
   "closest_angle": 11.94,
   "closest_pole": [
    145.746,
    21.831
   ],
   "hybrid": 0.7662,
   "check": [
    {
     "pole": [
      145.746,
      21.831
     ],
     "angle": 11.94,
     "exact": 0.7656
    },
    {
     "pole": [
      145.979,
      21.381
     ],
     "angle": 11.44,
     "exact": 1.7898
    },
    {
     "pole": [
      146.211,
      20.93
     ],
     "angle": 10.94,
     "exact": 1.7881
    }
   ]
  },
  "C filter|no1107|cut0|barrel0": {
   "reached": false,
   "min": 1.2314
  },
  "C filter|no1107|cut0|barrel15": {
   "reached": true,
   "min": 0.3384,
   "closest_angle": 11.94,
   "closest_pole": [
    145.746,
    21.831
   ],
   "hybrid": 0.7662,
   "check": [
    {
     "pole": [
      145.746,
      21.831
     ],
     "angle": 11.94,
     "exact": 0.7656
    },
    {
     "pole": [
      145.979,
      21.381
     ],
     "angle": 11.44,
     "exact": 1.5025
    },
    {
     "pole": [
      146.211,
      20.93
     ],
     "angle": 10.94,
     "exact": 1.7312
    }
   ]
  },
  "C filter|no1107|cut15|barrel0": {
   "reached": true,
   "min": 0.9038,
   "closest_angle": 61.76,
   "closest_pole": [
    214.28,
    13.125
   ],
   "hybrid": 0.9999,
   "check": [
    {
     "pole": [
      214.28,
      13.125
     ],
     "angle": 61.76,
     "exact": 0.9998
    },
    {
     "pole": [
      213.769,
      13.173
     ],
     "angle": 61.26,
     "exact": 1.0028
    },
    {
     "pole": [
      213.257,
      13.22
     ],
     "angle": 60.76,
     "exact": 1.0059
    }
   ]
  },
  "C filter|no1107|cut15|barrel15": {
   "reached": true,
   "min": 0.3384,
   "closest_angle": 11.94,
   "closest_pole": [
    145.746,
    21.831
   ],
   "hybrid": 0.7662,
   "check": [
    {
     "pole": [
      145.746,
      21.831
     ],
     "angle": 11.94,
     "exact": 0.7656
    },
    {
     "pole": [
      145.979,
      21.381
     ],
     "angle": 11.44,
     "exact": 1.5025
    },
    {
     "pole": [
      146.211,
      20.93
     ],
     "angle": 10.94,
     "exact": 1.7312
    }
   ]
  },
  "C2+ V|all|cut0|barrel0": {
   "reached": false,
   "min": 1.3152
  },
  "C2+ V|all|cut0|barrel15": {
   "reached": true,
   "min": 0.4032,
   "closest_angle": 11.94,
   "closest_pole": [
    145.746,
    21.831
   ],
   "hybrid": 0.9725,
   "check": [
    {
     "pole": [
      145.746,
      21.831
     ],
     "angle": 11.94,
     "exact": 0.9717
    },
    {
     "pole": [
      145.979,
      21.381
     ],
     "angle": 11.44,
     "exact": 2.2723
    },
    {
     "pole": [
      146.211,
      20.93
     ],
     "angle": 10.94,
     "exact": 2.2701
    }
   ]
  },
  "C2+ V|all|cut15|barrel0": {
   "reached": true,
   "min": 0.8949,
   "closest_angle": 68.77,
   "closest_pole": [
    222.024,
    17.697
   ],
   "hybrid": 0.9992,
   "check": [
    {
     "pole": [
      222.024,
      17.697
     ],
     "angle": 68.77,
     "exact": 0.9996
    },
    {
     "pole": [
      221.501,
      17.742
     ],
     "angle": 68.27,
     "exact": 1.7963
    },
    {
     "pole": [
      220.978,
      17.785
     ],
     "angle": 67.77,
     "exact": 1.7966
    }
   ]
  },
  "C2+ V|all|cut15|barrel15": {
   "reached": true,
   "min": 0.4032,
   "closest_angle": 11.94,
   "closest_pole": [
    145.746,
    21.831
   ],
   "hybrid": 0.9725,
   "check": [
    {
     "pole": [
      145.746,
      21.831
     ],
     "angle": 11.94,
     "exact": 0.9717
    },
    {
     "pole": [
      145.979,
      21.381
     ],
     "angle": 11.44,
     "exact": 2.2723
    },
    {
     "pole": [
      146.211,
      20.93
     ],
     "angle": 10.94,
     "exact": 2.2701
    }
   ]
  },
  "C2+ r|all|cut0|barrel0": {
   "reached": false,
   "min": 1.0351
  },
  "C2+ r|all|cut0|barrel15": {
   "reached": true,
   "min": 0.3173,
   "closest_angle": 11.94,
   "closest_pole": [
    145.746,
    21.831
   ],
   "hybrid": 0.7654,
   "check": [
    {
     "pole": [
      145.746,
      21.831
     ],
     "angle": 11.94,
     "exact": 0.7647
    },
    {
     "pole": [
      145.979,
      21.381
     ],
     "angle": 11.44,
     "exact": 1.7884
    },
    {
     "pole": [
      146.211,
      20.93
     ],
     "angle": 10.94,
     "exact": 1.7867
    }
   ]
  },
  "C2+ r|all|cut15|barrel0": {
   "reached": true,
   "min": 0.7044,
   "closest_angle": 55.55,
   "closest_pole": [
    206.902,
    5.356
   ],
   "hybrid": 0.8909,
   "check": [
    {
     "pole": [
      206.902,
      5.356
     ],
     "angle": 55.55,
     "exact": 0.891
    },
    {
     "pole": [
      206.407,
      5.44
     ],
     "angle": 55.05,
     "exact": 1.4153
    },
    {
     "pole": [
      205.912,
      5.523
     ],
     "angle": 54.55,
     "exact": 1.417
    }
   ]
  },
  "C2+ r|all|cut15|barrel15": {
   "reached": true,
   "min": 0.3173,
   "closest_angle": 11.94,
   "closest_pole": [
    145.746,
    21.831
   ],
   "hybrid": 0.7654,
   "check": [
    {
     "pole": [
      145.746,
      21.831
     ],
     "angle": 11.94,
     "exact": 0.7647
    },
    {
     "pole": [
      145.979,
      21.381
     ],
     "angle": 11.44,
     "exact": 1.7884
    },
    {
     "pole": [
      146.211,
      20.93
     ],
     "angle": 10.94,
     "exact": 1.7867
    }
   ]
  },
  "C2+ filter|no1107|cut0|barrel0": {
   "reached": true,
   "min": 0.9595,
   "closest_angle": 65.74,
   "closest_pole": [
    38.415,
    -13.375
   ],
   "hybrid": 0.9998,
   "check": [
    {
     "pole": [
      38.415,
      -13.375
     ],
     "angle": 65.74,
     "exact": 0.9999
    },
    {
     "pole": [
      37.904,
      -13.428
     ],
     "angle": 65.24,
     "exact": 1.0024
    },
    {
     "pole": [
      37.393,
      -13.481
     ],
     "angle": 64.74,
     "exact": 1.005
    }
   ]
  },
  "C2+ filter|no1107|cut0|barrel15": {
   "reached": true,
   "min": 0.3173,
   "closest_angle": 11.94,
   "closest_pole": [
    145.746,
    21.831
   ],
   "hybrid": 0.7654,
   "check": [
    {
     "pole": [
      145.746,
      21.831
     ],
     "angle": 11.94,
     "exact": 0.7647
    },
    {
     "pole": [
      145.979,
      21.381
     ],
     "angle": 11.44,
     "exact": 1.5013
    },
    {
     "pole": [
      146.211,
      20.93
     ],
     "angle": 10.94,
     "exact": 1.7298
    }
   ]
  },
  "C2+ filter|no1107|cut15|barrel0": {
   "reached": true,
   "min": 0.7044,
   "closest_angle": 55.0,
   "closest_pole": [
    206.405,
    5.715
   ],
   "hybrid": 0.8954,
   "check": [
    {
     "pole": [
      206.405,
      5.715
     ],
     "angle": 55.0,
     "exact": 0.8954
    },
    {
     "pole": [
      205.909,
      5.797
     ],
     "angle": 54.5,
     "exact": 1.3024
    },
    {
     "pole": [
      205.413,
      5.878
     ],
     "angle": 54.0,
     "exact": 1.3039
    }
   ]
  },
  "C2+ filter|no1107|cut15|barrel15": {
   "reached": true,
   "min": 0.3173,
   "closest_angle": 11.94,
   "closest_pole": [
    145.746,
    21.831
   ],
   "hybrid": 0.7654,
   "check": [
    {
     "pole": [
      145.746,
      21.831
     ],
     "angle": 11.94,
     "exact": 0.7647
    },
    {
     "pole": [
      145.979,
      21.381
     ],
     "angle": 11.44,
     "exact": 1.5013
    },
    {
     "pole": [
      146.211,
      20.93
     ],
     "angle": 10.94,
     "exact": 1.7298
    }
   ]
  },
  "C2- V|all|cut0|barrel0": {
   "reached": false,
   "min": 1.3681
  },
  "C2- V|all|cut0|barrel15": {
   "reached": true,
   "min": 0.4156,
   "closest_angle": 11.94,
   "closest_pole": [
    145.746,
    21.831
   ],
   "hybrid": 0.8698,
   "check": [
    {
     "pole": [
      145.746,
      21.831
     ],
     "angle": 11.94,
     "exact": 0.8691
    },
    {
     "pole": [
      145.979,
      21.381
     ],
     "angle": 11.44,
     "exact": 2.2102
    },
    {
     "pole": [
      146.211,
      20.93
     ],
     "angle": 10.94,
     "exact": 2.2063
    }
   ]
  },
  "C2- V|all|cut15|barrel0": {
   "reached": true,
   "min": 0.9263,
   "closest_angle": 70.57,
   "closest_pole": [
    43.904,
    -17.544
   ],
   "hybrid": 0.9993,
   "check": [
    {
     "pole": [
      43.904,
      -17.544
     ],
     "angle": 70.57,
     "exact": 0.9998
    },
    {
     "pole": [
      43.382,
      -17.593
     ],
     "angle": 70.07,
     "exact": 1.0081
    },
    {
     "pole": [
      42.86,
      -17.642
     ],
     "angle": 69.57,
     "exact": 1.0164
    }
   ]
  },
  "C2- V|all|cut15|barrel15": {
   "reached": true,
   "min": 0.4156,
   "closest_angle": 11.94,
   "closest_pole": [
    145.746,
    21.831
   ],
   "hybrid": 0.8698,
   "check": [
    {
     "pole": [
      145.746,
      21.831
     ],
     "angle": 11.94,
     "exact": 0.8691
    },
    {
     "pole": [
      145.979,
      21.381
     ],
     "angle": 11.44,
     "exact": 2.2102
    },
    {
     "pole": [
      146.211,
      20.93
     ],
     "angle": 10.94,
     "exact": 2.2063
    }
   ]
  },
  "C2- r|all|cut0|barrel0": {
   "reached": false,
   "min": 1.0768
  },
  "C2- r|all|cut0|barrel15": {
   "reached": true,
   "min": 0.3271,
   "closest_angle": 11.94,
   "closest_pole": [
    145.746,
    21.831
   ],
   "hybrid": 0.6845,
   "check": [
    {
     "pole": [
      145.746,
      21.831
     ],
     "angle": 11.94,
     "exact": 0.684
    },
    {
     "pole": [
      145.979,
      21.381
     ],
     "angle": 11.44,
     "exact": 1.7395
    },
    {
     "pole": [
      146.211,
      20.93
     ],
     "angle": 10.94,
     "exact": 1.7365
    }
   ]
  },
  "C2- r|all|cut15|barrel0": {
   "reached": true,
   "min": 0.729,
   "closest_angle": 55.55,
   "closest_pole": [
    26.902,
    -5.356
   ],
   "hybrid": 0.9097,
   "check": [
    {
     "pole": [
      26.902,
      -5.356
     ],
     "angle": 55.55,
     "exact": 0.9097
    },
    {
     "pole": [
      26.407,
      -5.44
     ],
     "angle": 55.05,
     "exact": 1.3684
    },
    {
     "pole": [
      25.912,
      -5.523
     ],
     "angle": 54.55,
     "exact": 1.3704
    }
   ]
  },
  "C2- r|all|cut15|barrel15": {
   "reached": true,
   "min": 0.3271,
   "closest_angle": 11.94,
   "closest_pole": [
    145.746,
    21.831
   ],
   "hybrid": 0.6845,
   "check": [
    {
     "pole": [
      145.746,
      21.831
     ],
     "angle": 11.94,
     "exact": 0.684
    },
    {
     "pole": [
      145.979,
      21.381
     ],
     "angle": 11.44,
     "exact": 1.7395
    },
    {
     "pole": [
      146.211,
      20.93
     ],
     "angle": 10.94,
     "exact": 1.7365
    }
   ]
  },
  "C2- filter|no1107|cut0|barrel0": {
   "reached": true,
   "min": 0.9909,
   "closest_angle": 62.27,
   "closest_pole": [
    214.256,
    8.625
   ],
   "hybrid": 0.9996,
   "check": [
    {
     "pole": [
      214.256,
      8.625
     ],
     "angle": 62.27,
     "exact": 0.9996
    },
    {
     "pole": [
      213.755,
      8.694
     ],
     "angle": 61.77,
     "exact": 1.0026
    },
    {
     "pole": [
      213.254,
      8.762
     ],
     "angle": 61.27,
     "exact": 1.0056
    }
   ]
  },
  "C2- filter|no1107|cut0|barrel15": {
   "reached": true,
   "min": 0.3271,
   "closest_angle": 11.94,
   "closest_pole": [
    145.746,
    21.831
   ],
   "hybrid": 0.6845,
   "check": [
    {
     "pole": [
      145.746,
      21.831
     ],
     "angle": 11.94,
     "exact": 0.684
    },
    {
     "pole": [
      145.979,
      21.381
     ],
     "angle": 11.44,
     "exact": 1.4603
    },
    {
     "pole": [
      146.211,
      20.93
     ],
     "angle": 10.94,
     "exact": 1.6812
    }
   ]
  },
  "C2- filter|no1107|cut15|barrel0": {
   "reached": true,
   "min": 0.729,
   "closest_angle": 55.0,
   "closest_pole": [
    26.405,
    -5.715
   ],
   "hybrid": 0.9141,
   "check": [
    {
     "pole": [
      26.405,
      -5.715
     ],
     "angle": 55.0,
     "exact": 0.914
    },
    {
     "pole": [
      25.909,
      -5.797
     ],
     "angle": 54.5,
     "exact": 1.2593
    },
    {
     "pole": [
      25.413,
      -5.878
     ],
     "angle": 54.0,
     "exact": 1.2612
    }
   ]
  },
  "C2- filter|no1107|cut15|barrel15": {
   "reached": true,
   "min": 0.3271,
   "closest_angle": 11.94,
   "closest_pole": [
    145.746,
    21.831
   ],
   "hybrid": 0.6845,
   "check": [
    {
     "pole": [
      145.746,
      21.831
     ],
     "angle": 11.94,
     "exact": 0.684
    },
    {
     "pole": [
      145.979,
      21.381
     ],
     "angle": 11.44,
     "exact": 1.4603
    },
    {
     "pole": [
      146.211,
      20.93
     ],
     "angle": 10.94,
     "exact": 1.6812
    }
   ]
  }
 }
}

==> anc/out/results_reach_12m.json <==
{
 "span": 12.0,
 "results": {
  "A V|all|cut0|barrel0": {
   "reached": false,
   "min": 4.0854
  },
  "A V|all|cut0|barrel15": {
   "reached": false,
   "min": 1.6324
  },
  "A V|all|cut15|barrel0": {
   "reached": false,
   "min": 2.7951
  },
  "A V|all|cut15|barrel15": {
   "reached": false,
   "min": 1.6324
  },
  "A r|all|cut0|barrel0": {
   "reached": false,
   "min": 3.2154
  },
  "A r|all|cut0|barrel15": {
   "reached": false,
   "min": 1.2848
  },
  "A r|all|cut15|barrel0": {
   "reached": false,
   "min": 2.1998
  },
  "A r|all|cut15|barrel15": {
   "reached": false,
   "min": 1.2848
  },
  "A filter|no1107|cut0|barrel0": {
   "reached": false,
   "min": 2.9593
  },
  "A filter|no1107|cut0|barrel15": {
   "reached": false,
   "min": 1.2848
  },
  "A filter|no1107|cut15|barrel0": {
   "reached": false,
   "min": 2.1998
  },
  "A filter|no1107|cut15|barrel15": {
   "reached": false,
   "min": 1.2848
  },
  "B V|all|cut0|barrel0": {
   "reached": false,
   "min": 2.5571
  },
  "B V|all|cut0|barrel15": {
   "reached": true,
   "min": 0.7745,
   "closest_angle": 53.43,
   "closest_pole": [
    159.096,
    64.126
   ],
   "hybrid": 0.7867,
   "check": [
    {
     "pole": [
      159.096,
      64.126
     ],
     "angle": 53.43,
     "exact": 0.7866
    },
    {
     "pole": [
      158.902,
      63.634
     ],
     "angle": 52.93,
     "exact": 3.4067
    },
    {
     "pole": [
      158.715,
      63.141
     ],
     "angle": 52.43,
     "exact": 3.4049
    }
   ]
  },
  "B V|all|cut15|barrel0": {
   "reached": false,
   "min": 1.7321
  },
  "B V|all|cut15|barrel15": {
   "reached": true,
   "min": 0.7745,
   "closest_angle": 53.43,
   "closest_pole": [
    159.096,
    64.126
   ],
   "hybrid": 0.7867,
   "check": [
    {
     "pole": [
      159.096,
      64.126
     ],
     "angle": 53.43,
     "exact": 0.7866
    },
    {
     "pole": [
      158.902,
      63.634
     ],
     "angle": 52.93,
     "exact": 3.4067
    },
    {
     "pole": [
      158.715,
      63.141
     ],
     "angle": 52.43,
     "exact": 3.4049
    }
   ]
  },
  "B r|all|cut0|barrel0": {
   "reached": false,
   "min": 2.0125
  },
  "B r|all|cut0|barrel15": {
   "reached": true,
   "min": 0.6096,
   "closest_angle": 44.56,
   "closest_pole": [
    332.77,
    -55.538
   ],
   "hybrid": 0.9198,
   "check": [
    {
     "pole": [
      332.77,
      -55.538
     ],
     "angle": 44.56,
     "exact": 0.9195
    },
    {
     "pole": [
      332.732,
      -55.038
     ],
     "angle": 44.06,
     "exact": 2.7319
    },
    {
     "pole": [
      332.695,
      -54.538
     ],
     "angle": 43.56,
     "exact": 2.7313
    }
   ]
  },
  "B r|all|cut15|barrel0": {
   "reached": false,
   "min": 1.3632
  },
  "B r|all|cut15|barrel15": {
   "reached": true,
   "min": 0.6096,
   "closest_angle": 44.56,
   "closest_pole": [
    332.77,
    -55.538
   ],
   "hybrid": 0.9198,
   "check": [
    {
     "pole": [
      332.77,
      -55.538
     ],
     "angle": 44.56,
     "exact": 0.9195
    },
    {
     "pole": [
      332.732,
      -55.038
     ],
     "angle": 44.06,
     "exact": 2.7319
    },
    {
     "pole": [
      332.695,
      -54.538
     ],
     "angle": 43.56,
     "exact": 2.7313
    }
   ]
  },
  "B filter|no1107|cut0|barrel0": {
   "reached": false,
   "min": 1.8521
  },
  "B filter|no1107|cut0|barrel15": {
   "reached": true,
   "min": 0.6096,
   "closest_angle": 44.56,
   "closest_pole": [
    332.77,
    -55.538
   ],
   "hybrid": 0.9198,
   "check": [
    {
     "pole": [
      332.77,
      -55.538
     ],
     "angle": 44.56,
     "exact": 0.9195
    },
    {
     "pole": [
      332.732,
      -55.038
     ],
     "angle": 44.06,
     "exact": 2.2933
    },
    {
     "pole": [
      332.695,
      -54.538
     ],
     "angle": 43.56,
     "exact": 2.2928
    }
   ]
  },
  "B filter|no1107|cut15|barrel0": {
   "reached": false,
   "min": 1.3632
  },
  "B filter|no1107|cut15|barrel15": {
   "reached": true,
   "min": 0.6096,
   "closest_angle": 44.56,
   "closest_pole": [
    332.77,
    -55.538
   ],
   "hybrid": 0.9198,
   "check": [
    {
     "pole": [
      332.77,
      -55.538
     ],
     "angle": 44.56,
     "exact": 0.9195
    },
    {
     "pole": [
      332.732,
      -55.038
     ],
     "angle": 44.06,
     "exact": 2.2933
    },
    {
     "pole": [
      332.695,
      -54.538
     ],
     "angle": 43.56,
     "exact": 2.2928
    }
   ]
  },
  "C V|all|cut0|barrel0": {
   "reached": false,
   "min": 1.6339
  },
  "C V|all|cut0|barrel15": {
   "reached": true,
   "min": 0.4281,
   "closest_angle": 11.94,
   "closest_pole": [
    145.746,
    21.831
   ],
   "hybrid": 0.9607,
   "check": [
    {
     "pole": [
      145.746,
      21.831
     ],
     "angle": 11.94,
     "exact": 0.9599
    },
    {
     "pole": [
      145.979,
      21.381
     ],
     "angle": 11.44,
     "exact": 2.2675
    },
    {
     "pole": [
      146.211,
      20.93
     ],
     "angle": 10.94,
     "exact": 2.265
    }
   ]
  },
  "C V|all|cut15|barrel0": {
   "reached": false,
   "min": 1.1057
  },
  "C V|all|cut15|barrel15": {
   "reached": true,
   "min": 0.4281,
   "closest_angle": 11.94,
   "closest_pole": [
    145.746,
    21.831
   ],
   "hybrid": 0.9607,
   "check": [
    {
     "pole": [
      145.746,
      21.831
     ],
     "angle": 11.94,
     "exact": 0.9599
    },
    {
     "pole": [
      145.979,
      21.381
     ],
     "angle": 11.44,
     "exact": 2.2675
    },
    {
     "pole": [
      146.211,
      20.93
     ],
     "angle": 10.94,
     "exact": 2.265
    }
   ]
  },
  "C r|all|cut0|barrel0": {
   "reached": false,
   "min": 1.286
  },
  "C r|all|cut0|barrel15": {
   "reached": true,
   "min": 0.3369,
   "closest_angle": 11.94,
   "closest_pole": [
    145.746,
    21.831
   ],
   "hybrid": 0.7561,
   "check": [
    {
     "pole": [
      145.746,
      21.831
     ],
     "angle": 11.94,
     "exact": 0.7555
    },
    {
     "pole": [
      145.979,
      21.381
     ],
     "angle": 11.44,
     "exact": 1.7846
    },
    {
     "pole": [
      146.211,
      20.93
     ],
     "angle": 10.94,
     "exact": 1.7827
    }
   ]
  },
  "C r|all|cut15|barrel0": {
   "reached": true,
   "min": 0.8702,
   "closest_angle": 57.8,
   "closest_pole": [
    210.129,
    12.38
   ],
   "hybrid": 0.9999,
   "check": [
    {
     "pole": [
      210.129,
      12.38
     ],
     "angle": 57.8,
     "exact": 0.9997
    },
    {
     "pole": [
      209.619,
      12.426
     ],
     "angle": 57.3,
     "exact": 1.3618
    },
    {
     "pole": [
      209.109,
      12.471
     ],
     "angle": 56.8,
     "exact": 1.3633
    }
   ]
  },
  "C r|all|cut15|barrel15": {
   "reached": true,
   "min": 0.3369,
   "closest_angle": 11.94,
   "closest_pole": [
    145.746,
    21.831
   ],
   "hybrid": 0.7561,
   "check": [
    {
     "pole": [
      145.746,
      21.831
     ],
     "angle": 11.94,
     "exact": 0.7555
    },
    {
     "pole": [
      145.979,
      21.381
     ],
     "angle": 11.44,
     "exact": 1.7846
    },
    {
     "pole": [
      146.211,
      20.93
     ],
     "angle": 10.94,
     "exact": 1.7827
    }
   ]
  },
  "C filter|no1107|cut0|barrel0": {
   "reached": false,
   "min": 1.1836
  },
  "C filter|no1107|cut0|barrel15": {
   "reached": true,
   "min": 0.3369,
   "closest_angle": 11.94,
   "closest_pole": [
    145.746,
    21.831
   ],
   "hybrid": 0.7561,
   "check": [
    {
     "pole": [
      145.746,
      21.831
     ],
     "angle": 11.94,
     "exact": 0.7555
    },
    {
     "pole": [
      145.979,
      21.381
     ],
     "angle": 11.44,
     "exact": 1.4981
    },
    {
     "pole": [
      146.211,
      20.93
     ],
     "angle": 10.94,
     "exact": 1.7258
    }
   ]
  },
  "C filter|no1107|cut15|barrel0": {
   "reached": true,
   "min": 0.8702,
   "closest_angle": 57.77,
   "closest_pole": [
    210.185,
    13.391
   ],
   "hybrid": 0.9998,
   "check": [
    {
     "pole": [
      210.185,
      13.391
     ],
     "angle": 57.77,
     "exact": 0.9996
    },
    {
     "pole": [
      209.672,
      13.432
     ],
     "angle": 57.27,
     "exact": 1.253
    },
    {
     "pole": [
      209.16,
      13.471
     ],
     "angle": 56.77,
     "exact": 1.2543
    }
   ]
  },
  "C filter|no1107|cut15|barrel15": {
   "reached": true,
   "min": 0.3369,
   "closest_angle": 11.94,
   "closest_pole": [
    145.746,
    21.831
   ],
   "hybrid": 0.7561,
   "check": [
    {
     "pole": [
      145.746,
      21.831
     ],
     "angle": 11.94,
     "exact": 0.7555
    },
    {
     "pole": [
      145.979,
      21.381
     ],
     "angle": 11.44,
     "exact": 1.4981
    },
    {
     "pole": [
      146.211,
      20.93
     ],
     "angle": 10.94,
     "exact": 1.7258
    }
   ]
  },
  "C2+ V|all|cut0|barrel0": {
   "reached": false,
   "min": 1.1687
  },
  "C2+ V|all|cut0|barrel15": {
   "reached": true,
   "min": 0.3914,
   "closest_angle": 11.94,
   "closest_pole": [
    145.746,
    21.831
   ],
   "hybrid": 0.9597,
   "check": [
    {
     "pole": [
      145.746,
      21.831
     ],
     "angle": 11.94,
     "exact": 0.9588
    },
    {
     "pole": [
      145.979,
      21.381
     ],
     "angle": 11.44,
     "exact": 2.2655
    },
    {
     "pole": [
      146.211,
      20.93
     ],
     "angle": 10.94,
     "exact": 2.2631
    }
   ]
  },
  "C2+ V|all|cut15|barrel0": {
   "reached": true,
   "min": 0.7902,
   "closest_angle": 68.07,
   "closest_pole": [
    221.29,
    17.695
   ],
   "hybrid": 0.9997,
   "check": [
    {
     "pole": [
      221.29,
      17.695
     ],
     "angle": 68.07,
     "exact": 1.0006
    },
    {
     "pole": [
      220.767,
      17.738
     ],
     "angle": 67.57,
     "exact": 1.727
    },
    {
     "pole": [
      220.244,
      17.78
     ],
     "angle": 67.07,
     "exact": 1.7274
    }
   ]
  },
  "C2+ V|all|cut15|barrel15": {
   "reached": true,
   "min": 0.3914,
   "closest_angle": 11.94,
   "closest_pole": [
    145.746,
    21.831
   ],
   "hybrid": 0.9597,
   "check": [
    {
     "pole": [
      145.746,
      21.831
     ],
     "angle": 11.94,
     "exact": 0.9588
    },
    {
     "pole": [
      145.979,
      21.381
     ],
     "angle": 11.44,
     "exact": 2.2655
    },
    {
     "pole": [
      146.211,
      20.93
     ],
     "angle": 10.94,
     "exact": 2.2631
    }
   ]
  },
  "C2+ r|all|cut0|barrel0": {
   "reached": true,
   "min": 0.9199,
   "closest_angle": 60.34,
   "closest_pole": [
    32.95,
    -14.625
   ],
   "hybrid": 1.0,
   "check": [
    {
     "pole": [
      32.95,
      -14.625
     ],
     "angle": 60.34,
     "exact": 1.0
    },
    {
     "pole": [
      32.435,
      -14.664
     ],
     "angle": 59.84,
     "exact": 1.0031
    },
    {
     "pole": [
      31.92,
      -14.701
     ],
     "angle": 59.34,
     "exact": 1.0063
    }
   ]
  },
  "C2+ r|all|cut0|barrel15": {
   "reached": true,
   "min": 0.308,
   "closest_angle": 11.94,
   "closest_pole": [
    145.746,
    21.831
   ],
   "hybrid": 0.7553,
   "check": [
    {
     "pole": [
      145.746,
      21.831
     ],
     "angle": 11.94,
     "exact": 0.7546
    },
    {
     "pole": [
      145.979,
      21.381
     ],
     "angle": 11.44,
     "exact": 1.7831
    },
    {
     "pole": [
      146.211,
      20.93
     ],
     "angle": 10.94,
     "exact": 1.7811
    }
   ]
  },
  "C2+ r|all|cut15|barrel0": {
   "reached": true,
   "min": 0.6219,
   "closest_angle": 55.55,
   "closest_pole": [
    206.902,
    5.356
   ],
   "hybrid": 0.8189,
   "check": [
    {
     "pole": [
      206.902,
      5.356
     ],
     "angle": 55.55,
     "exact": 0.8189
    },
    {
     "pole": [
      206.407,
      5.44
     ],
     "angle": 55.05,
     "exact": 1.3608
    },
    {
     "pole": [
      205.912,
      5.523
     ],
     "angle": 54.55,
     "exact": 1.3626
    }
   ]
  },
  "C2+ r|all|cut15|barrel15": {
   "reached": true,
   "min": 0.308,
   "closest_angle": 11.94,
   "closest_pole": [
    145.746,
    21.831
   ],
   "hybrid": 0.7553,
   "check": [
    {
     "pole": [
      145.746,
      21.831
     ],
     "angle": 11.94,
     "exact": 0.7546
    },
    {
     "pole": [
      145.979,
      21.381
     ],
     "angle": 11.44,
     "exact": 1.7831
    },
    {
     "pole": [
      146.211,
      20.93
     ],
     "angle": 10.94,
     "exact": 1.7811
    }
   ]
  },
  "C2+ filter|no1107|cut0|barrel0": {
   "reached": true,
   "min": 0.8874,
   "closest_angle": 60.34,
   "closest_pole": [
    32.95,
    -14.625
   ],
   "hybrid": 1.0,
   "check": [
    {
     "pole": [
      32.95,
      -14.625
     ],
     "angle": 60.34,
     "exact": 1.0
    },
    {
     "pole": [
      32.435,
      -14.664
     ],
     "angle": 59.84,
     "exact": 1.0031
    },
    {
     "pole": [
      31.92,
      -14.701
     ],
     "angle": 59.34,
     "exact": 1.0063
    }
   ]
  },
  "C2+ filter|no1107|cut0|barrel15": {
   "reached": true,
   "min": 0.308,
   "closest_angle": 11.94,
   "closest_pole": [
    145.746,
    21.831
   ],
   "hybrid": 0.7553,
   "check": [
    {
     "pole": [
      145.746,
      21.831
     ],
     "angle": 11.94,
     "exact": 0.7546
    },
    {
     "pole": [
      145.979,
      21.381
     ],
     "angle": 11.44,
     "exact": 1.4968
    },
    {
     "pole": [
      146.211,
      20.93
     ],
     "angle": 10.94,
     "exact": 1.7244
    }
   ]
  },
  "C2+ filter|no1107|cut15|barrel0": {
   "reached": true,
   "min": 0.6219,
   "closest_angle": 55.0,
   "closest_pole": [
    206.405,
    5.715
   ],
   "hybrid": 0.8238,
   "check": [
    {
     "pole": [
      206.405,
      5.715
     ],
     "angle": 55.0,
     "exact": 0.8238
    },
    {
     "pole": [
      205.909,
      5.797
     ],
     "angle": 54.5,
     "exact": 1.2522
    },
    {
     "pole": [
      205.413,
      5.878
     ],
     "angle": 54.0,
     "exact": 1.2538
    }
   ]
  },
  "C2+ filter|no1107|cut15|barrel15": {
   "reached": true,
   "min": 0.308,
   "closest_angle": 11.94,
   "closest_pole": [
    145.746,
    21.831
   ],
   "hybrid": 0.7553,
   "check": [
    {
     "pole": [
      145.746,
      21.831
     ],
     "angle": 11.94,
     "exact": 0.7546
    },
    {
     "pole": [
      145.979,
      21.381
     ],
     "angle": 11.44,
     "exact": 1.4968
    },
    {
     "pole": [
      146.211,
      20.93
     ],
     "angle": 10.94,
     "exact": 1.7244
    }
   ]
  },
  "C2- V|all|cut0|barrel0": {
   "reached": false,
   "min": 1.1991
  },
  "C2- V|all|cut0|barrel15": {
   "reached": true,
   "min": 0.4038,
   "closest_angle": 11.94,
   "closest_pole": [
    145.746,
    21.831
   ],
   "hybrid": 0.82,
   "check": [
    {
     "pole": [
      145.746,
      21.831
     ],
     "angle": 11.94,
     "exact": 0.8194
    },
    {
     "pole": [
      145.979,
      21.381
     ],
     "angle": 11.44,
     "exact": 2.1767
    },
    {
     "pole": [
      146.211,
      20.93
     ],
     "angle": 10.94,
     "exact": 2.1719
    }
   ]
  },
  "C2- V|all|cut15|barrel0": {
   "reached": true,
   "min": 0.815,
   "closest_angle": 69.36,
   "closest_pole": [
    42.638,
    -17.625
   ],
   "hybrid": 0.9998,
   "check": [
    {
     "pole": [
      42.638,
      -17.625
     ],
     "angle": 69.36,
     "exact": 1.0013
    },
    {
     "pole": [
      42.116,
      -17.671
     ],
     "angle": 68.86,
     "exact": 1.0121
    },
    {
     "pole": [
      41.593,
      -17.717
     ],
     "angle": 68.36,
     "exact": 1.6722
    }
   ]
  },
  "C2- V|all|cut15|barrel15": {
   "reached": true,
   "min": 0.4038,
   "closest_angle": 11.94,
   "closest_pole": [
    145.746,
    21.831
   ],
   "hybrid": 0.82,
   "check": [
    {
     "pole": [
      145.746,
      21.831
     ],
     "angle": 11.94,
     "exact": 0.8194
    },
    {
     "pole": [
      145.979,
      21.381
     ],
     "angle": 11.44,
     "exact": 2.1767
    },
    {
     "pole": [
      146.211,
      20.93
     ],
     "angle": 10.94,
     "exact": 2.1719
    }
   ]
  },
  "C2- r|all|cut0|barrel0": {
   "reached": true,
   "min": 0.9438,
   "closest_angle": 57.72,
   "closest_pole": [
    210.182,
    13.987
   ],
   "hybrid": 1.0,
   "check": [
    {
     "pole": [
      210.182,
      13.987
     ],
     "angle": 57.72,
     "exact": 0.9997
    },
    {
     "pole": [
      209.669,
      14.024
     ],
     "angle": 57.22,
     "exact": 1.0033
    },
    {
     "pole": [
      209.154,
      14.06
     ],
     "angle": 56.72,
     "exact": 1.0068
    }
   ]
  },
  "C2- r|all|cut0|barrel15": {
   "reached": true,
   "min": 0.3178,
   "closest_angle": 11.94,
   "closest_pole": [
    145.746,
    21.831
   ],
   "hybrid": 0.6454,
   "check": [
    {
     "pole": [
      145.746,
      21.831
     ],
     "angle": 11.94,
     "exact": 0.6449
    },
    {
     "pole": [
      145.979,
      21.381
     ],
     "angle": 11.44,
     "exact": 1.7132
    },
    {
     "pole": [
      146.211,
      20.93
     ],
     "angle": 10.94,
     "exact": 1.7093
    }
   ]
  },
  "C2- r|all|cut15|barrel0": {
   "reached": true,
   "min": 0.6414,
   "closest_angle": 55.55,
   "closest_pole": [
    26.902,
    -5.356
   ],
   "hybrid": 0.8346,
   "check": [
    {
     "pole": [
      26.902,
      -5.356
     ],
     "angle": 55.55,
     "exact": 0.8346
    },
    {
     "pole": [
      26.407,
      -5.44
     ],
     "angle": 55.05,
     "exact": 1.318
    },
    {
     "pole": [
      25.912,
      -5.523
     ],
     "angle": 54.55,
     "exact": 1.3201
    }
   ]
  },
  "C2- r|all|cut15|barrel15": {
   "reached": true,
   "min": 0.3178,
   "closest_angle": 11.94,
   "closest_pole": [
    145.746,
    21.831
   ],
   "hybrid": 0.6454,
   "check": [
    {
     "pole": [
      145.746,
      21.831
     ],
     "angle": 11.94,
     "exact": 0.6449
    },
    {
     "pole": [
      145.979,
      21.381
     ],
     "angle": 11.44,
     "exact": 1.7132
    },
    {
     "pole": [
      146.211,
      20.93
     ],
     "angle": 10.94,
     "exact": 1.7093
    }
   ]
  },
  "C2- filter|no1107|cut0|barrel0": {
   "reached": true,
   "min": 0.8831,
   "closest_angle": 57.72,
   "closest_pole": [
    210.182,
    13.987
   ],
   "hybrid": 1.0,
   "check": [
    {
     "pole": [
      210.182,
      13.987
     ],
     "angle": 57.72,
     "exact": 0.9997
    },
    {
     "pole": [
      209.669,
      14.024
     ],
     "angle": 57.22,
     "exact": 1.0033
    },
    {
     "pole": [
      209.154,
      14.06
     ],
     "angle": 56.72,
     "exact": 1.0068
    }
   ]
  },
  "C2- filter|no1107|cut0|barrel15": {
   "reached": true,
   "min": 0.3178,
   "closest_angle": 11.94,
   "closest_pole": [
    145.746,
    21.831
   ],
   "hybrid": 0.6454,
   "check": [
    {
     "pole": [
      145.746,
      21.831
     ],
     "angle": 11.94,
     "exact": 0.6449
    },
    {
     "pole": [
      145.979,
      21.381
     ],
     "angle": 11.44,
     "exact": 1.4381
    },
    {
     "pole": [
      146.211,
      20.93
     ],
     "angle": 10.94,
     "exact": 1.6548
    }
   ]
  },
  "C2- filter|no1107|cut15|barrel0": {
   "reached": true,
   "min": 0.6414,
   "closest_angle": 55.0,
   "closest_pole": [
    26.405,
    -5.715
   ],
   "hybrid": 0.8395,
   "check": [
    {
     "pole": [
      26.405,
      -5.715
     ],
     "angle": 55.0,
     "exact": 0.8395
    },
    {
     "pole": [
      25.909,
      -5.797
     ],
     "angle": 54.5,
     "exact": 1.213
    },
    {
     "pole": [
      25.413,
      -5.878
     ],
     "angle": 54.0,
     "exact": 1.2149
    }
   ]
  },
  "C2- filter|no1107|cut15|barrel15": {
   "reached": true,
   "min": 0.3178,
   "closest_angle": 11.94,
   "closest_pole": [
    145.746,
    21.831
   ],
   "hybrid": 0.6454,
   "check": [
    {
     "pole": [
      145.746,
      21.831
     ],
     "angle": 11.94,
     "exact": 0.6449
    },
    {
     "pole": [
      145.979,
      21.381
     ],
     "angle": 11.44,
     "exact": 1.4381
    },
    {
     "pole": [
      146.211,
      20.93
     ],
     "angle": 10.94,
     "exact": 1.6548
    }
   ]
  }
 }
}

==> anc/out/results_robust_10m.json <==
{
 "span": 10.0,
 "delta_glint": 15.0,
 "V_minus_r": 0.26,
 "V_minus_Rc": 0.45,
 "bisectors": [
  {
   "date": "2024-05-19",
   "lam": 71.8,
   "beta": -6.8
  },
  {
   "date": "2024-05-21",
   "lam": 75.0,
   "beta": -7.0
  },
  {
   "date": "2024-05-31",
   "lam": 101.5,
   "beta": -6.5
  },
  {
   "date": "2024-06-05",
   "lam": 117.5,
   "beta": -4.2
  },
  {
   "date": "2024-06-12",
   "lam": 134.5,
   "beta": -0.1
  },
  {
   "date": "2024-10-27",
   "lam": 220.9,
   "beta": 3.4
  },
  {
   "date": "2024-11-01",
   "lam": 221.2,
   "beta": 3.1
  },
  {
   "date": "2024-11-07",
   "lam": 221.7,
   "beta": 2.7
  }
 ],
 "A": {
  "V|all|noglintcut": {
   "min": 4.315961,
   "pole": [
    222,
    3
   ],
   "cell_face": null,
   "binding": "2024-11-07",
   "hires": 4.317272
  },
  "V|all|glintcut": {
   "min": 3.017842,
   "pole": [
    51,
    -12
   ],
   "cell_face": null,
   "binding": "2024-05-19"
  },
  "V|no1107|noglintcut": {
   "min": 4.096467,
   "pole": [
    222,
    3
   ],
   "cell_face": null,
   "binding": "2024-10-27"
  },
  "V|no1107|glintcut": {
   "min": 3.017842,
   "pole": [
    51,
    -12
   ],
   "cell_face": null,
   "binding": "2024-05-19"
  },
  "r|all|noglintcut": {
   "min": 3.396859,
   "pole": [
    222,
    3
   ],
   "cell_face": null,
   "binding": "2024-11-07"
  },
  "r|all|glintcut": {
   "min": 2.37518,
   "pole": [
    51,
    -12
   ],
   "cell_face": null,
   "binding": "2024-05-19"
  },
  "r|no1107|noglintcut": {
   "min": 3.224107,
   "pole": [
    222,
    3
   ],
   "cell_face": null,
   "binding": "2024-10-27"
  },
  "r|no1107|glintcut": {
   "min": 2.37518,
   "pole": [
    51,
    -12
   ],
   "cell_face": null,
   "binding": "2024-05-19"
  },
  "filter|all|noglintcut": {
   "min": 3.126818,
   "pole": [
    222,
    3
   ],
   "cell_face": null,
   "binding": "2024-11-01"
  },
  "filter|all|glintcut": {
   "min": 2.37518,
   "pole": [
    51,
    -12
   ],
   "cell_face": null,
   "binding": "2024-05-19"
  },
  "filter|no1107|noglintcut": {
   "min": 3.126818,
   "pole": [
    222,
    3
   ],
   "cell_face": null,
   "binding": "2024-11-01"
  },
  "filter|no1107|glintcut": {
   "min": 2.37518,
   "pole": [
    51,
    -12
   ],
   "cell_face": null,
   "binding": "2024-05-19",
   "hires": 2.376686
  },
  "their_pole": {
   "None": {
    "V": [
     4.947221,
     4.664546,
     3.05083,
     1.837217,
     0.980052,
     6.457136,
     6.238784,
     6.810562
    ],
    "ms_frac": [
     0.033819,
     0.035457,
     0.060342,
     0.082728,
     0.1031,
     0.032296,
     0.031623,
     0.031484
    ],
    "glint_usable": [
     true,
     true,
     true,
     true,
     true,
     true,
     true,
     true
    ]
   }
  },
  "n_poles": 362
 },
 "B": {
  "V|all|noglintcut": {
   "min": 2.728221,
   "pole": [
    222,
    3
   ],
   "cell_face": null,
   "binding": "2024-11-07",
   "hires": 2.729945
  },
  "V|all|glintcut": {
   "min": 1.868411,
   "pole": [
    51,
    -9
   ],
   "cell_face": null,
   "binding": "2024-05-19"
  },
  "V|no1107|noglintcut": {
   "min": 2.58889,
   "pole": [
    222,
    3
   ],
   "cell_face": null,
   "binding": "2024-10-27"
  },
  "V|no1107|glintcut": {
   "min": 1.868411,
   "pole": [
    51,
    -9
   ],
   "cell_face": null,
   "binding": "2024-05-19"
  },
  "r|all|noglintcut": {
   "min": 2.147235,
   "pole": [
    222,
    3
   ],
   "cell_face": null,
   "binding": "2024-11-07"
  },
  "r|all|glintcut": {
   "min": 1.470525,
   "pole": [
    51,
    -9
   ],
   "cell_face": null,
   "binding": "2024-05-19"
  },
  "r|no1107|noglintcut": {
   "min": 2.037575,
   "pole": [
    222,
    3
   ],
   "cell_face": null,
   "binding": "2024-10-27"
  },
  "r|no1107|glintcut": {
   "min": 1.470525,
   "pole": [
    51,
    -9
   ],
   "cell_face": null,
   "binding": "2024-05-19"
  },
  "filter|all|noglintcut": {
   "min": 1.976503,
   "pole": [
    222,
    3
   ],
   "cell_face": null,
   "binding": "2024-11-01"
  },
  "filter|all|glintcut": {
   "min": 1.470525,
   "pole": [
    51,
    -9
   ],
   "cell_face": null,
   "binding": "2024-05-19"
  },
  "filter|no1107|noglintcut": {
   "min": 1.976503,
   "pole": [
    222,
    3
   ],
   "cell_face": null,
   "binding": "2024-11-01"
  },
  "filter|no1107|glintcut": {
   "min": 1.470525,
   "pole": [
    51,
    -9
   ],
   "cell_face": null,
   "binding": "2024-05-19",
   "hires": 1.472398
  },
  "their_pole": {
   "None": {
    "V": [
     2.475205,
     2.331805,
     1.610739,
     1.024443,
     0.573724,
     3.364751,
     3.253452,
     3.544297
    ],
    "ms_frac": [
     0.089466,
     0.093009,
     0.15111,
     0.219316,
     0.295933,
     0.085736,
     0.084274,
     0.083954
    ],
    "glint_usable": [
     true,
     true,
     true,
     true,
     true,
     true,
     true,
     true
    ]
   }
  },
  "n_poles": 362
 },
 "C": {
  "V|all|noglintcut": {
   "min": 1.700161,
   "pole": [
    42,
    -3
   ],
   "cell_face": null,
   "binding": "2024-11-07",
   "hires": 1.69729
  },
  "V|all|glintcut": {
   "min": 1.16707,
   "pole": [
    231,
    9
   ],
   "cell_face": null,
   "binding": "2024-05-19"
  },
  "V|no1107|noglintcut": {
   "min": 1.613332,
   "pole": [
    42,
    -3
   ],
   "cell_face": null,
   "binding": "2024-10-27"
  },
  "V|no1107|glintcut": {
   "min": 1.16707,
   "pole": [
    231,
    9
   ],
   "cell_face": null,
   "binding": "2024-05-19"
  },
  "r|all|noglintcut": {
   "min": 1.338105,
   "pole": [
    42,
    -3
   ],
   "cell_face": null,
   "binding": "2024-11-07"
  },
  "r|all|glintcut": {
   "min": 0.918538,
   "pole": [
    231,
    9
   ],
   "cell_face": null,
   "binding": "2024-05-19"
  },
  "r|no1107|noglintcut": {
   "min": 1.269766,
   "pole": [
    42,
    -3
   ],
   "cell_face": null,
   "binding": "2024-10-27"
  },
  "r|no1107|glintcut": {
   "min": 0.918538,
   "pole": [
    231,
    9
   ],
   "cell_face": null,
   "binding": "2024-05-19"
  },
  "filter|all|noglintcut": {
   "min": 1.231717,
   "pole": [
    42,
    -3
   ],
   "cell_face": null,
   "binding": "2024-11-01"
  },
  "filter|all|glintcut": {
   "min": 0.918538,
   "pole": [
    231,
    9
   ],
   "cell_face": null,
   "binding": "2024-05-19"
  },
  "filter|no1107|noglintcut": {
   "min": 1.231717,
   "pole": [
    42,
    -3
   ],
   "cell_face": null,
   "binding": "2024-11-01"
  },
  "filter|no1107|glintcut": {
   "min": 0.918538,
   "pole": [
    231,
    9
   ],
   "cell_face": null,
   "binding": "2024-05-19",
   "hires": 0.916813
  },
  "their_pole": {
   "None": {
    "V": [
     1.635795,
     1.537759,
     1.005086,
     0.608318,
     0.326377,
     2.222899,
     2.152032,
     2.345415
    ],
    "ms_frac": [
     0.205072,
     0.210935,
     0.337617,
     0.482974,
     0.636195,
     0.196673,
     0.193676,
     0.19305
    ],
    "glint_usable": [
     true,
     true,
     true,
     true,
     true,
     true,
     true,
     true
    ]
   }
  },
  "n_poles": 362
 },
 "C2": {
  "V|all|noglintcut": {
   "min": 1.315348,
   "pole": [
    42,
    -3
   ],
   "cell_face": 1,
   "binding": "2024-11-07",
   "hires": 1.313456
  },
  "V|all|glintcut": {
   "min": 0.917254,
   "pole": [
    231,
    9
   ],
   "cell_face": 1,
   "binding": "2024-05-19"
  },
  "V|no1107|noglintcut": {
   "min": 1.249139,
   "pole": [
    42,
    -6
   ],
   "cell_face": 1,
   "binding": "2024-10-27"
  },
  "V|no1107|glintcut": {
   "min": 0.917254,
   "pole": [
    231,
    9
   ],
   "cell_face": 1,
   "binding": "2024-05-19"
  },
  "r|all|noglintcut": {
   "min": 1.035239,
   "pole": [
    42,
    -3
   ],
   "cell_face": 1,
   "binding": "2024-11-07"
  },
  "r|all|glintcut": {
   "min": 0.721921,
   "pole": [
    231,
    9
   ],
   "cell_face": 1,
   "binding": "2024-05-19"
  },
  "r|no1107|noglintcut": {
   "min": 0.983129,
   "pole": [
    42,
    -6
   ],
   "cell_face": 1,
   "binding": "2024-10-27"
  },
  "r|no1107|glintcut": {
   "min": 0.721921,
   "pole": [
    231,
    9
   ],
   "cell_face": 1,
   "binding": "2024-05-19"
  },
  "filter|all|noglintcut": {
   "min": 0.960139,
   "pole": [
    48,
    -6
   ],
   "cell_face": 1,
   "binding": "2024-11-01"
  },
  "filter|all|glintcut": {
   "min": 0.721921,
   "pole": [
    231,
    9
   ],
   "cell_face": 1,
   "binding": "2024-05-19"
  },
  "filter|no1107|noglintcut": {
   "min": 0.960139,
   "pole": [
    48,
    -6
   ],
   "cell_face": 1,
   "binding": "2024-11-01"
  },
  "filter|no1107|glintcut": {
   "min": 0.721921,
   "pole": [
    231,
    9
   ],
   "cell_face": 1,
   "binding": "2024-05-19",
   "hires": 0.720811
  },
  "their_pole": {
   "1": {
    "V": [
     1.633891,
     1.536519,
     1.003967,
     0.607579,
     0.326009,
     2.221054,
     2.150264,
     2.343498
    ],
    "ms_frac": [
     0.206476,
     0.211912,
     0.339109,
     0.484777,
     0.638038,
     0.197667,
     0.194657,
     0.194026
    ],
    "glint_usable": [
     true,
     true,
     true,
     true,
     true,
     true,
     true,
     true
    ]
   },
   "-1": {
    "V": [
     1.631889,
     1.531875,
     0.916943,
     0.513724,
     0.258806,
     2.119813,
     2.051981,
     2.242045
    ],
    "ms_frac": [
     0.207957,
     0.21424,
     0.312703,
     0.398735,
     0.468725,
     0.191441,
     0.18849,
     0.188368
    ],
    "glint_usable": [
     true,
     true,
     true,
     true,
     true,
     true,
     true,
     true
    ]
   }
  },
  "n_poles": 652
 },
 "energy_first_hit_fixed_Rcell_0.25": {
  "max_m2": 19.46,
  "dir": [
   131,
   85
  ]
 },
 "energy_first_hit_fixed_Rcell_0.10": {
  "max_m2": 18.45,
  "dir": [
   129,
   83
  ]
 }
}

==> anc/out/results_robust_12m.json <==
{
 "span": 12.0,
 "delta_glint": 15.0,
 "V_minus_r": 0.26,
 "V_minus_Rc": 0.45,
 "bisectors": [
  {
   "date": "2024-05-19",
   "lam": 71.8,
   "beta": -6.8
  },
  {
   "date": "2024-05-21",
   "lam": 75.0,
   "beta": -7.0
  },
  {
   "date": "2024-05-31",
   "lam": 101.5,
   "beta": -6.5
  },
  {
   "date": "2024-06-05",
   "lam": 117.5,
   "beta": -4.2
  },
  {
   "date": "2024-06-12",
   "lam": 134.5,
   "beta": -0.1
  },
  {
   "date": "2024-10-27",
   "lam": 220.9,
   "beta": 3.4
  },
  {
   "date": "2024-11-01",
   "lam": 221.2,
   "beta": 3.1
  },
  {
   "date": "2024-11-07",
   "lam": 221.7,
   "beta": 2.7
  }
 ],
 "A": {
  "V|all|noglintcut": {
   "min": 4.086548,
   "pole": [
    222,
    3
   ],
   "cell_face": null,
   "binding": "2024-11-07",
   "hires": 4.086108
  },
  "V|all|glintcut": {
   "min": 2.946261,
   "pole": [
    51,
    -12
   ],
   "cell_face": null,
   "binding": "2024-05-31"
  },
  "V|no1107|noglintcut": {
   "min": 3.878375,
   "pole": [
    222,
    3
   ],
   "cell_face": null,
   "binding": "2024-10-27"
  },
  "V|no1107|glintcut": {
   "min": 2.946261,
   "pole": [
    51,
    -12
   ],
   "cell_face": null,
   "binding": "2024-05-31"
  },
  "r|all|noglintcut": {
   "min": 3.2163,
   "pole": [
    222,
    3
   ],
   "cell_face": null,
   "binding": "2024-11-07"
  },
  "r|all|glintcut": {
   "min": 2.318842,
   "pole": [
    51,
    -12
   ],
   "cell_face": null,
   "binding": "2024-05-31"
  },
  "r|no1107|noglintcut": {
   "min": 3.052459,
   "pole": [
    222,
    3
   ],
   "cell_face": null,
   "binding": "2024-10-27"
  },
  "r|no1107|glintcut": {
   "min": 2.318842,
   "pole": [
    51,
    -12
   ],
   "cell_face": null,
   "binding": "2024-05-31"
  },
  "filter|all|noglintcut": {
   "min": 2.96063,
   "pole": [
    222,
    3
   ],
   "cell_face": null,
   "binding": "2024-11-01"
  },
  "filter|all|glintcut": {
   "min": 2.318842,
   "pole": [
    51,
    -12
   ],
   "cell_face": null,
   "binding": "2024-05-31"
  },
  "filter|no1107|noglintcut": {
   "min": 2.96063,
   "pole": [
    222,
    3
   ],
   "cell_face": null,
   "binding": "2024-11-01"
  },
  "filter|no1107|glintcut": {
   "min": 2.318842,
   "pole": [
    51,
    -12
   ],
   "cell_face": null,
   "binding": "2024-05-31",
   "hires": 2.321972
  },
  "their_pole": {
   "None": {
    "V": [
     4.948532,
     4.664856,
     2.989976,
     1.766131,
     0.926269,
     6.391876,
     6.175762,
     6.745877
    ],
    "ms_frac": [
     0.033545,
     0.035151,
     0.058181,
     0.077891,
     0.095541,
     0.03186,
     0.031162,
     0.031007
    ],
    "glint_usable": [
     true,
     true,
     true,
     true,
     true,
     true,
     true,
     true
    ]
   }
  },
  "n_poles": 362
 },
 "B": {
  "V|all|noglintcut": {
   "min": 2.558357,
   "pole": [
    222,
    3
   ],
   "cell_face": null,
   "binding": "2024-11-07",
   "hires": 2.556137
  },
  "V|all|glintcut": {
   "min": 1.759874,
   "pole": [
    51,
    -9
   ],
   "cell_face": null,
   "binding": "2024-05-19"
  },
  "V|no1107|noglintcut": {
   "min": 2.427452,
   "pole": [
    222,
    3
   ],
   "cell_face": null,
   "binding": "2024-10-27"
  },
  "V|no1107|glintcut": {
   "min": 1.759874,
   "pole": [
    51,
    -9
   ],
   "cell_face": null,
   "binding": "2024-05-19"
  },
  "r|all|noglintcut": {
   "min": 2.013544,
   "pole": [
    222,
    3
   ],
   "cell_face": null,
   "binding": "2024-11-07"
  },
  "r|all|glintcut": {
   "min": 1.385102,
   "pole": [
    51,
    -9
   ],
   "cell_face": null,
   "binding": "2024-05-19"
  },
  "r|no1107|noglintcut": {
   "min": 1.910516,
   "pole": [
    222,
    3
   ],
   "cell_face": null,
   "binding": "2024-10-27"
  },
  "r|no1107|glintcut": {
   "min": 1.385102,
   "pole": [
    51,
    -9
   ],
   "cell_face": null,
   "binding": "2024-05-19"
  },
  "filter|all|noglintcut": {
   "min": 1.853456,
   "pole": [
    222,
    3
   ],
   "cell_face": null,
   "binding": "2024-11-01"
  },
  "filter|all|glintcut": {
   "min": 1.385102,
   "pole": [
    51,
    -9
   ],
   "cell_face": null,
   "binding": "2024-05-19"
  },
  "filter|no1107|noglintcut": {
   "min": 1.853456,
   "pole": [
    222,
    3
   ],
   "cell_face": null,
   "binding": "2024-11-01"
  },
  "filter|no1107|glintcut": {
   "min": 1.385102,
   "pole": [
    51,
    -9
   ],
   "cell_face": null,
   "binding": "2024-05-19",
   "hires": 1.385236
  },
  "their_pole": {
   "None": {
    "V": [
     2.476302,
     2.332372,
     1.579494,
     0.983681,
     0.539563,
     3.33183,
     3.221552,
     3.511658
    ],
    "ms_frac": [
     0.088983,
     0.092493,
     0.145931,
     0.205361,
     0.269726,
     0.084473,
     0.083014,
     0.082736
    ],
    "glint_usable": [
     true,
     true,
     true,
     true,
     true,
     true,
     true,
     true
    ]
   }
  },
  "n_poles": 362
 },
 "C": {
  "V|all|noglintcut": {
   "min": 1.634099,
   "pole": [
    42,
    -3
   ],
   "cell_face": null,
   "binding": "2024-11-07",
   "hires": 1.626225
  },
  "V|all|glintcut": {
   "min": 1.125566,
   "pole": [
    231,
    9
   ],
   "cell_face": null,
   "binding": "2024-05-19"
  },
  "V|no1107|noglintcut": {
   "min": 1.550616,
   "pole": [
    42,
    -3
   ],
   "cell_face": null,
   "binding": "2024-10-27"
  },
  "V|no1107|glintcut": {
   "min": 1.125566,
   "pole": [
    231,
    9
   ],
   "cell_face": null,
   "binding": "2024-05-19"
  },
  "r|all|noglintcut": {
   "min": 1.28611,
   "pole": [
    42,
    -3
   ],
   "cell_face": null,
   "binding": "2024-11-07"
  },
  "r|all|glintcut": {
   "min": 0.885872,
   "pole": [
    231,
    9
   ],
   "cell_face": null,
   "binding": "2024-05-19"
  },
  "r|no1107|noglintcut": {
   "min": 1.220406,
   "pole": [
    42,
    -3
   ],
   "cell_face": null,
   "binding": "2024-10-27"
  },
  "r|no1107|glintcut": {
   "min": 0.885872,
   "pole": [
    231,
    9
   ],
   "cell_face": null,
   "binding": "2024-05-19"
  },
  "filter|all|noglintcut": {
   "min": 1.183862,
   "pole": [
    42,
    -3
   ],
   "cell_face": null,
   "binding": "2024-11-01"
  },
  "filter|all|glintcut": {
   "min": 0.885872,
   "pole": [
    231,
    9
   ],
   "cell_face": null,
   "binding": "2024-05-19"
  },
  "filter|no1107|noglintcut": {
   "min": 1.183862,
   "pole": [
    42,
    -3
   ],
   "cell_face": null,
   "binding": "2024-11-01"
  },
  "filter|no1107|glintcut": {
   "min": 0.885872,
   "pole": [
    231,
    9
   ],
   "cell_face": null,
   "binding": "2024-05-19",
   "hires": 0.881422
  },
  "their_pole": {
   "None": {
    "V": [
     1.638012,
     1.539679,
     0.995717,
     0.596072,
     0.315847,
     2.210184,
     2.139585,
     2.332747
    ],
    "ms_frac": [
     0.203442,
     0.209211,
     0.325484,
     0.454195,
     0.588186,
     0.193424,
     0.190493,
     0.189996
    ],
    "glint_usable": [
     true,
     true,
     true,
     true,
     true,
     true,
     true,
     true
    ]
   }
  },
  "n_poles": 362
 },
 "C2": {
  "V|all|noglintcut": {
   "min": 1.172631,
   "pole": [
    48,
    -9
   ],
   "cell_face": 1,
   "binding": "2024-05-19",
   "hires": 1.17068
  },
  "V|all|glintcut": {
   "min": 0.832363,
   "pole": [
    231,
    12
   ],
   "cell_face": 1,
   "binding": "2024-05-31"
  },
  "V|no1107|noglintcut": {
   "min": 1.144598,
   "pole": [
    57,
    -3
   ],
   "cell_face": 1,
   "binding": "2024-10-27"
  },
  "V|no1107|glintcut": {
   "min": 0.832363,
   "pole": [
    231,
    12
   ],
   "cell_face": 1,
   "binding": "2024-05-31"
  },
  "r|all|noglintcut": {
   "min": 0.922914,
   "pole": [
    48,
    -9
   ],
   "cell_face": 1,
   "binding": "2024-05-19"
  },
  "r|all|glintcut": {
   "min": 0.655108,
   "pole": [
    231,
    12
   ],
   "cell_face": 1,
   "binding": "2024-05-31"
  },
  "r|no1107|noglintcut": {
   "min": 0.900851,
   "pole": [
    57,
    -3
   ],
   "cell_face": 1,
   "binding": "2024-10-27"
  },
  "r|no1107|glintcut": {
   "min": 0.655108,
   "pole": [
    231,
    12
   ],
   "cell_face": 1,
   "binding": "2024-05-31"
  },
  "filter|all|noglintcut": {
   "min": 0.885856,
   "pole": [
    231,
    9
   ],
   "cell_face": -1,
   "binding": "2024-05-19"
  },
  "filter|all|glintcut": {
   "min": 0.655108,
   "pole": [
    231,
    12
   ],
   "cell_face": 1,
   "binding": "2024-05-31"
  },
  "filter|no1107|noglintcut": {
   "min": 0.885856,
   "pole": [
    231,
    9
   ],
   "cell_face": -1,
   "binding": "2024-05-19"
  },
  "filter|no1107|glintcut": {
   "min": 0.655108,
   "pole": [
    231,
    12
   ],
   "cell_face": 1,
   "binding": "2024-05-31",
   "hires": 0.651683
  },
  "their_pole": {
   "1": {
    "V": [
     1.635892,
     1.538345,
     0.994536,
     0.595307,
     0.315476,
     2.20823,
     2.137711,
     2.330712
    ],
    "ms_frac": [
     0.205001,
     0.21026,
     0.327058,
     0.456064,
     0.590055,
     0.19448,
     0.191537,
     0.191035
    ],
    "glint_usable": [
     true,
     true,
     true,
     true,
     true,
     true,
     true,
     true
    ]
   },
   "-1": {
    "V": [
     1.633538,
     1.532457,
     0.87484,
     0.471835,
     0.230577,
     2.064955,
     1.998647,
     2.187001
    ],
    "ms_frac": [
     0.206737,
     0.212922,
     0.28974,
     0.347942,
     0.392515,
     0.184887,
     0.182024,
     0.182208
    ],
    "glint_usable": [
     true,
     true,
     true,
     true,
     true,
     true,
     true,
     true
    ]
   }
  },
  "n_poles": 700
 },
 "energy_first_hit_fixed_Rcell_0.25": {
  "max_m2": 20.33,
  "dir": [
   135,
   88
  ]
 },
 "energy_first_hit_fixed_Rcell_0.10": {
  "max_m2": 18.76,
  "dir": [
   131,
   83
  ]
 }
}

==> anc/out/results_specular_their_pole.json <==
{
 "10m": {
  "sph": 2.714,
  "barrel": [
   3.63,
   2.7,
   0.78,
   0.48,
   0.31,
   1.68,
   1.71,
   1.76
  ],
  "flats": [
   0.1,
   0.02,
   0.86,
   2.2,
   9.96,
   1.43,
   1.24,
   1.0
  ],
  "XL": [
   5.89,
   5.77,
   4.61,
   3.72,
   3.26,
   6.95,
   7.04,
   7.0
  ],
  "eps_deg": [
   9.2,
   12.3,
   37.8,
   53.3,
   70.2,
   20.3,
   20.0,
   19.5
  ],
  "V": 3.823604,
  "V_binding": "2024-11-07",
  "cons": 2.720745,
  "cons_binding": "2024-11-01",
  "spheres_only_cons": 3.543656,
  "spheres_only_V": 4.908535,
  "lit_top": [
   false,
   true,
   true,
   true,
   true,
   true,
   true,
   true
  ]
 },
 "12m": {
  "sph": 2.714,
  "barrel": [
   3.63,
   2.7,
   0.78,
   0.48,
   0.31,
   1.68,
   1.71,
   1.76
  ],
  "flats": [
   0.13,
   0.02,
   1.17,
   3.0,
   13.58,
   1.95,
   1.69,
   1.36
  ],
  "XL": [
   5.89,
   5.77,
   4.7,
   3.87,
   3.44,
   7.02,
   7.11,
   7.07
  ],
  "eps_deg": [
   9.2,
   12.3,
   37.8,
   53.3,
   70.2,
   20.3,
   20.0,
   19.5
  ],
  "V": 3.696326,
  "V_binding": "2024-11-07",
  "cons": 2.613451,
  "cons_binding": "2024-11-01",
  "spheres_only_cons": 3.517749,
  "spheres_only_V": 4.874845,
  "lit_top": [
   false,
   true,
   true,
   true,
   true,
   true,
   true,
   true
  ]
 }
}

==> anc/out/results_spheres_spec_10m.json <==
{
 "span": 10.0,
 "sphere_specular_m2": 2.714,
 "results": {
  "V|all|nocut": {
   "min": 3.465038,
   "pole": [
    221.682893,
    2.915
   ],
   "hybrid_min": 3.464277
  },
  "V|all|cut15": {
   "min": 2.313165,
   "pole": [
    55.750436,
    -6.054249
   ],
   "hybrid_min": 2.313042
  },
  "filter|no1107|cut15": {
   "min": 1.820567,
   "pole": [
    55.750436,
    -6.054249
   ],
   "hybrid_min": 1.82047
  }
 }
}

==> anc/out/results_spheres_spec_12m.json <==
{
 "span": 12.0,
 "sphere_specular_m2": 2.714,
 "results": {
  "V|all|nocut": {
   "min": 3.315596,
   "pole": [
    221.702918,
    2.895
   ],
   "hybrid_min": 3.314868
  },
  "V|all|cut15": {
   "min": 2.217743,
   "pole": [
    55.778821,
    -5.884954
   ],
   "hybrid_min": 2.217624
  },
  "filter|no1107|cut15": {
   "min": 1.745465,
   "pole": [
    55.778821,
    -5.884954
   ],
   "hybrid_min": 1.745372
  }
 }
}

==> anc/out/table2_values.json <==
{
 "angles_to_authors_pole": [
  80.8,
  77.7,
  52.2,
  36.7,
  19.8,
  69.7,
  70.0,
  70.5
 ],
 "10m": {
  "A authors": {
   "nominal": 6.81,
   "conservative": 4.91,
   "raw": [
    6.8106,
    4.9102
   ],
   "nominal_fitted_nights": 6.45,
   "fitted_nights_raw": 6.4571,
   "fitted_nights_binding": "2024-10-27"
  },
  "B authors": {
   "nominal": 3.54,
   "conservative": 2.56,
   "raw": [
    3.5433,
    2.5604
   ],
   "nominal_fitted_nights": 3.36,
   "fitted_nights_raw": 3.3648,
   "fitted_nights_binding": "2024-10-27"
  },
  "C authors": {
   "nominal": 2.33,
   "conservative": 1.68,
   "raw": [
    2.3333,
    1.6855
   ],
   "nominal_fitted_nights": 2.21,
   "fitted_nights_raw": 2.2123,
   "fitted_nights_binding": "2024-10-27"
  },
  "C2 authors": {
   "nominal": 2.23,
   "conservative": 1.6,
   "raw": [
    2.2312,
    1.6076
   ],
   "nominal_fitted_nights": 2.11,
   "fitted_nights_raw": 2.1103,
   "fitted_nights_binding": "2024-10-27"
  },
  "A any": {
   "V|all|nocut": {
    "value": 4.31,
    "raw": 4.3159,
    "pole": [
     221.702918,
     2.695
    ],
    "binding": "2024-11-07",
    "which": "A",
    "method": "standard"
   },
   "filter|no1107|cut15": {
    "value": 2.32,
    "raw": 2.3206,
    "pole": [
     55.750436,
     -6.054249
    ],
    "binding": "2024-05-19",
    "which": "A",
    "method": "standard"
   },
   "V|all|cut15": {
    "value": 2.94,
    "raw": 2.9486,
    "pole": [
     55.750436,
     -6.054249
    ],
    "binding": "2024-05-19",
    "which": "A",
    "method": "standard"
   },
   "r|all|nocut": {
    "value": 3.39,
    "raw": 3.3968,
    "pole": [
     221.702918,
     2.695
    ],
    "binding": "2024-11-07",
    "which": "A",
    "method": "standard"
   }
  },
  "B any": {
   "V|all|nocut": {
    "value": 2.72,
    "raw": 2.7282,
    "pole": [
     221.682893,
     2.725
    ],
    "binding": "2024-11-07",
    "which": "B",
    "method": "standard"
   },
   "filter|no1107|cut15": {
    "value": 1.45,
    "raw": 1.451,
    "pole": [
     55.618314,
     -6.743513
    ],
    "binding": "2024-05-19",
    "which": "B",
    "method": "standard"
   },
   "V|all|cut15": {
    "value": 1.84,
    "raw": 1.8436,
    "pole": [
     55.618314,
     -6.743513
    ],
    "binding": "2024-05-19",
    "which": "B",
    "method": "standard"
   },
   "r|all|nocut": {
    "value": 2.14,
    "raw": 2.1472,
    "pole": [
     221.682893,
     2.725
    ],
    "binding": "2024-11-07",
    "which": "B",
    "method": "standard"
   }
  },
  "C any": {
   "V|all|nocut": {
    "value": 1.69,
    "raw": 1.6902,
    "pole": [
     42.974885,
     -1.775
    ],
    "binding": "2024-11-07",
    "which": "C",
    "method": "path-traced"
   },
   "filter|no1107|cut15": {
    "value": 0.89,
    "raw": 0.8993,
    "pole": [
     235.704518,
     6.321968
    ],
    "binding": "2024-05-19",
    "which": "C",
    "method": "path-traced"
   },
   "V|all|cut15": {
    "value": 1.14,
    "raw": 1.1426,
    "pole": [
     235.704518,
     6.321968
    ],
    "binding": "2024-05-19",
    "which": "C",
    "method": "path-traced"
   },
   "r|all|nocut": {
    "value": 1.33,
    "raw": 1.3302,
    "pole": [
     42.974885,
     -1.775
    ],
    "binding": "2024-11-07",
    "which": "C",
    "method": "path-traced"
   }
  },
  "C2 any": {
   "V|all|nocut": {
    "value": 1.3,
    "raw": 1.3089,
    "pole": [
     40.581227,
     -2.665
    ],
    "binding": "2024-11-07",
    "which": "C2+",
    "method": "path-traced"
   },
   "filter|no1107|cut15": {
    "value": 0.7,
    "raw": 0.7018,
    "pole": [
     235.762451,
     5.996913
    ],
    "binding": "2024-05-19",
    "which": "C2+",
    "method": "path-traced"
   },
   "V|all|cut15": {
    "value": 0.89,
    "raw": 0.8917,
    "pole": [
     235.762451,
     5.996913
    ],
    "binding": "2024-05-19",
    "which": "C2+",
    "method": "path-traced"
   },
   "r|all|nocut": {
    "value": 1.03,
    "raw": 1.0301,
    "pole": [
     40.581227,
     -2.665
    ],
    "binding": "2024-11-07",
    "which": "C2+",
    "method": "path-traced"
   }
  },
  "A cut sensitivity": {
   "filter|no1107|cut10": {
    "value": 2.42,
    "raw": 2.4236,
    "pole": [
     50.790921,
     -5.257192
    ],
    "binding": "2024-05-31"
   },
   "V|all|cut10": {
    "value": 3.07,
    "raw": 3.0794,
    "pole": [
     50.790921,
     -5.257192
    ],
    "binding": "2024-05-31"
   },
   "filter|no1107|cut15": {
    "value": 2.32,
    "raw": 2.3206,
    "pole": [
     55.750436,
     -6.054249
    ],
    "binding": "2024-05-19"
   },
   "V|all|cut15": {
    "value": 2.94,
    "raw": 2.9486,
    "pole": [
     55.750436,
     -6.054249
    ],
    "binding": "2024-05-19"
   },
   "filter|no1107|cut20": {
    "value": 2.08,
    "raw": 2.0835,
    "pole": [
     59.600418,
     -10.868323
    ],
    "binding": "2024-05-31"
   },
   "V|all|cut20": {
    "value": 2.64,
    "raw": 2.6472,
    "pole": [
     59.600418,
     -10.868323
    ],
    "binding": "2024-05-31"
   },
   "filter|no1107|cut25": {
    "value": 2.07,
    "raw": 2.0747,
    "pole": [
     59.184507,
     -20.953327
    ],
    "binding": "2024-06-05"
   },
   "V|all|cut25": {
    "value": 2.63,
    "raw": 2.6361,
    "pole": [
     59.184507,
     -20.953327
    ],
    "binding": "2024-06-05"
   },
   "filter|no1107|cut30": {
    "value": 2.05,
    "raw": 2.0558,
    "pole": [
     70.481845,
     -9.692382
    ],
    "binding": "2024-06-05"
   },
   "V|all|cut30": {
    "value": 2.61,
    "raw": 2.612,
    "pole": [
     70.481845,
     -9.692382
    ],
    "binding": "2024-06-05"
   }
  },
  "energy_max_m2": 19.46,
  "A mirror spheres authors": {
   "nominal": 4.9,
   "conservative": 3.54,
   "nominal_fitted_nights": 4.64,
   "fitted_nights_raw": 4.6441
  },
  "A all mirror-like authors": {
   "nominal": 3.8,
   "conservative": 2.7
  },
  "A mirror spheres any": {
   "nominal": 3.46,
   "conservative": 1.82
  }
 },
 "12m": {
  "A authors": {
   "nominal": 6.74,
   "conservative": 4.86,
   "raw": [
    6.7458,
    4.8606
   ],
   "nominal_fitted_nights": 6.39,
   "fitted_nights_raw": 6.3919,
   "fitted_nights_binding": "2024-10-27"
  },
  "B authors": {
   "nominal": 3.5,
   "conservative": 2.53,
   "raw": [
    3.5085,
    2.5338
   ],
   "nominal_fitted_nights": 3.32,
   "fitted_nights_raw": 3.3299,
   "fitted_nights_binding": "2024-10-27"
  },
  "C authors": {
   "nominal": 2.32,
   "conservative": 1.67,
   "raw": [
    2.3209,
    1.6758
   ],
   "nominal_fitted_nights": 2.19,
   "fitted_nights_raw": 2.1997,
   "fitted_nights_binding": "2024-10-27"
  },
  "C2 authors": {
   "nominal": 2.17,
   "conservative": 1.56,
   "raw": [
    2.1768,
    1.5661
   ],
   "nominal_fitted_nights": 2.05,
   "fitted_nights_raw": 2.056,
   "fitted_nights_binding": "2024-10-27"
  },
  "A any": {
   "V|all|nocut": {
    "value": 4.08,
    "raw": 4.086,
    "pole": [
     221.702918,
     2.695
    ],
    "binding": "2024-11-07",
    "which": "A",
    "method": "high resolution"
   },
   "filter|no1107|cut15": {
    "value": 2.19,
    "raw": 2.2,
    "pole": [
     55.778821,
     -5.884954
    ],
    "binding": "2024-05-19",
    "which": "A",
    "method": "standard"
   },
   "V|all|cut15": {
    "value": 2.79,
    "raw": 2.7952,
    "pole": [
     55.778821,
     -5.884954
    ],
    "binding": "2024-05-19",
    "which": "A",
    "method": "standard"
   },
   "r|all|nocut": {
    "value": 3.21,
    "raw": 3.2159,
    "pole": [
     221.702918,
     2.695
    ],
    "binding": "2024-11-07",
    "which": "A",
    "method": "high resolution"
   }
  },
  "B any": {
   "V|all|nocut": {
    "value": 2.55,
    "raw": 2.5545,
    "pole": [
     222.12932,
     2.275
    ],
    "binding": "2024-11-07",
    "which": "B",
    "method": "path-traced"
   },
   "filter|no1107|cut15": {
    "value": 1.36,
    "raw": 1.363,
    "pole": [
     55.698508,
     -6.347583
    ],
    "binding": "2024-05-19",
    "which": "B",
    "method": "path-traced"
   },
   "V|all|cut15": {
    "value": 1.73,
    "raw": 1.7318,
    "pole": [
     55.698508,
     -6.347583
    ],
    "binding": "2024-05-19",
    "which": "B",
    "method": "path-traced"
   },
   "r|all|nocut": {
    "value": 2.01,
    "raw": 2.0105,
    "pole": [
     222.12932,
     2.275
    ],
    "binding": "2024-11-07",
    "which": "B",
    "method": "path-traced"
   }
  },
  "C any": {
   "V|all|nocut": {
    "value": 1.61,
    "raw": 1.6178,
    "pole": [
     42.724923,
     -1.525
    ],
    "binding": "2024-11-07",
    "which": "C",
    "method": "path-traced"
   },
   "filter|no1107|cut15": {
    "value": 0.86,
    "raw": 0.8612,
    "pole": [
     235.500777,
     7.234431
    ],
    "binding": "2024-05-19",
    "which": "C",
    "method": "path-traced"
   },
   "V|all|cut15": {
    "value": 1.09,
    "raw": 1.0943,
    "pole": [
     235.500777,
     7.234431
    ],
    "binding": "2024-05-19",
    "which": "C",
    "method": "path-traced"
   },
   "r|all|nocut": {
    "value": 1.27,
    "raw": 1.2733,
    "pole": [
     42.724923,
     -1.525
    ],
    "binding": "2024-11-07",
    "which": "C",
    "method": "path-traced"
   }
  },
  "C2 any": {
   "V|all|nocut": {
    "value": 1.16,
    "raw": 1.1638,
    "pole": [
     50.364978,
     -3.725
    ],
    "binding": "2024-11-07",
    "which": "C2+",
    "method": "path-traced"
   },
   "filter|no1107|cut15": {
    "value": 0.61,
    "raw": 0.6176,
    "pole": [
     235.583719,
     6.887945
    ],
    "binding": "2024-05-19",
    "which": "C2+",
    "method": "path-traced"
   },
   "V|all|cut15": {
    "value": 0.78,
    "raw": 0.7842,
    "pole": [
     235.797638,
     5.778092
    ],
    "binding": "2024-05-19",
    "which": "C2+",
    "method": "path-traced"
   },
   "r|all|nocut": {
    "value": 0.91,
    "raw": 0.916,
    "pole": [
     50.364978,
     -3.725
    ],
    "binding": "2024-11-07",
    "which": "C2+",
    "method": "path-traced"
   }
  },
  "A cut sensitivity": {
   "filter|no1107|cut10": {
    "value": 2.37,
    "raw": 2.3732,
    "pole": [
     50.779165,
     -5.327888
    ],
    "binding": "2024-05-31"
   },
   "V|all|cut10": {
    "value": 3.01,
    "raw": 3.0154,
    "pole": [
     50.779165,
     -5.327888
    ],
    "binding": "2024-05-31"
   },
   "filter|no1107|cut15": {
    "value": 2.19,
    "raw": 2.2,
    "pole": [
     55.778821,
     -5.884954
    ],
    "binding": "2024-05-19"
   },
   "V|all|cut15": {
    "value": 2.79,
    "raw": 2.7952,
    "pole": [
     55.778821,
     -5.884954
    ],
    "binding": "2024-05-19"
   },
   "filter|no1107|cut20": {
    "value": 2.05,
    "raw": 2.0533,
    "pole": [
     57.893983,
     -14.345
    ],
    "binding": "2024-06-05"
   },
   "V|all|cut20": {
    "value": 2.6,
    "raw": 2.6089,
    "pole": [
     57.893983,
     -14.345
    ],
    "binding": "2024-06-05"
   },
   "filter|no1107|cut25": {
    "value": 2.04,
    "raw": 2.0492,
    "pole": [
     57.612576,
     -22.367985
    ],
    "binding": "2024-05-31"
   },
   "V|all|cut25": {
    "value": 2.6,
    "raw": 2.6037,
    "pole": [
     57.616192,
     -22.345
    ],
    "binding": "2024-06-05"
   },
   "filter|no1107|cut30": {
    "value": 2.03,
    "raw": 2.0313,
    "pole": [
     70.563194,
     -9.22567
    ],
    "binding": "2024-06-05"
   },
   "V|all|cut30": {
    "value": 2.58,
    "raw": 2.5809,
    "pole": [
     70.563194,
     -9.22567
    ],
    "binding": "2024-06-05"
   }
  },
  "energy_max_m2": 20.33,
  "A mirror spheres authors": {
   "nominal": 4.87,
   "conservative": 3.51,
   "nominal_fitted_nights": 4.61,
   "fitted_nights_raw": 4.6102
  },
  "A all mirror-like authors": {
   "nominal": 3.6,
   "conservative": 2.6
  },
  "A mirror spheres any": {
   "nominal": 3.31,
   "conservative": 1.74
  }
 }
}

==> anc/out/text_numbers.json <==
{
 "nights": {
  "2024-05-19": {
   "points": 57,
   "fourier_over_pointmean_pct": [
    0.22,
    0.28,
    0.16,
    0.19
   ],
   "frame_max_over_mean": 1.223,
   "frame_min_over_mean": 0.678,
   "peak_to_trough_over_mean": 0.545,
   "point_scatter_pct": 8.5,
   "mean_stat_error_pct": 1.1,
   "bisector_lam_beta": [
    71.76,
    -6.83
   ]
  },
  "2024-05-21": {
   "points": 177,
   "fourier_over_pointmean_pct": [
    0.13,
    0.19,
    0.24,
    0.22
   ],
   "frame_max_over_mean": 1.303,
   "frame_min_over_mean": 0.711,
   "peak_to_trough_over_mean": 0.593,
   "point_scatter_pct": 8.3,
   "mean_stat_error_pct": 0.6,
   "bisector_lam_beta": [
    74.99,
    -6.95
   ]
  },
  "2024-05-31": {
   "points": 85,
   "fourier_over_pointmean_pct": [
    0.08,
    0.26,
    0.22,
    0.25
   ],
   "frame_max_over_mean": 1.398,
   "frame_min_over_mean": 0.809,
   "peak_to_trough_over_mean": 0.589,
   "point_scatter_pct": 7.3,
   "mean_stat_error_pct": 0.8,
   "bisector_lam_beta": [
    101.53,
    -6.49
   ]
  },
  "2024-06-05": {
   "points": 161,
   "fourier_over_pointmean_pct": [
    0.29,
    0.08,
    0.07,
    0.06
   ],
   "frame_max_over_mean": 1.426,
   "frame_min_over_mean": 0.582,
   "peak_to_trough_over_mean": 0.844,
   "point_scatter_pct": 14.6,
   "mean_stat_error_pct": 1.1,
   "bisector_lam_beta": [
    117.45,
    -4.24
   ]
  },
  "2024-06-12": {
   "points": 67,
   "fourier_over_pointmean_pct": [
    0.44,
    1.03,
    0.64,
    1.0
   ],
   "frame_max_over_mean": 1.979,
   "frame_min_over_mean": 0.24,
   "peak_to_trough_over_mean": 1.738,
   "point_scatter_pct": 26.7,
   "mean_stat_error_pct": 3.3,
   "bisector_lam_beta": [
    134.49,
    -0.12
   ]
  },
  "2024-10-27": {
   "points": 37,
   "fourier_over_pointmean_pct": [
    0.27,
    0.29,
    0.25,
    0.16
   ],
   "frame_max_over_mean": 1.232,
   "frame_min_over_mean": 0.711,
   "peak_to_trough_over_mean": 0.522,
   "point_scatter_pct": 11.7,
   "mean_stat_error_pct": 1.9,
   "bisector_lam_beta": [
    220.94,
    3.39
   ],
   "rotation_coverage": 0.99,
   "rotation_coverage_per_curve": [
    0.99
   ],
   "rotations_spanned": 10.3
  },
  "2024-11-01": {
   "points": 40,
   "fourier_over_pointmean_pct": [
    -0.46,
    -0.66,
    -0.51,
    -0.47
   ],
   "frame_max_over_mean": 1.236,
   "frame_min_over_mean": 0.665,
   "peak_to_trough_over_mean": 0.57,
   "point_scatter_pct": 9.4,
   "mean_stat_error_pct": 1.5,
   "bisector_lam_beta": [
    221.22,
    3.09
   ],
   "rotation_coverage": 1.0,
   "rotation_coverage_per_curve": [
    1.0
   ],
   "rotations_spanned": 11.7
  },
  "2024-11-07": {
   "points": 14,
   "fourier_over_pointmean_pct": [
    0.52,
    1.87,
    3.63,
    -1.05
   ],
   "frame_max_over_mean": 1.345,
   "frame_min_over_mean": 0.708,
   "peak_to_trough_over_mean": 0.637,
   "point_scatter_pct": 18.6,
   "mean_stat_error_pct": 5.0,
   "bisector_lam_beta": [
    221.7,
    2.7
   ],
   "rotation_coverage": 0.995,
   "rotation_coverage_per_curve": [
    0.688,
    0.867
   ],
   "rotations_spanned": 5.2
  }
 },
 "flash_nov1": {
  "10m V": {
   "share": 0.84,
   "frame_with_flash": 6.9,
   "other_frames": 0.16
  },
  "10m conservative": {
   "share": 0.796,
   "frame_with_flash": 6.6,
   "other_frames": 0.2
  },
  "12m V": {
   "share": 0.838,
   "frame_with_flash": 6.89,
   "other_frames": 0.16
  },
  "12m conservative": {
   "share": 0.794,
   "frame_with_flash": 6.58,
   "other_frames": 0.21
  }
 },
 "observed_phase_ratio": 13.76,
 "observed_phase_ratio_may21_jun12": 8.43,
 "10m": {
  "one_scale_rms_mag": 0.68,
  "one_scale_residuals_mag": {
   "2024-05-19": 0.3,
   "2024-05-21": 0.24,
   "2024-05-31": -0.2,
   "2024-06-05": -0.73,
   "2024-06-12": -1.39,
   "2024-10-27": 0.59,
   "2024-11-01": 0.55,
   "2024-11-07": 0.64
  },
  "phase_ratio_authors_axis": 2.31,
  "phase_ratio_max_over_axes": 8.42,
  "at": [
   185.5,
   -0.5
  ],
  "phase_ratio_max_refined": {
   "A": {
    "ratio": 8.46,
    "at": [
     185.2,
     -0.15
    ]
   },
   "B": {
    "ratio": 7.13,
    "at": [
     185.2,
     -0.15
    ]
   },
   "C": {
    "ratio": 7.159,
    "at": [
     185.2,
     -0.15
    ]
   },
   "C2+": {
    "ratio": 8.943,
    "at": [
     5.2,
     0.15
    ]
   },
   "C2-": {
    "ratio": 8.943,
    "at": [
     185.2,
     -0.15
    ]
   }
  },
  "phase_ratio_published_unshadowed_authors_axis": 1.161,
  "phase_ratio_published_unshadowed_all_axes": {
   "max": 96.1,
   "at": [
    184.5,
    -0.5
   ],
   "fraction_above_observed": 0.124,
   "nearest_to_authors_axis_deg": 20.9
  },
  "phase_ratio_bound_with_reflections_authors_axis": 2.16,
  "phase_ratio_may21_jun12": {
   "bound_direct": 1.887,
   "bound_with_reflections": 1.772
  },
  "phase_ratio_published_shadowed_authors_axis": {
   "nov1_jun12": 1.334,
   "may21_jun12": 0.937
  }
 },
 "12m": {
  "one_scale_rms_mag": 0.701,
  "one_scale_residuals_mag": {
   "2024-05-19": 0.32,
   "2024-05-21": 0.26,
   "2024-05-31": -0.2,
   "2024-06-05": -0.75,
   "2024-06-12": -1.44,
   "2024-10-27": 0.6,
   "2024-11-01": 0.56,
   "2024-11-07": 0.65
  },
  "phase_ratio_authors_axis": 2.19,
  "phase_ratio_max_over_axes": 8.79,
  "at": [
   185.5,
   -0.5
  ],
  "phase_ratio_max_refined": {
   "A": {
    "ratio": 8.832,
    "at": [
     185.2,
     -0.15
    ]
   },
   "B": {
    "ratio": 7.502,
    "at": [
     185.2,
     -0.15
    ]
   },
   "C": {
    "ratio": 7.443,
    "at": [
     185.2,
     -0.15
    ]
   },
   "C2+": {
    "ratio": 10.082,
    "at": [
     5.2,
     0.15
    ]
   },
   "C2-": {
    "ratio": 10.082,
    "at": [
     185.2,
     -0.15
    ]
   }
  },
  "phase_ratio_published_unshadowed_authors_axis": 1.089,
  "phase_ratio_published_unshadowed_all_axes": {
   "max": 104.5,
   "at": [
    184.5,
    -0.5
   ],
   "fraction_above_observed": 0.146,
   "nearest_to_authors_axis_deg": 20.9
  },
  "phase_ratio_bound_with_reflections_authors_axis": 2.06,
  "phase_ratio_may21_jun12": {
   "bound_direct": 1.772,
   "bound_with_reflections": 1.674
  }
 },
 "double_bounce_offset_deg": {
  "2024-05-19": 21.2,
  "2024-05-21": 23.6,
  "2024-05-31": 50.9,
  "2024-06-05": 56.0,
  "2024-06-12": 31.9,
  "2024-10-27": 8.7,
  "2024-11-01": 2.6,
  "2024-11-07": 4.6
 },
 "barrel_offset_deg_authors_axis": {
  "2024-05-19": 9.2,
  "2024-05-21": 12.3,
  "2024-05-31": 37.8,
  "2024-06-05": 53.3,
  "2024-06-12": 70.2,
  "2024-10-27": 20.3,
  "2024-11-01": 20.0,
  "2024-11-07": 19.5
 },
 "mirror_bus_reach": {
  "pole": [
   145.746,
   21.831
  ],
  "barrel_offset_deg": {
   "2024-05-19": 12.1,
   "2024-05-21": 15.0,
   "2024-05-31": 38.2,
   "2024-06-05": 52.0,
   "2024-06-12": 65.5,
   "2024-10-27": 15.0,
   "2024-11-01": 14.6,
   "2024-11-07": 14.0
  },
  "dropped": [
   "2024-05-19",
   "2024-05-21",
   "2024-10-27",
   "2024-11-01",
   "2024-11-07"
  ],
  "10m C": {
   "V_white_barrel": {
    "2024-05-19": 1.624,
    "2024-05-21": 1.511,
    "2024-05-31": 0.976,
    "2024-06-05": 0.585,
    "2024-06-12": 0.326,
    "2024-10-27": 2.278,
    "2024-11-01": 2.205,
    "2024-11-07": 2.403
   },
   "V_no_barrel_diffuse": {
    "2024-05-19": 2.109,
    "2024-05-21": 1.947,
    "2024-05-31": 1.112,
    "2024-06-05": 0.611,
    "2024-06-12": 0.329,
    "2024-10-27": 2.914,
    "2024-11-01": 2.82,
    "2024-11-07": 3.081
   },
   "glint_share_dropped_white": [
    0.38,
    0.34,
    0.56,
    0.55,
    0.58
   ],
   "glint_share_dropped_no_barrel": [
    0.53,
    0.49,
    0.66,
    0.65,
    0.68
   ]
  },
  "10m C2+": {
   "V_white_barrel": {
    "2024-05-19": 1.623,
    "2024-05-21": 1.51,
    "2024-05-31": 0.975,
    "2024-06-05": 0.584,
    "2024-06-12": 0.326,
    "2024-10-27": 2.276,
    "2024-11-01": 2.204,
    "2024-11-07": 2.401
   },
   "V_no_barrel_diffuse": {
    "2024-05-19": 2.108,
    "2024-05-21": 1.945,
    "2024-05-31": 1.111,
    "2024-06-05": 0.61,
    "2024-06-12": 0.329,
    "2024-10-27": 2.911,
    "2024-11-01": 2.818,
    "2024-11-07": 3.079
   },
   "glint_share_dropped_white": [
    0.38,
    0.34,
    0.56,
    0.55,
    0.58
   ],
   "glint_share_dropped_no_barrel": [
    0.53,
    0.49,
    0.66,
    0.65,
    0.68
   ]
  },
  "10m C2-": {
   "V_white_barrel": {
    "2024-05-19": 1.606,
    "2024-05-21": 1.483,
    "2024-05-31": 0.872,
    "2024-06-05": 0.488,
    "2024-06-12": 0.258,
    "2024-10-27": 2.216,
    "2024-11-01": 2.145,
    "2024-11-07": 2.343
   },
   "V_no_barrel_diffuse": {
    "2024-05-19": 2.079,
    "2024-05-21": 1.9,
    "2024-05-31": 0.976,
    "2024-06-05": 0.505,
    "2024-06-12": 0.26,
    "2024-10-27": 2.812,
    "2024-11-01": 2.722,
    "2024-11-07": 2.983
   },
   "glint_share_dropped_white": [
    0.38,
    0.33,
    0.55,
    0.53,
    0.57
   ],
   "glint_share_dropped_no_barrel": [
    0.52,
    0.47,
    0.64,
    0.63,
    0.66
   ]
  },
  "12m C": {
   "V_white_barrel": {
    "2024-05-19": 1.621,
    "2024-05-21": 1.507,
    "2024-05-31": 0.958,
    "2024-06-05": 0.567,
    "2024-06-12": 0.313,
    "2024-10-27": 2.268,
    "2024-11-01": 2.196,
    "2024-11-07": 2.393
   },
   "V_no_barrel_diffuse": {
    "2024-05-19": 2.105,
    "2024-05-21": 1.939,
    "2024-05-31": 1.088,
    "2024-06-05": 0.591,
    "2024-06-12": 0.316,
    "2024-10-27": 2.897,
    "2024-11-01": 2.804,
    "2024-11-07": 3.065
   },
   "glint_share_dropped_white": [
    0.38,
    0.34,
    0.56,
    0.54,
    0.58
   ],
   "glint_share_dropped_no_barrel": [
    0.52,
    0.48,
    0.65,
    0.64,
    0.67
   ]
  },
  "12m C2+": {
   "V_white_barrel": {
    "2024-05-19": 1.62,
    "2024-05-21": 1.506,
    "2024-05-31": 0.957,
    "2024-06-05": 0.566,
    "2024-06-12": 0.313,
    "2024-10-27": 2.266,
    "2024-11-01": 2.194,
    "2024-11-07": 2.391
   },
   "V_no_barrel_diffuse": {
    "2024-05-19": 2.103,
    "2024-05-21": 1.938,
    "2024-05-31": 1.087,
    "2024-06-05": 0.59,
    "2024-06-12": 0.316,
    "2024-10-27": 2.895,
    "2024-11-01": 2.802,
    "2024-11-07": 3.063
   },
   "glint_share_dropped_white": [
    0.38,
    0.34,
    0.56,
    0.54,
    0.58
   ],
   "glint_share_dropped_no_barrel": [
    0.52,
    0.48,
    0.65,
    0.64,
    0.67
   ]
  },
  "12m C2-": {
   "V_white_barrel": {
    "2024-05-19": 1.595,
    "2024-05-21": 1.467,
    "2024-05-31": 0.818,
    "2024-06-05": 0.442,
    "2024-06-12": 0.228,
    "2024-10-27": 2.18,
    "2024-11-01": 2.11,
    "2024-11-07": 2.309
   },
   "V_no_barrel_diffuse": {
    "2024-05-19": 2.062,
    "2024-05-21": 1.873,
    "2024-05-31": 0.908,
    "2024-06-05": 0.455,
    "2024-06-12": 0.23,
    "2024-10-27": 2.752,
    "2024-11-01": 2.664,
    "2024-11-07": 2.926
   },
   "glint_share_dropped_white": [
    0.37,
    0.32,
    0.54,
    0.53,
    0.57
   ],
   "glint_share_dropped_no_barrel": [
    0.51,
    0.47,
    0.64,
    0.62,
    0.66
   ]
  }
 },
 "energy": {
  "paq_nightly_all": 34.29,
  "paq_nightly_fitted_nights": 34.25,
  "paq_V_used": 34.2,
  "paq_r_used": 26.9,
  "10m published_ratios": {
   "max_m2": 9.612,
   "V": 3.558,
   "r": 2.799,
   "V_with_9pct": 3.264,
   "r_with_9pct": 2.568
  },
  "10m idealized": {
   "max_m2": 20.705,
   "V": 1.652,
   "r": 1.299,
   "V_with_9pct": 1.515,
   "r_with_9pct": 1.192
  },
  "10m white_panel_backs": {
   "max_m2": 26.952,
   "V": 1.269,
   "r": 0.998,
   "V_with_9pct": 1.164,
   "r_with_9pct": 0.916
  },
  "12m published_ratios": {
   "max_m2": 10.159,
   "V": 3.366,
   "r": 2.648,
   "V_with_9pct": 3.089,
   "r_with_9pct": 2.429
  },
  "12m idealized": {
   "max_m2": 21.457,
   "V": 1.594,
   "r": 1.254,
   "V_with_9pct": 1.462,
   "r_with_9pct": 1.15
  },
  "12m white_panel_backs": {
   "max_m2": 31.438,
   "V": 1.088,
   "r": 0.856,
   "V_with_9pct": 0.998,
   "r_with_9pct": 0.785
  }
 },
 "keck_bolin2025": {
  "R_C_reduced": 27.853,
  "file_mag_interpolated": 28.745,
  "alpha_june5_june12": [
   82.28,
   101.39
  ],
  "offset_mag": {
   "V Lupton": 0.442,
   "r Lupton": 0.702,
   "V Jester": 0.512,
   "r Jester": 0.762
  },
  "fading_if_june_too_faint": {
   "V Lupton": 9.16,
   "r Lupton": 7.21,
   "V Jester": 8.59,
   "r Jester": 6.82
  },
  "fading_may21_jun12_if_june_too_faint": {
   "V Lupton": 5.61,
   "r Lupton": 4.42,
   "V Jester": 5.26,
   "r Jester": 4.18
  },
  "bound_fading_authors_axis": [
   2.06,
   2.31
  ],
  "fading_over_bound": [
   2.95,
   4.45
  ],
  "mag_to_reconcile_bound": [
   1.94,
   2.06
  ]
 }
}

==> anc/out/walk_refl_10m.json <==
{
 "span": 10,
 "nw": 128,
 "nch": 4,
 "h": 0.1,
 "npsi": 12,
 "authors": {
  "C": {
   "direct": [
    14.7778,
    14.4461,
    10.4574,
    7.5859,
    5.974,
    16.8753,
    17.091,
    17.0458
   ],
   "refl": [
    3.1158,
    3.128,
    3.5459,
    3.6546,
    3.7978,
    3.3665,
    3.3618,
    3.3491
   ],
   "refl_se": [
    0.0071,
    0.0075,
    0.0122,
    0.0131,
    0.0105,
    0.0073,
    0.0075,
    0.0078
   ],
   "V": [
    1.628,
    1.53069,
    1.00399,
    0.60881,
    0.32647,
    2.21767,
    2.1466,
    2.3387
   ],
   "nominal": 2.3387,
   "nominal_fitted_nights": 2.21767,
   "conservative": 1.68947
  },
  "C2+": {
   "direct": [
    14.7778,
    14.4461,
    10.4574,
    7.5859,
    5.974,
    16.8753,
    17.091,
    17.0458
   ],
   "refl": [
    3.1534,
    3.1581,
    3.5698,
    3.6752,
    3.8198,
    3.4001,
    3.3948,
    3.3814
   ],
   "refl_se": [
    0.0174,
    0.0174,
    0.0166,
    0.0161,
    0.0175,
    0.0198,
    0.0199,
    0.0198
   ],
   "V": [
    1.62458,
    1.52807,
    1.00227,
    0.6077,
    0.32574,
    2.21399,
    2.14313,
    2.335
   ],
   "nominal": 2.335,
   "nominal_fitted_nights": 2.21399,
   "conservative": 1.68674
  },
  "C2-": {
   "direct": [
    14.7778,
    14.4621,
    11.6802,
    9.5237,
    8.3927,
    17.7736,
    18.0025,
    17.902
   ],
   "refl": [
    3.1842,
    3.2051,
    3.6804,
    3.7929,
    3.9356,
    3.4749,
    3.4699,
    3.4557
   ],
   "refl_se": [
    0.0112,
    0.0107,
    0.0067,
    0.0064,
    0.0067,
    0.0096,
    0.0096,
    0.0097
   ],
   "V": [
    1.6218,
    1.52262,
    0.91528,
    0.5139,
    0.25877,
    2.1126,
    2.04466,
    2.23327
   ],
   "nominal": 2.23327,
   "nominal_fitted_nights": 2.1126,
   "conservative": 1.60924
  },
  "A": {
   "direct": [
    5.6957,
    5.5695,
    4.346,
    3.4403,
    2.9509,
    6.7344,
    6.8215,
    6.7897
   ],
   "refl": [
    0.1935,
    0.1982,
    0.261,
    0.2821,
    0.3,
    0.2136,
    0.2122,
    0.2111
   ],
   "refl_se": [
    0.0004,
    0.0004,
    0.0006,
    0.0007,
    0.0005,
    0.0002,
    0.0003,
    0.0003
   ],
   "V": [
    4.9465,
    4.66395,
    3.05169,
    1.83843,
    0.98134,
    6.46077,
    6.2419,
    6.8132
   ],
   "nominal": 6.8132,
   "nominal_fitted_nights": 6.46077,
   "conservative": 4.91266
  },
  "B": {
   "direct": [
    10.8026,
    10.5547,
    7.5826,
    5.4786,
    4.2907,
    12.2876,
    12.4457,
    12.4152
   ],
   "refl": [
    0.9819,
    0.9964,
    1.1471,
    1.1958,
    1.2585,
    1.0532,
    1.0498,
    1.046
   ],
   "refl_se": [
    0.0017,
    0.0018,
    0.0028,
    0.0031,
    0.0031,
    0.0027,
    0.0026,
    0.0024
   ],
   "V": [
    2.47197,
    2.32884,
    1.61049,
    1.02533,
    0.57489,
    3.36483,
    3.25322,
    3.54332
   ],
   "nominal": 3.54332,
   "nominal_fitted_nights": 3.36483,
   "conservative": 2.56044
  }
 },
 "table2": {
  "C V|all|nocut": {
   "min": 1.69017,
   "se": 0.00091,
   "pole": [
    42.974885,
    -1.775
   ],
   "binding": "2024-11-07",
   "candidates": [
    {
     "pole": [
      41.682893,
      -2.715
     ],
     "exact": 1.700129,
     "value": 1.69191,
     "se": 0.00062,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      41.645006,
      -1.775
     ],
     "exact": 1.700308,
     "value": 1.6915,
     "se": 0.00073,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      42.784475,
      -2.875
     ],
     "exact": 1.700364,
     "value": 1.69185,
     "se": 0.00159,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      40.581227,
      -2.625
     ],
     "exact": 1.700399,
     "value": 1.69372,
     "se": 0.00273,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      41.801122,
      -3.975
     ],
     "exact": 1.700459,
     "value": 1.69341,
     "se": 0.00163,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      40.637808,
      -3.725
     ],
     "exact": 1.70067,
     "value": 1.6924,
     "se": 0.00051,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      40.525077,
      -1.525
     ],
     "exact": 1.700599,
     "value": 1.69065,
     "se": 0.00105,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      43.094653,
      -3.975
     ],
     "exact": 1.700728,
     "value": 1.69347,
     "se": 0.00112,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      42.974885,
      -1.775
     ],
     "exact": 1.700749,
     "value": 1.69017,
     "se": 0.00091,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      42.18006,
      -5.225
     ],
     "exact": 1.701299,
     "value": 1.692,
     "se": 0.00129,
     "binding": "2024-11-07"
    }
   ]
  },
  "C r|all|nocut": {
   "min": 1.33024,
   "se": 0.00071,
   "pole": [
    42.974885,
    -1.775
   ],
   "binding": "2024-11-07",
   "candidates": [
    {
     "pole": [
      41.682893,
      -2.715
     ],
     "exact": 1.338079,
     "value": 1.33161,
     "se": 0.00049,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      41.645006,
      -1.775
     ],
     "exact": 1.33822,
     "value": 1.33129,
     "se": 0.00058,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      42.784475,
      -2.875
     ],
     "exact": 1.338264,
     "value": 1.33156,
     "se": 0.00125,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      40.581227,
      -2.625
     ],
     "exact": 1.338292,
     "value": 1.33304,
     "se": 0.00215,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      41.801122,
      -3.975
     ],
     "exact": 1.338339,
     "value": 1.33279,
     "se": 0.00128,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      40.637808,
      -3.725
     ],
     "exact": 1.338505,
     "value": 1.33199,
     "se": 0.0004,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      40.525077,
      -1.525
     ],
     "exact": 1.338449,
     "value": 1.33062,
     "se": 0.00083,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      43.094653,
      -3.975
     ],
     "exact": 1.338551,
     "value": 1.33284,
     "se": 0.00088,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      42.974885,
      -1.775
     ],
     "exact": 1.338568,
     "value": 1.33024,
     "se": 0.00071,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      42.18006,
      -5.225
     ],
     "exact": 1.339,
     "value": 1.33168,
     "se": 0.00102,
     "binding": "2024-11-07"
    }
   ]
  },
  "C V|all|cut15": {
   "min": 1.14262,
   "se": 0.00089,
   "pole": [
    235.704518,
    6.321968
   ],
   "binding": "2024-05-19",
   "candidates": [
    {
     "pole": [
      235.704518,
      6.321968
     ],
     "exact": 1.148318,
     "value": 1.14262,
     "se": 0.00089,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.880327,
      5.065665
     ],
     "exact": 1.148706,
     "value": 1.14266,
     "se": 0.00075,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.473388,
      7.350622
     ],
     "exact": 1.148626,
     "value": 1.14372,
     "se": 0.00033,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.959406,
      3.517531
     ],
     "exact": 1.150151,
     "value": 1.14361,
     "se": 0.00062,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.007488,
      8.815863
     ],
     "exact": 1.15005,
     "value": 1.14516,
     "se": 0.00104,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.882009,
      1.973359
     ],
     "exact": 1.152461,
     "value": 1.14637,
     "se": 0.00117,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      234.410662,
      10.182074
     ],
     "exact": 1.152501,
     "value": 1.14698,
     "se": 0.00048,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      234.654437,
      7.025
     ],
     "exact": 1.151947,
     "value": 1.14798,
     "se": 0.00135,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      234.75307,
      5.525
     ],
     "exact": 1.152562,
     "value": 1.14693,
     "se": 0.00128,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      234.05062,
      8.525
     ],
     "exact": 1.153888,
     "value": 1.14969,
     "se": 0.0011,
     "binding": "2024-05-19"
    }
   ]
  },
  "C filter|no1107|cut15": {
   "min": 0.89929,
   "se": 0.0007,
   "pole": [
    235.704518,
    6.321968
   ],
   "binding": "2024-05-19",
   "candidates": [
    {
     "pole": [
      235.704518,
      6.321968
     ],
     "exact": 0.903778,
     "value": 0.89929,
     "se": 0.0007,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.880327,
      5.065665
     ],
     "exact": 0.904084,
     "value": 0.89932,
     "se": 0.00059,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.473388,
      7.350622
     ],
     "exact": 0.904022,
     "value": 0.90016,
     "se": 0.00026,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.959406,
      3.517531
     ],
     "exact": 0.905221,
     "value": 0.90007,
     "se": 0.00049,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.007488,
      8.815863
     ],
     "exact": 0.905142,
     "value": 0.90129,
     "se": 0.00082,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.882009,
      1.973359
     ],
     "exact": 0.90704,
     "value": 0.90224,
     "se": 0.00092,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      234.410662,
      10.182074
     ],
     "exact": 0.907071,
     "value": 0.90272,
     "se": 0.00038,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      234.654437,
      7.025
     ],
     "exact": 0.906635,
     "value": 0.90351,
     "se": 0.00106,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      234.75307,
      5.525
     ],
     "exact": 0.907119,
     "value": 0.90269,
     "se": 0.001,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      234.05062,
      8.525
     ],
     "exact": 0.908163,
     "value": 0.90486,
     "se": 0.00086,
     "binding": "2024-05-19"
    }
   ]
  },
  "C2+ V|all|nocut": {
   "min": 1.30886,
   "se": 0.00056,
   "pole": [
    40.581227,
    -2.665
   ],
   "binding": "2024-11-07",
   "candidates": [
    {
     "pole": [
      41.702918,
      -2.715
     ],
     "exact": 1.315313,
     "value": 1.31089,
     "se": 0.00055,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      41.665012,
      -1.775
     ],
     "exact": 1.315497,
     "value": 1.31002,
     "se": 0.00071,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      42.784475,
      -2.815
     ],
     "exact": 1.315559,
     "value": 1.31142,
     "se": 0.00088,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      40.581227,
      -2.665
     ],
     "exact": 1.315586,
     "value": 1.30886,
     "se": 0.00056,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      41.761006,
      -3.975
     ],
     "exact": 1.315654,
     "value": 1.31066,
     "se": 0.00085,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      40.637808,
      -3.725
     ],
     "exact": 1.315828,
     "value": 1.31041,
     "se": 0.00042,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      40.525077,
      -1.525
     ],
     "exact": 1.315837,
     "value": 1.3113,
     "se": 0.00068,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      42.724923,
      -1.525
     ],
     "exact": 1.315894,
     "value": 1.31094,
     "se": 0.0017,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      43.094653,
      -3.975
     ],
     "exact": 1.315984,
     "value": 1.31009,
     "se": 0.00017,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      41.555,
      -0.275
     ],
     "exact": 1.316475,
     "value": 1.31061,
     "se": 0.00078,
     "binding": "2024-11-07"
    }
   ]
  },
  "C2+ r|all|nocut": {
   "min": 1.03014,
   "se": 0.00044,
   "pole": [
    40.581227,
    -2.665
   ],
   "binding": "2024-11-07",
   "candidates": [
    {
     "pole": [
      41.702918,
      -2.715
     ],
     "exact": 1.035212,
     "value": 1.03173,
     "se": 0.00043,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      41.665012,
      -1.775
     ],
     "exact": 1.035357,
     "value": 1.03104,
     "se": 0.00056,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      42.784475,
      -2.815
     ],
     "exact": 1.035405,
     "value": 1.03215,
     "se": 0.0007,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      40.581227,
      -2.665
     ],
     "exact": 1.035426,
     "value": 1.03014,
     "se": 0.00044,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      41.761006,
      -3.975
     ],
     "exact": 1.03548,
     "value": 1.03155,
     "se": 0.00067,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      40.637808,
      -3.725
     ],
     "exact": 1.035617,
     "value": 1.03136,
     "se": 0.00033,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      40.525077,
      -1.525
     ],
     "exact": 1.035624,
     "value": 1.03205,
     "se": 0.00053,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      42.724923,
      -1.525
     ],
     "exact": 1.035669,
     "value": 1.03177,
     "se": 0.00134,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      43.094653,
      -3.975
     ],
     "exact": 1.03574,
     "value": 1.0311,
     "se": 0.00013,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      41.555,
      -0.275
     ],
     "exact": 1.036126,
     "value": 1.03151,
     "se": 0.00061,
     "binding": "2024-11-07"
    }
   ]
  },
  "C2+ V|all|cut15": {
   "min": 0.89169,
   "se": 0.00074,
   "pole": [
    235.762451,
    5.996913
   ],
   "binding": "2024-05-19",
   "candidates": [
    {
     "pole": [
      235.762451,
      5.996913
     ],
     "exact": 0.89496,
     "value": 0.89169,
     "se": 0.00074,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.922908,
      4.656555
     ],
     "exact": 0.895372,
     "value": 0.89194,
     "se": 0.00069,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.566427,
      6.973192
     ],
     "exact": 0.895302,
     "value": 0.89208,
     "se": 0.00028,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.946522,
      3.167938
     ],
     "exact": 0.896973,
     "value": 0.89394,
     "se": 0.00028,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.135185,
      8.449608
     ],
     "exact": 0.896905,
     "value": 0.8924,
     "se": 0.00108,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.833988,
      1.626838
     ],
     "exact": 0.899641,
     "value": 0.89563,
     "se": 0.00038,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      234.551874,
      9.870502
     ],
     "exact": 0.899775,
     "value": 0.89532,
     "se": 0.00069,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      234.753231,
      5.775
     ],
     "exact": 0.899525,
     "value": 0.89631,
     "se": 0.00099,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      234.402897,
      7.275
     ],
     "exact": 0.900371,
     "value": 0.89714,
     "se": 0.00069,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      234.764173,
      4.275
     ],
     "exact": 0.900758,
     "value": 0.89612,
     "se": 0.00046,
     "binding": "2024-05-19"
    }
   ]
  },
  "C2+ filter|no1107|cut15": {
   "min": 0.7018,
   "se": 0.00058,
   "pole": [
    235.762451,
    5.996913
   ],
   "binding": "2024-05-19",
   "candidates": [
    {
     "pole": [
      235.762451,
      5.996913
     ],
     "exact": 0.704375,
     "value": 0.7018,
     "se": 0.00058,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.922908,
      4.656555
     ],
     "exact": 0.704698,
     "value": 0.702,
     "se": 0.00054,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.566427,
      6.973192
     ],
     "exact": 0.704643,
     "value": 0.70211,
     "se": 0.00022,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.946522,
      3.167938
     ],
     "exact": 0.705959,
     "value": 0.70357,
     "se": 0.00022,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.135185,
      8.449608
     ],
     "exact": 0.705905,
     "value": 0.70236,
     "se": 0.00085,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.833988,
      1.626838
     ],
     "exact": 0.708059,
     "value": 0.7049,
     "se": 0.0003,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      234.551874,
      9.870502
     ],
     "exact": 0.708164,
     "value": 0.70466,
     "se": 0.00054,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      234.753231,
      5.775
     ],
     "exact": 0.707968,
     "value": 0.70543,
     "se": 0.00078,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      234.402897,
      7.275
     ],
     "exact": 0.708633,
     "value": 0.70609,
     "se": 0.00055,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      234.764173,
      4.275
     ],
     "exact": 0.708938,
     "value": 0.70529,
     "se": 0.00036,
     "binding": "2024-05-19"
    }
   ]
  },
  "C2- V|all|nocut": {
   "min": 1.36863,
   "se": 0.0004,
   "pole": [
    221.702923,
    2.725
   ],
   "binding": "2024-11-07",
   "candidates": [
    {
     "pole": [
      221.702923,
      2.725
     ],
     "exact": 1.368944,
     "value": 1.36863,
     "se": 0.0004,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      221.795144,
      4.225
     ],
     "exact": 1.369282,
     "value": 1.37095,
     "se": 0.00107,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      222.784284,
      2.975
     ],
     "exact": 1.369101,
     "value": 1.36879,
     "se": 0.00013,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      220.581311,
      2.655
     ],
     "exact": 1.369174,
     "value": 1.36869,
     "se": 0.00077,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      222.12932,
      2.275
     ],
     "exact": 1.369017,
     "value": 1.36903,
     "se": 0.00078,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      221.428653,
      2.025
     ],
     "exact": 1.368995,
     "value": 1.36893,
     "se": 0.00073,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      220.637938,
      3.975
     ],
     "exact": 1.369642,
     "value": 1.36972,
     "se": 0.00086,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      222.999245,
      4.475
     ],
     "exact": 1.369394,
     "value": 1.36885,
     "se": 0.00071,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      223.630302,
      2.525
     ],
     "exact": 1.369565,
     "value": 1.37038,
     "se": 0.0007,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      219.677437,
      2.025
     ],
     "exact": 1.369503,
     "value": 1.36971,
     "se": 0.0006,
     "binding": "2024-11-07"
    }
   ]
  },
  "C2- r|all|nocut": {
   "min": 1.07718,
   "se": 0.00031,
   "pole": [
    221.702923,
    2.725
   ],
   "binding": "2024-11-07",
   "candidates": [
    {
     "pole": [
      221.702923,
      2.725
     ],
     "exact": 1.077422,
     "value": 1.07718,
     "se": 0.00031,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      221.795144,
      4.225
     ],
     "exact": 1.077688,
     "value": 1.079,
     "se": 0.00084,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      222.784284,
      2.975
     ],
     "exact": 1.077545,
     "value": 1.0773,
     "se": 0.0001,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      220.581311,
      2.655
     ],
     "exact": 1.077602,
     "value": 1.07722,
     "se": 0.00061,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      222.12932,
      2.275
     ],
     "exact": 1.077479,
     "value": 1.07749,
     "se": 0.00061,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      221.428653,
      2.025
     ],
     "exact": 1.077462,
     "value": 1.07741,
     "se": 0.00058,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      220.637938,
      3.975
     ],
     "exact": 1.077971,
     "value": 1.07803,
     "se": 0.00068,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      222.999245,
      4.475
     ],
     "exact": 1.077776,
     "value": 1.07735,
     "se": 0.00056,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      223.630302,
      2.525
     ],
     "exact": 1.077911,
     "value": 1.07855,
     "se": 0.00055,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      219.677437,
      2.025
     ],
     "exact": 1.077862,
     "value": 1.07802,
     "se": 0.00047,
     "binding": "2024-11-07"
    }
   ]
  },
  "C2- V|all|cut15": {
   "min": 0.92632,
   "se": 0.00066,
   "pole": [
    55.514229,
    -7.18627
   ],
   "binding": "2024-05-19",
   "candidates": [
    {
     "pole": [
      55.750436,
      -6.054249
     ],
     "exact": 0.926451,
     "value": 0.92664,
     "se": 0.00016,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.89096,
      -4.916109
     ],
     "exact": 0.926889,
     "value": 0.92831,
     "se": 0.00047,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.514229,
      -7.18627
     ],
     "exact": 0.926722,
     "value": 0.92632,
     "se": 0.00066,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.95486,
      -3.36767
     ],
     "exact": 0.928465,
     "value": 0.929,
     "se": 0.00081,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.063165,
      -8.656398
     ],
     "exact": 0.928194,
     "value": 0.92871,
     "se": 0.00035,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.862394,
      -1.824717
     ],
     "exact": 0.931055,
     "value": 0.93238,
     "se": 0.00033,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.480816,
      -10.048998
     ],
     "exact": 0.930815,
     "value": 0.93177,
     "se": 0.00052,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.616325,
      -6.775
     ],
     "exact": 0.93067,
     "value": 0.93158,
     "se": 0.0003,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.715041,
      -5.275
     ],
     "exact": 0.931336,
     "value": 0.93122,
     "se": 0.00052,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.302826,
      -8.275
     ],
     "exact": 0.931492,
     "value": 0.93227,
     "se": 0.00039,
     "binding": "2024-05-19"
    }
   ]
  },
  "C2- filter|no1107|cut15": {
   "min": 0.72906,
   "se": 0.00052,
   "pole": [
    55.514229,
    -7.18627
   ],
   "binding": "2024-05-19",
   "candidates": [
    {
     "pole": [
      55.750436,
      -6.054249
     ],
     "exact": 0.72916,
     "value": 0.72931,
     "se": 0.00013,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.89096,
      -4.916109
     ],
     "exact": 0.729504,
     "value": 0.73062,
     "se": 0.00037,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.514229,
      -7.18627
     ],
     "exact": 0.729373,
     "value": 0.72906,
     "se": 0.00052,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.95486,
      -3.36767
     ],
     "exact": 0.730744,
     "value": 0.73116,
     "se": 0.00063,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.063165,
      -8.656398
     ],
     "exact": 0.730531,
     "value": 0.73094,
     "se": 0.00027,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.862394,
      -1.824717
     ],
     "exact": 0.732783,
     "value": 0.73382,
     "se": 0.00026,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.480816,
      -10.048998
     ],
     "exact": 0.732594,
     "value": 0.73334,
     "se": 0.00041,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.616325,
      -6.775
     ],
     "exact": 0.73248,
     "value": 0.7332,
     "se": 0.00023,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.715041,
      -5.275
     ],
     "exact": 0.733004,
     "value": 0.73291,
     "se": 0.00041,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.302826,
      -8.275
     ],
     "exact": 0.733127,
     "value": 0.73374,
     "se": 0.00031,
     "binding": "2024-05-19"
    }
   ]
  },
  "A V|all|nocut": {
   "min": 4.31617,
   "se": 0.00049,
   "pole": [
    221.702918,
    2.695
   ],
   "binding": "2024-11-07",
   "candidates": [
    {
     "pole": [
      221.702918,
      2.695
     ],
     "exact": 4.315868,
     "value": 4.31617,
     "se": 0.00049,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      222.438332,
      3.475
     ],
     "exact": 4.316434,
     "value": 4.31712,
     "se": 0.00061,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      220.581311,
      2.635
     ],
     "exact": 4.316682,
     "value": 4.31795,
     "se": 0.0004,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      221.625,
      1.775
     ],
     "exact": 4.316354,
     "value": 4.31779,
     "se": 0.00027,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      221.640723,
      3.975
     ],
     "exact": 4.316884,
     "value": 4.31743,
     "se": 0.00038,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      222.629607,
      2.525
     ],
     "exact": 4.316444,
     "value": 4.31732,
     "se": 0.00033,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      220.275115,
      1.775
     ],
     "exact": 4.317326,
     "value": 4.31817,
     "se": 0.0003,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      223.785774,
      3.085
     ],
     "exact": 4.318283,
     "value": 4.3197,
     "se": 0.00036,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      222.150535,
      4.975
     ],
     "exact": 4.318646,
     "value": 4.31919,
     "se": 0.0004,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      219.885849,
      3.975
     ],
     "exact": 4.319609,
     "value": 4.32098,
     "se": 0.00061,
     "binding": "2024-11-07"
    }
   ]
  },
  "A r|all|nocut": {
   "min": 3.39703,
   "se": 0.00039,
   "pole": [
    221.702918,
    2.695
   ],
   "binding": "2024-11-07",
   "candidates": [
    {
     "pole": [
      221.702918,
      2.695
     ],
     "exact": 3.396786,
     "value": 3.39703,
     "se": 0.00039,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      222.438332,
      3.475
     ],
     "exact": 3.397231,
     "value": 3.39777,
     "se": 0.00048,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      220.581311,
      2.635
     ],
     "exact": 3.397426,
     "value": 3.39843,
     "se": 0.00031,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      221.625,
      1.775
     ],
     "exact": 3.397168,
     "value": 3.3983,
     "se": 0.00021,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      221.640723,
      3.975
     ],
     "exact": 3.397586,
     "value": 3.39802,
     "se": 0.0003,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      222.629607,
      2.525
     ],
     "exact": 3.397239,
     "value": 3.39793,
     "se": 0.00026,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      220.275115,
      1.775
     ],
     "exact": 3.397933,
     "value": 3.3986,
     "se": 0.00024,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      223.785774,
      3.085
     ],
     "exact": 3.398686,
     "value": 3.3998,
     "se": 0.00028,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      222.150535,
      4.975
     ],
     "exact": 3.398972,
     "value": 3.3994,
     "se": 0.00031,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      219.885849,
      3.975
     ],
     "exact": 3.39973,
     "value": 3.40081,
     "se": 0.00048,
     "binding": "2024-11-07"
    }
   ]
  },
  "A V|all|cut15": {
   "min": 2.95034,
   "se": 0.00014,
   "pole": [
    55.750436,
    -6.054249
   ],
   "binding": "2024-05-19",
   "candidates": [
    {
     "pole": [
      55.750436,
      -6.054249
     ],
     "exact": 2.948556,
     "value": 2.95034,
     "se": 0.00014,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.89096,
      -4.916109
     ],
     "exact": 2.949832,
     "value": 2.95142,
     "se": 0.00021,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.514229,
      -7.18627
     ],
     "exact": 2.949538,
     "value": 2.95097,
     "se": 0.00035,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.95486,
      -3.36767
     ],
     "exact": 2.954659,
     "value": 2.95598,
     "se": 0.00019,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.063165,
      -8.656398
     ],
     "exact": 2.95433,
     "value": 2.95642,
     "se": 0.00019,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.862394,
      -1.824717
     ],
     "exact": 2.962703,
     "value": 2.96403,
     "se": 0.0004,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.480816,
      -10.048998
     ],
     "exact": 2.962706,
     "value": 2.96436,
     "se": 0.00036,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.616325,
      -6.775
     ],
     "exact": 2.962115,
     "value": 2.96375,
     "se": 0.00029,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.715041,
      -5.275
     ],
     "exact": 2.964102,
     "value": 2.96548,
     "se": 0.00037,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.302826,
      -8.275
     ],
     "exact": 2.964805,
     "value": 2.96646,
     "se": 0.00011,
     "binding": "2024-05-19"
    }
   ]
  },
  "A filter|no1107|cut15": {
   "min": 2.32205,
   "se": 0.00011,
   "pole": [
    55.750436,
    -6.054249
   ],
   "binding": "2024-05-19",
   "candidates": [
    {
     "pole": [
      55.750436,
      -6.054249
     ],
     "exact": 2.320649,
     "value": 2.32205,
     "se": 0.00011,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.89096,
      -4.916109
     ],
     "exact": 2.321653,
     "value": 2.3229,
     "se": 0.00017,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.514229,
      -7.18627
     ],
     "exact": 2.321421,
     "value": 2.32255,
     "se": 0.00028,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.95486,
      -3.36767
     ],
     "exact": 2.325452,
     "value": 2.32649,
     "se": 0.00015,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.063165,
      -8.656398
     ],
     "exact": 2.325193,
     "value": 2.32684,
     "se": 0.00015,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.862394,
      -1.824717
     ],
     "exact": 2.331783,
     "value": 2.33283,
     "se": 0.00031,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.480816,
      -10.048998
     ],
     "exact": 2.331786,
     "value": 2.33308,
     "se": 0.00028,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.616325,
      -6.775
     ],
     "exact": 2.33132,
     "value": 2.33261,
     "se": 0.00023,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.715041,
      -5.275
     ],
     "exact": 2.332884,
     "value": 2.33397,
     "se": 0.00029,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.302826,
      -8.275
     ],
     "exact": 2.333437,
     "value": 2.33474,
     "se": 9e-05,
     "binding": "2024-05-19"
    }
   ]
  },
  "B V|all|nocut": {
   "min": 2.72822,
   "se": 0.00084,
   "pole": [
    220.275115,
    1.775
   ],
   "binding": "2024-11-07",
   "candidates": [
    {
     "pole": [
      221.682893,
      2.725
     ],
     "exact": 2.7282,
     "value": 2.72931,
     "se": 0.00094,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      221.89547,
      4.225
     ],
     "exact": 2.728674,
     "value": 2.73001,
     "se": 0.00075,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      222.784284,
      3.415
     ],
     "exact": 2.728408,
     "value": 2.72834,
     "se": 0.00123,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      220.581311,
      2.595
     ],
     "exact": 2.728551,
     "value": 2.72955,
     "se": 0.00058,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      221.568856,
      2.025
     ],
     "exact": 2.728269,
     "value": 2.72911,
     "se": 0.00098,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      220.637938,
      3.975
     ],
     "exact": 2.72934,
     "value": 2.72925,
     "se": 0.00038,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      222.629668,
      2.275
     ],
     "exact": 2.728517,
     "value": 2.72847,
     "se": 0.00092,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      222.999245,
      4.475
     ],
     "exact": 2.728741,
     "value": 2.73043,
     "se": 0.00063,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      220.275115,
      1.775
     ],
     "exact": 2.728603,
     "value": 2.72822,
     "se": 0.00084,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      222.068709,
      5.725
     ],
     "exact": 2.729624,
     "value": 2.72955,
     "se": 0.0011,
     "binding": "2024-11-07"
    }
   ]
  },
  "B r|all|nocut": {
   "min": 2.14723,
   "se": 0.00066,
   "pole": [
    220.275115,
    1.775
   ],
   "binding": "2024-11-07",
   "candidates": [
    {
     "pole": [
      221.682893,
      2.725
     ],
     "exact": 2.147218,
     "value": 2.14809,
     "se": 0.00074,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      221.89547,
      4.225
     ],
     "exact": 2.147591,
     "value": 2.14865,
     "se": 0.00059,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      222.784284,
      3.415
     ],
     "exact": 2.147382,
     "value": 2.14733,
     "se": 0.00097,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      220.581311,
      2.595
     ],
     "exact": 2.147495,
     "value": 2.14828,
     "se": 0.00046,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      221.568856,
      2.025
     ],
     "exact": 2.147273,
     "value": 2.14794,
     "se": 0.00077,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      220.637938,
      3.975
     ],
     "exact": 2.148115,
     "value": 2.14804,
     "se": 0.0003,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      222.629668,
      2.275
     ],
     "exact": 2.147468,
     "value": 2.14743,
     "se": 0.00073,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      222.999245,
      4.475
     ],
     "exact": 2.147644,
     "value": 2.14897,
     "se": 0.00049,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      220.275115,
      1.775
     ],
     "exact": 2.147536,
     "value": 2.14723,
     "se": 0.00066,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      222.068709,
      5.725
     ],
     "exact": 2.148339,
     "value": 2.14828,
     "se": 0.00086,
     "binding": "2024-11-07"
    }
   ]
  },
  "B V|all|cut15": {
   "min": 1.84515,
   "se": 0.00028,
   "pole": [
    55.839606,
    -5.473608
   ],
   "binding": "2024-05-19",
   "candidates": [
    {
     "pole": [
      55.618314,
      -6.743513
     ],
     "exact": 1.843617,
     "value": 1.84552,
     "se": 0.00074,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.839606,
      -5.473608
     ],
     "exact": 1.844232,
     "value": 1.84515,
     "se": 0.00028,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.362386,
      -7.741183
     ],
     "exact": 1.843972,
     "value": 1.84579,
     "se": 0.00062,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.944211,
      -3.967279
     ],
     "exact": 1.846365,
     "value": 1.84793,
     "se": 0.00047,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.85223,
      -9.210886
     ],
     "exact": 1.845876,
     "value": 1.84751,
     "se": 0.00024,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.91213,
      -2.420335
     ],
     "exact": 1.849703,
     "value": 1.85176,
     "se": 0.00038,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.212317,
      -10.577068
     ],
     "exact": 1.849317,
     "value": 1.85038,
     "se": 0.0009,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.791328,
      -6.025
     ],
     "exact": 1.848843,
     "value": 1.85047,
     "se": 0.00044,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.440902,
      -7.525
     ],
     "exact": 1.84909,
     "value": 1.85055,
     "se": 0.00043,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.927501,
      -4.525
     ],
     "exact": 1.850397,
     "value": 1.85248,
     "se": 0.00057,
     "binding": "2024-05-19"
    }
   ]
  },
  "B filter|no1107|cut15": {
   "min": 1.45222,
   "se": 0.00022,
   "pole": [
    55.839606,
    -5.473608
   ],
   "binding": "2024-05-19",
   "candidates": [
    {
     "pole": [
      55.618314,
      -6.743513
     ],
     "exact": 1.451011,
     "value": 1.45251,
     "se": 0.00058,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.839606,
      -5.473608
     ],
     "exact": 1.451495,
     "value": 1.45222,
     "se": 0.00022,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.362386,
      -7.741183
     ],
     "exact": 1.45129,
     "value": 1.45272,
     "se": 0.00049,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.944211,
      -3.967279
     ],
     "exact": 1.453174,
     "value": 1.45441,
     "se": 0.00037,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.85223,
      -9.210886
     ],
     "exact": 1.452789,
     "value": 1.45408,
     "se": 0.00019,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.91213,
      -2.420335
     ],
     "exact": 1.455801,
     "value": 1.45742,
     "se": 0.0003,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.212317,
      -10.577068
     ],
     "exact": 1.455497,
     "value": 1.45634,
     "se": 0.00071,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.791328,
      -6.025
     ],
     "exact": 1.455124,
     "value": 1.4564,
     "se": 0.00035,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.440902,
      -7.525
     ],
     "exact": 1.455319,
     "value": 1.45647,
     "se": 0.00034,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.927501,
      -4.525
     ],
     "exact": 1.456347,
     "value": 1.45799,
     "se": 0.00045,
     "binding": "2024-05-19"
    }
   ]
  }
 },
 "fractions": {
  "C": {
   "grid_range": [
    0.1674,
    0.2414
   ],
   "walk_range_at_extremes": [
    0.1744,
    0.2469
   ],
   "axes": [
    {
     "pole": [
      140.0,
      -72.0
     ],
     "grid": [
      0.1772,
      0.1725,
      0.1694
     ],
     "walk": [
      0.1831,
      0.1785,
      0.1755
     ]
    },
    {
     "pole": [
      135.0,
      -48.0
     ],
     "grid": [
      0.1798,
      0.1727,
      0.1674
     ],
     "walk": [
      0.1864,
      0.1795,
      0.1744
     ]
    },
    {
     "pole": [
      307.5,
      -36.0
     ],
     "grid": [
      0.1745,
      0.1695,
      0.1725
     ],
     "walk": [
      0.1821,
      0.177,
      0.1799
     ]
    },
    {
     "pole": [
      31.034,
      -12.0
     ],
     "grid": [
      0.2397,
      0.2376,
      0.2373
     ],
     "walk": [
      0.2469,
      0.2448,
      0.2446
     ]
    },
    {
     "pole": [
      43.448,
      -12.0
     ],
     "grid": [
      0.2407,
      0.2388,
      0.2387
     ],
     "walk": [
      0.2458,
      0.2438,
      0.2437
     ]
    },
    {
     "pole": [
      30.0,
      0.0
     ],
     "grid": [
      0.2402,
      0.2382,
      0.2381
     ],
     "walk": [
      0.2468,
      0.2449,
      0.2448
     ]
    },
    {
     "pole": [
      42.0,
      0.0
     ],
     "grid": [
      0.2414,
      0.2394,
      0.2394
     ],
     "walk": [
      0.2464,
      0.2443,
      0.2443
     ]
    },
    {
     "pole": [
      54.0,
      0.0
     ],
     "grid": [
      0.2394,
      0.2377,
      0.2379
     ],
     "walk": [
      0.2464,
      0.2446,
      0.2447
     ]
    },
    {
     "pole": [
      43.448,
      12.0
     ],
     "grid": [
      0.2388,
      0.237,
      0.2371
     ],
     "walk": [
      0.2445,
      0.2426,
      0.2428
     ]
    },
    {
     "pole": [
      130.345,
      12.0
     ],
     "grid": [
      0.1781,
      0.1697,
      0.1721
     ],
     "walk": [
      0.1848,
      0.1765,
      0.179
     ]
    },
    {
     "pole": [
      127.5,
      36.0
     ],
     "grid": [
      0.1746,
      0.1697,
      0.1731
     ],
     "walk": [
      0.1808,
      0.1761,
      0.1795
     ]
    },
    {
     "pole": [
      315.0,
      48.0
     ],
     "grid": [
      0.1793,
      0.1727,
      0.1679
     ],
     "walk": [
      0.1867,
      0.1799,
      0.1748
     ]
    }
   ]
  },
  "C2+": {
   "grid_range": [
    0.1682,
    0.2052
   ],
   "walk_range_at_extremes": [
    0.1744,
    0.207
   ],
   "axes": [
    {
     "pole": [
      140.0,
      -72.0
     ],
     "grid": [
      0.1789,
      0.1739,
      0.1704
     ],
     "walk": [
      0.1847,
      0.1799,
      0.1765
     ]
    },
    {
     "pole": [
      135.0,
      -48.0
     ],
     "grid": [
      0.1817,
      0.174,
      0.1682
     ],
     "walk": [
      0.1893,
      0.1818,
      0.1762
     ]
    },
    {
     "pole": [
      187.5,
      -36.0
     ],
     "grid": [
      0.2052,
      0.203,
      0.2027
     ],
     "walk": [
      0.2067,
      0.2046,
      0.2046
     ]
    },
    {
     "pole": [
      232.5,
      -36.0
     ],
     "grid": [
      0.2049,
      0.2028,
      0.2027
     ],
     "walk": [
      0.2056,
      0.2036,
      0.2035
     ]
    },
    {
     "pole": [
      307.5,
      -36.0
     ],
     "grid": [
      0.1757,
      0.1703,
      0.1735
     ],
     "walk": [
      0.1821,
      0.1767,
      0.1798
     ]
    },
    {
     "pole": [
      180.0,
      -24.0
     ],
     "grid": [
      0.2049,
      0.2025,
      0.2025
     ],
     "walk": [
      0.207,
      0.2049,
      0.2049
     ]
    },
    {
     "pole": [
      266.897,
      -12.0
     ],
     "grid": [
      0.205,
      0.2029,
      0.2031
     ],
     "walk": [
      0.2057,
      0.2036,
      0.2036
     ]
    },
    {
     "pole": [
      174.0,
      0.0
     ],
     "grid": [
      0.205,
      0.2026,
      0.2024
     ],
     "walk": [
      0.2058,
      0.2037,
      0.2038
     ]
    },
    {
     "pole": [
      130.345,
      12.0
     ],
     "grid": [
      0.1799,
      0.1707,
      0.1736
     ],
     "walk": [
      0.187,
      0.178,
      0.181
     ]
    },
    {
     "pole": [
      180.0,
      24.0
     ],
     "grid": [
      0.2049,
      0.2029,
      0.203
     ],
     "walk": [
      0.2057,
      0.2037,
      0.2039
     ]
    },
    {
     "pole": [
      313.333,
      24.0
     ],
     "grid": [
      0.1829,
      0.1738,
      0.1709
     ],
     "walk": [
      0.1896,
      0.1804,
      0.1774
     ]
    },
    {
     "pole": [
      315.0,
      48.0
     ],
     "grid": [
      0.1814,
      0.1742,
      0.1687
     ],
     "walk": [
      0.1876,
      0.1801,
      0.1744
     ]
    }
   ]
  },
  "C2-": {
   "grid_range": [
    0.1445,
    0.2414
   ],
   "walk_range_at_extremes": [
    0.144,
    0.2467
   ],
   "axes": [
    {
     "pole": [
      31.034,
      -12.0
     ],
     "grid": [
      0.2397,
      0.2376,
      0.2373
     ],
     "walk": [
      0.2465,
      0.2444,
      0.2442
     ]
    },
    {
     "pole": [
      43.448,
      -12.0
     ],
     "grid": [
      0.2407,
      0.2388,
      0.2388
     ],
     "walk": [
      0.2464,
      0.2445,
      0.2444
     ]
    },
    {
     "pole": [
      217.241,
      -12.0
     ],
     "grid": [
      0.1531,
      0.1516,
      0.1515
     ],
     "walk": [
      0.1526,
      0.1512,
      0.1511
     ]
    },
    {
     "pole": [
      30.0,
      0.0
     ],
     "grid": [
      0.2402,
      0.2383,
      0.2381
     ],
     "walk": [
      0.2461,
      0.2442,
      0.2442
     ]
    },
    {
     "pole": [
      42.0,
      0.0
     ],
     "grid": [
      0.2414,
      0.2394,
      0.2394
     ],
     "walk": [
      0.2467,
      0.2446,
      0.2446
     ]
    },
    {
     "pole": [
      54.0,
      0.0
     ],
     "grid": [
      0.2394,
      0.2377,
      0.2379
     ],
     "walk": [
      0.2446,
      0.2428,
      0.243
     ]
    },
    {
     "pole": [
      210.0,
      0.0
     ],
     "grid": [
      0.1502,
      0.1494,
      0.1496
     ],
     "walk": [
      0.1499,
      0.1491,
      0.1494
     ]
    },
    {
     "pole": [
      222.0,
      0.0
     ],
     "grid": [
      0.1472,
      0.1448,
      0.1445
     ],
     "walk": [
      0.1466,
      0.1442,
      0.144
     ]
    },
    {
     "pole": [
      234.0,
      0.0
     ],
     "grid": [
      0.1515,
      0.1502,
      0.1499
     ],
     "walk": [
      0.1516,
      0.1504,
      0.15
     ]
    },
    {
     "pole": [
      43.448,
      12.0
     ],
     "grid": [
      0.2388,
      0.237,
      0.2372
     ],
     "walk": [
      0.2449,
      0.2431,
      0.2432
     ]
    },
    {
     "pole": [
      217.241,
      12.0
     ],
     "grid": [
      0.1497,
      0.1484,
      0.1485
     ],
     "walk": [
      0.1501,
      0.1488,
      0.149
     ]
    },
    {
     "pole": [
      229.655,
      12.0
     ],
     "grid": [
      0.1505,
      0.1496,
      0.1498
     ],
     "walk": [
      0.1499,
      0.1489,
      0.1491
     ]
    }
   ]
  },
  "fig2_drop_C": {
   "grid_range": [
    0.1434,
    0.1932
   ],
   "walk_range_at_extremes": [
    0.1485,
    0.1967
   ],
   "axes": [
    {
     "pole": [
      140.0,
      -72.0
     ],
     "grid": 0.1449,
     "walk": 0.1493
    },
    {
     "pole": [
      135.0,
      -48.0
     ],
     "grid": 0.1434,
     "walk": 0.1485
    },
    {
     "pole": [
      31.034,
      -12.0
     ],
     "grid": 0.1918,
     "walk": 0.1965
    },
    {
     "pole": [
      43.448,
      -12.0
     ],
     "grid": 0.1927,
     "walk": 0.196
    },
    {
     "pole": [
      130.345,
      -12.0
     ],
     "grid": 0.1463,
     "walk": 0.1523
    },
    {
     "pole": [
      30.0,
      0.0
     ],
     "grid": 0.1923,
     "walk": 0.1967
    },
    {
     "pole": [
      42.0,
      0.0
     ],
     "grid": 0.1932,
     "walk": 0.1963
    },
    {
     "pole": [
      54.0,
      0.0
     ],
     "grid": 0.1922,
     "walk": 0.1966
    },
    {
     "pole": [
      43.448,
      12.0
     ],
     "grid": 0.1917,
     "walk": 0.1954
    },
    {
     "pole": [
      313.333,
      24.0
     ],
     "grid": 0.1452,
     "walk": 0.1501
    },
    {
     "pole": [
      315.0,
      48.0
     ],
     "grid": 0.1438,
     "walk": 0.1488
    },
    {
     "pole": [
      315.0,
      84.0
     ],
     "grid": 0.1462,
     "walk": 0.1507
    }
   ]
  }
 },
 "placements": {
  "rows": [
   {
    "placement": {
     "bus_z0": 0.0,
     "ant_dz": 0.65,
     "rad_z": 0.0,
     "adu_clock": 0.0
    },
    "authors_axis": {
     "C": {
      "nominal": 2.3382,
      "nominal_fitted_nights": 2.2172,
      "conservative": 1.6891
     },
     "C2+": {
      "nominal": 2.3344,
      "nominal_fitted_nights": 2.2135,
      "conservative": 1.6863
     },
     "C2-": {
      "nominal": 2.2328,
      "nominal_fitted_nights": 2.1121,
      "conservative": 1.6089
     }
    },
    "best_axes": {
     "C V|all|nocut": {
      "value": 1.69201,
      "se": 0.00202,
      "binding": "2024-11-07",
      "pole": [
       42.974885,
       -1.775
      ],
      "which": "C"
     },
     "C r|all|nocut": {
      "value": 1.33169,
      "se": 0.00159,
      "binding": "2024-11-07",
      "pole": [
       42.974885,
       -1.775
      ],
      "which": "C"
     },
     "C V|all|cut15": {
      "value": 1.14064,
      "se": 0.00124,
      "binding": "2024-05-19",
      "pole": [
       235.704518,
       6.321968
      ],
      "which": "C"
     },
     "C filter|no1107|cut15": {
      "value": 0.89773,
      "se": 0.00098,
      "binding": "2024-05-19",
      "pole": [
       235.704518,
       6.321968
      ],
      "which": "C"
     },
     "C2 V|all|nocut": {
      "value": 1.3095,
      "se": 0.00071,
      "binding": "2024-11-07",
      "pole": [
       40.581227,
       -2.665
      ],
      "which": "C2+"
     },
     "C2 r|all|nocut": {
      "value": 1.03064,
      "se": 0.00056,
      "binding": "2024-11-07",
      "pole": [
       40.581227,
       -2.665
      ],
      "which": "C2+"
     },
     "C2 V|all|cut15": {
      "value": 0.89123,
      "se": 0.00034,
      "binding": "2024-05-19",
      "pole": [
       235.762451,
       5.996913
      ],
      "which": "C2+"
     },
     "C2 filter|no1107|cut15": {
      "value": 0.70144,
      "se": 0.00027,
      "binding": "2024-05-19",
      "pole": [
       235.762451,
       5.996913
      ],
      "which": "C2+"
     }
    }
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 1.5,
     "rad_z": -0.5,
     "adu_clock": 0.0
    },
    "authors_axis": {
     "C": {
      "nominal": 2.2214,
      "nominal_fitted_nights": 2.1035,
      "conservative": 1.6035
     },
     "C2+": {
      "nominal": 2.2165,
      "nominal_fitted_nights": 2.0986,
      "conservative": 1.5999
     },
     "C2-": {
      "nominal": 2.1295,
      "nominal_fitted_nights": 2.0117,
      "conservative": 1.5334
     }
    },
    "best_axes": {
     "C V|all|nocut": {
      "value": 1.49256,
      "se": 0.00118,
      "binding": "2024-11-07",
      "pole": [
       42.974885,
       -1.775
      ],
      "which": "C"
     },
     "C r|all|nocut": {
      "value": 1.17471,
      "se": 0.00093,
      "binding": "2024-11-07",
      "pole": [
       42.974885,
       -1.775
      ],
      "which": "C"
     },
     "C V|all|cut15": {
      "value": 1.00467,
      "se": 0.00152,
      "binding": "2024-05-19",
      "pole": [
       235.704518,
       6.321968
      ],
      "which": "C"
     },
     "C filter|no1107|cut15": {
      "value": 0.79072,
      "se": 0.00119,
      "binding": "2024-05-19",
      "pole": [
       235.704518,
       6.321968
      ],
      "which": "C"
     },
     "C2 V|all|nocut": {
      "value": 1.18609,
      "se": 0.00135,
      "binding": "2024-11-07",
      "pole": [
       40.581227,
       -2.665
      ],
      "which": "C2+"
     },
     "C2 r|all|nocut": {
      "value": 0.93351,
      "se": 0.00107,
      "binding": "2024-11-07",
      "pole": [
       40.581227,
       -2.665
      ],
      "which": "C2+"
     },
     "C2 V|all|cut15": {
      "value": 0.80322,
      "se": 0.00068,
      "binding": "2024-05-19",
      "pole": [
       235.762451,
       5.996913
      ],
      "which": "C2+"
     },
     "C2 filter|no1107|cut15": {
      "value": 0.63217,
      "se": 0.00053,
      "binding": "2024-05-19",
      "pole": [
       235.762451,
       5.996913
      ],
      "which": "C2+"
     }
    }
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 1.5,
     "rad_z": -0.5,
     "adu_clock": 45.0
    },
    "authors_axis": {
     "C": {
      "nominal": 2.2292,
      "nominal_fitted_nights": 2.1113,
      "conservative": 1.6093
     },
     "C2+": {
      "nominal": 2.2278,
      "nominal_fitted_nights": 2.1099,
      "conservative": 1.6083
     },
     "C2-": {
      "nominal": 2.1357,
      "nominal_fitted_nights": 2.0181,
      "conservative": 1.5381
     }
    },
    "best_axes": {
     "C V|all|nocut": {
      "value": 1.50577,
      "se": 0.00088,
      "binding": "2024-11-07",
      "pole": [
       42.974885,
       -1.775
      ],
      "which": "C"
     },
     "C r|all|nocut": {
      "value": 1.18511,
      "se": 0.0007,
      "binding": "2024-11-07",
      "pole": [
       42.974885,
       -1.775
      ],
      "which": "C"
     },
     "C V|all|cut15": {
      "value": 1.01369,
      "se": 0.00115,
      "binding": "2024-05-19",
      "pole": [
       235.704518,
       6.321968
      ],
      "which": "C"
     },
     "C filter|no1107|cut15": {
      "value": 0.79782,
      "se": 0.0009,
      "binding": "2024-05-19",
      "pole": [
       235.704518,
       6.321968
      ],
      "which": "C"
     },
     "C2 V|all|nocut": {
      "value": 1.19273,
      "se": 0.00104,
      "binding": "2024-11-07",
      "pole": [
       40.581227,
       -2.665
      ],
      "which": "C2+"
     },
     "C2 r|all|nocut": {
      "value": 0.93874,
      "se": 0.00082,
      "binding": "2024-11-07",
      "pole": [
       40.581227,
       -2.665
      ],
      "which": "C2+"
     },
     "C2 V|all|cut15": {
      "value": 0.80874,
      "se": 0.00075,
      "binding": "2024-05-19",
      "pole": [
       235.762451,
       5.996913
      ],
      "which": "C2+"
     },
     "C2 filter|no1107|cut15": {
      "value": 0.63652,
      "se": 0.00059,
      "binding": "2024-05-19",
      "pole": [
       235.762451,
       5.996913
      ],
      "which": "C2+"
     }
    }
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 0.0
    },
    "authors_axis": {
     "C": {
      "nominal": 2.2676,
      "nominal_fitted_nights": 2.1485,
      "conservative": 1.6371
     },
     "C2+": {
      "nominal": 2.265,
      "nominal_fitted_nights": 2.1458,
      "conservative": 1.6352
     },
     "C2-": {
      "nominal": 2.1685,
      "nominal_fitted_nights": 2.0499,
      "conservative": 1.5618
     }
    },
    "best_axes": {
     "C V|all|nocut": {
      "value": 1.56896,
      "se": 0.0033,
      "binding": "2024-11-07",
      "pole": [
       42.974885,
       -1.775
      ],
      "which": "C"
     },
     "C r|all|nocut": {
      "value": 1.23485,
      "se": 0.0026,
      "binding": "2024-11-07",
      "pole": [
       42.974885,
       -1.775
      ],
      "which": "C"
     },
     "C V|all|cut15": {
      "value": 1.05424,
      "se": 0.00066,
      "binding": "2024-05-19",
      "pole": [
       235.704518,
       6.321968
      ],
      "which": "C"
     },
     "C filter|no1107|cut15": {
      "value": 0.82974,
      "se": 0.00052,
      "binding": "2024-05-19",
      "pole": [
       235.704518,
       6.321968
      ],
      "which": "C"
     },
     "C2 V|all|nocut": {
      "value": 1.23585,
      "se": 0.00168,
      "binding": "2024-11-07",
      "pole": [
       40.581227,
       -2.665
      ],
      "which": "C2+"
     },
     "C2 r|all|nocut": {
      "value": 0.97267,
      "se": 0.00132,
      "binding": "2024-11-07",
      "pole": [
       40.581227,
       -2.665
      ],
      "which": "C2+"
     },
     "C2 V|all|cut15": {
      "value": 0.83667,
      "se": 0.0007,
      "binding": "2024-05-19",
      "pole": [
       235.762451,
       5.996913
      ],
      "which": "C2+"
     },
     "C2 filter|no1107|cut15": {
      "value": 0.6585,
      "se": 0.00055,
      "binding": "2024-05-19",
      "pole": [
       235.762451,
       5.996913
      ],
      "which": "C2+"
     }
    }
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "authors_axis": {
     "C": {
      "nominal": 2.2669,
      "nominal_fitted_nights": 2.1478,
      "conservative": 1.6367
     },
     "C2+": {
      "nominal": 2.265,
      "nominal_fitted_nights": 2.1461,
      "conservative": 1.6353
     },
     "C2-": {
      "nominal": 2.1721,
      "nominal_fitted_nights": 2.0531,
      "conservative": 1.5643
     }
    },
    "best_axes": {
     "C V|all|nocut": {
      "value": 1.56772,
      "se": 0.00134,
      "binding": "2024-11-07",
      "pole": [
       42.974885,
       -1.775
      ],
      "which": "C"
     },
     "C r|all|nocut": {
      "value": 1.23386,
      "se": 0.00105,
      "binding": "2024-11-07",
      "pole": [
       42.974885,
       -1.775
      ],
      "which": "C"
     },
     "C V|all|cut15": {
      "value": 1.05402,
      "se": 0.00201,
      "binding": "2024-05-19",
      "pole": [
       235.704518,
       6.321968
      ],
      "which": "C"
     },
     "C filter|no1107|cut15": {
      "value": 0.82956,
      "se": 0.00159,
      "binding": "2024-05-19",
      "pole": [
       235.704518,
       6.321968
      ],
      "which": "C"
     },
     "C2 V|all|nocut": {
      "value": 1.23199,
      "se": 0.00115,
      "binding": "2024-11-07",
      "pole": [
       40.581227,
       -2.665
      ],
      "which": "C2+"
     },
     "C2 r|all|nocut": {
      "value": 0.96963,
      "se": 0.0009,
      "binding": "2024-11-07",
      "pole": [
       40.581227,
       -2.665
      ],
      "which": "C2+"
     },
     "C2 V|all|cut15": {
      "value": 0.83587,
      "se": 0.00077,
      "binding": "2024-05-19",
      "pole": [
       235.762451,
       5.996913
      ],
      "which": "C2+"
     },
     "C2 filter|no1107|cut15": {
      "value": 0.65787,
      "se": 0.00061,
      "binding": "2024-05-19",
      "pole": [
       235.762451,
       5.996913
      ],
      "which": "C2+"
     }
    }
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 1.5,
     "rad_z": -0.5,
     "adu_clock": 0.0
    },
    "authors_axis": {
     "C": {
      "nominal": 2.2038,
      "nominal_fitted_nights": 2.0858,
      "conservative": 1.5906
     },
     "C2+": {
      "nominal": 2.2024,
      "nominal_fitted_nights": 2.0839,
      "conservative": 1.5893
     },
     "C2-": {
      "nominal": 2.11,
      "nominal_fitted_nights": 1.9924,
      "conservative": 1.5192
     }
    },
    "best_axes": {
     "C V|all|nocut": {
      "value": 1.40987,
      "se": 0.00142,
      "binding": "2024-11-07",
      "pole": [
       42.974885,
       -1.775
      ],
      "which": "C"
     },
     "C r|all|nocut": {
      "value": 1.10963,
      "se": 0.00112,
      "binding": "2024-11-07",
      "pole": [
       42.974885,
       -1.775
      ],
      "which": "C"
     },
     "C V|all|cut15": {
      "value": 0.95494,
      "se": 0.00205,
      "binding": "2024-05-19",
      "pole": [
       235.704518,
       6.321968
      ],
      "which": "C"
     },
     "C filter|no1107|cut15": {
      "value": 0.75158,
      "se": 0.00162,
      "binding": "2024-05-19",
      "pole": [
       235.704518,
       6.321968
      ],
      "which": "C"
     },
     "C2 V|all|nocut": {
      "value": 1.13363,
      "se": 0.0011,
      "binding": "2024-11-07",
      "pole": [
       40.581227,
       -2.665
      ],
      "which": "C2+"
     },
     "C2 r|all|nocut": {
      "value": 0.89222,
      "se": 0.00087,
      "binding": "2024-11-07",
      "pole": [
       40.581227,
       -2.665
      ],
      "which": "C2+"
     },
     "C2 V|all|cut15": {
      "value": 0.77352,
      "se": 0.00096,
      "binding": "2024-05-19",
      "pole": [
       235.762451,
       5.996913
      ],
      "which": "C2+"
     },
     "C2 filter|no1107|cut15": {
      "value": 0.6088,
      "se": 0.00076,
      "binding": "2024-05-19",
      "pole": [
       235.762451,
       5.996913
      ],
      "which": "C2+"
     }
    }
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 1.5,
     "rad_z": -0.5,
     "adu_clock": 45.0
    },
    "authors_axis": {
     "C": {
      "nominal": 2.2109,
      "nominal_fitted_nights": 2.0928,
      "conservative": 1.5958
     },
     "C2+": {
      "nominal": 2.2089,
      "nominal_fitted_nights": 2.0908,
      "conservative": 1.5943
     },
     "C2-": {
      "nominal": 2.1181,
      "nominal_fitted_nights": 2.0006,
      "conservative": 1.5253
     }
    },
    "best_axes": {
     "C V|all|nocut": {
      "value": 1.43526,
      "se": 0.00194,
      "binding": "2024-11-07",
      "pole": [
       42.974885,
       -1.775
      ],
      "which": "C"
     },
     "C r|all|nocut": {
      "value": 1.12962,
      "se": 0.00153,
      "binding": "2024-11-07",
      "pole": [
       42.974885,
       -1.775
      ],
      "which": "C"
     },
     "C V|all|cut15": {
      "value": 0.97148,
      "se": 0.00085,
      "binding": "2024-05-19",
      "pole": [
       235.704518,
       6.321968
      ],
      "which": "C"
     },
     "C filter|no1107|cut15": {
      "value": 0.7646,
      "se": 0.00067,
      "binding": "2024-05-19",
      "pole": [
       235.704518,
       6.321968
      ],
      "which": "C"
     },
     "C2 V|all|nocut": {
      "value": 1.1499,
      "se": 0.001,
      "binding": "2024-11-07",
      "pole": [
       40.581227,
       -2.665
      ],
      "which": "C2+"
     },
     "C2 r|all|nocut": {
      "value": 0.90502,
      "se": 0.00079,
      "binding": "2024-11-07",
      "pole": [
       40.581227,
       -2.665
      ],
      "which": "C2+"
     },
     "C2 V|all|cut15": {
      "value": 0.78156,
      "se": 0.00085,
      "binding": "2024-05-19",
      "pole": [
       235.762451,
       5.996913
      ],
      "which": "C2+"
     },
     "C2 filter|no1107|cut15": {
      "value": 0.61512,
      "se": 0.00067,
      "binding": "2024-05-19",
      "pole": [
       235.762451,
       5.996913
      ],
      "which": "C2+"
     }
    }
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 0.0
    },
    "authors_axis": {
     "C": {
      "nominal": 2.24,
      "nominal_fitted_nights": 2.1209,
      "conservative": 1.6169
     },
     "C2+": {
      "nominal": 2.2363,
      "nominal_fitted_nights": 2.1178,
      "conservative": 1.6144
     },
     "C2-": {
      "nominal": 2.143,
      "nominal_fitted_nights": 2.0243,
      "conservative": 1.543
     }
    },
    "best_axes": {
     "C V|all|nocut": {
      "value": 1.48975,
      "se": 0.00226,
      "binding": "2024-11-07",
      "pole": [
       42.974885,
       -1.775
      ],
      "which": "C"
     },
     "C r|all|nocut": {
      "value": 1.1725,
      "se": 0.00178,
      "binding": "2024-11-07",
      "pole": [
       42.974885,
       -1.775
      ],
      "which": "C"
     },
     "C V|all|cut15": {
      "value": 1.00451,
      "se": 0.00099,
      "binding": "2024-05-19",
      "pole": [
       235.704518,
       6.321968
      ],
      "which": "C"
     },
     "C filter|no1107|cut15": {
      "value": 0.7906,
      "se": 0.00078,
      "binding": "2024-05-19",
      "pole": [
       235.704518,
       6.321968
      ],
      "which": "C"
     },
     "C2 V|all|nocut": {
      "value": 1.18465,
      "se": 0.00073,
      "binding": "2024-11-07",
      "pole": [
       40.581227,
       -2.665
      ],
      "which": "C2+"
     },
     "C2 r|all|nocut": {
      "value": 0.93238,
      "se": 0.00058,
      "binding": "2024-11-07",
      "pole": [
       40.581227,
       -2.665
      ],
      "which": "C2+"
     },
     "C2 V|all|cut15": {
      "value": 0.80405,
      "se": 0.00037,
      "binding": "2024-05-19",
      "pole": [
       235.762451,
       5.996913
      ],
      "which": "C2+"
     },
     "C2 filter|no1107|cut15": {
      "value": 0.63283,
      "se": 0.00029,
      "binding": "2024-05-19",
      "pole": [
       235.762451,
       5.996913
      ],
      "which": "C2+"
     }
    }
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "authors_axis": {
     "C": {
      "nominal": 2.2405,
      "nominal_fitted_nights": 2.1215,
      "conservative": 1.6173
     },
     "C2+": {
      "nominal": 2.2365,
      "nominal_fitted_nights": 2.1177,
      "conservative": 1.6144
     },
     "C2-": {
      "nominal": 2.1429,
      "nominal_fitted_nights": 2.0246,
      "conservative": 1.5432
     }
    },
    "best_axes": {
     "C V|all|nocut": {
      "value": 1.48668,
      "se": 0.00227,
      "binding": "2024-11-07",
      "pole": [
       42.974885,
       -1.775
      ],
      "which": "C"
     },
     "C r|all|nocut": {
      "value": 1.17008,
      "se": 0.00179,
      "binding": "2024-11-07",
      "pole": [
       42.974885,
       -1.775
      ],
      "which": "C"
     },
     "C V|all|cut15": {
      "value": 1.00333,
      "se": 0.00126,
      "binding": "2024-05-19",
      "pole": [
       235.704518,
       6.321968
      ],
      "which": "C"
     },
     "C filter|no1107|cut15": {
      "value": 0.78967,
      "se": 0.00099,
      "binding": "2024-05-19",
      "pole": [
       235.704518,
       6.321968
      ],
      "which": "C"
     },
     "C2 V|all|nocut": {
      "value": 1.18432,
      "se": 0.00024,
      "binding": "2024-11-07",
      "pole": [
       40.581227,
       -2.665
      ],
      "which": "C2+"
     },
     "C2 r|all|nocut": {
      "value": 0.93212,
      "se": 0.00019,
      "binding": "2024-11-07",
      "pole": [
       40.581227,
       -2.665
      ],
      "which": "C2+"
     },
     "C2 V|all|cut15": {
      "value": 0.80307,
      "se": 0.00107,
      "binding": "2024-05-19",
      "pole": [
       235.762451,
       5.996913
      ],
      "which": "C2+"
     },
     "C2 filter|no1107|cut15": {
      "value": 0.63205,
      "se": 0.00084,
      "binding": "2024-05-19",
      "pole": [
       235.762451,
       5.996913
      ],
      "which": "C2+"
     }
    }
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 0.65,
     "rad_z": 0.0,
     "adu_clock": 0.0
    },
    "authors_axis": {
     "C": {
      "nominal": 2.2084,
      "nominal_fitted_nights": 2.09,
      "conservative": 1.5938
     },
     "C2+": {
      "nominal": 2.2055,
      "nominal_fitted_nights": 2.0873,
      "conservative": 1.5917
     },
     "C2-": {
      "nominal": 2.116,
      "nominal_fitted_nights": 1.9982,
      "conservative": 1.5235
     }
    },
    "best_axes": {
     "C V|all|nocut": {
      "value": 1.43713,
      "se": 0.00208,
      "binding": "2024-11-07",
      "pole": [
       42.974885,
       -1.775
      ],
      "which": "C"
     },
     "C r|all|nocut": {
      "value": 1.13109,
      "se": 0.00164,
      "binding": "2024-11-07",
      "pole": [
       42.974885,
       -1.775
      ],
      "which": "C"
     },
     "C V|all|cut15": {
      "value": 0.97239,
      "se": 0.0007,
      "binding": "2024-05-19",
      "pole": [
       235.704518,
       6.321968
      ],
      "which": "C"
     },
     "C filter|no1107|cut15": {
      "value": 0.76531,
      "se": 0.00055,
      "binding": "2024-05-19",
      "pole": [
       235.704518,
       6.321968
      ],
      "which": "C"
     },
     "C2 V|all|nocut": {
      "value": 1.15236,
      "se": 0.00194,
      "binding": "2024-11-07",
      "pole": [
       40.581227,
       -2.665
      ],
      "which": "C2+"
     },
     "C2 r|all|nocut": {
      "value": 0.90696,
      "se": 0.00153,
      "binding": "2024-11-07",
      "pole": [
       40.581227,
       -2.665
      ],
      "which": "C2+"
     },
     "C2 V|all|cut15": {
      "value": 0.78301,
      "se": 0.00079,
      "binding": "2024-05-19",
      "pole": [
       235.762451,
       5.996913
      ],
      "which": "C2+"
     },
     "C2 filter|no1107|cut15": {
      "value": 0.61626,
      "se": 0.00062,
      "binding": "2024-05-19",
      "pole": [
       235.762451,
       5.996913
      ],
      "which": "C2+"
     }
    }
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 0.65,
     "rad_z": 0.0,
     "adu_clock": 45.0
    },
    "authors_axis": {
     "C": {
      "nominal": 2.2105,
      "nominal_fitted_nights": 2.092,
      "conservative": 1.5953
     },
     "C2+": {
      "nominal": 2.2074,
      "nominal_fitted_nights": 2.0893,
      "conservative": 1.5932
     },
     "C2-": {
      "nominal": 2.1175,
      "nominal_fitted_nights": 1.9998,
      "conservative": 1.5247
     }
    },
    "best_axes": {
     "C V|all|nocut": {
      "value": 1.43968,
      "se": 0.00123,
      "binding": "2024-11-07",
      "pole": [
       42.974885,
       -1.775
      ],
      "which": "C"
     },
     "C r|all|nocut": {
      "value": 1.13309,
      "se": 0.00097,
      "binding": "2024-11-07",
      "pole": [
       42.974885,
       -1.775
      ],
      "which": "C"
     },
     "C V|all|cut15": {
      "value": 0.9718,
      "se": 0.00114,
      "binding": "2024-05-19",
      "pole": [
       235.704518,
       6.321968
      ],
      "which": "C"
     },
     "C filter|no1107|cut15": {
      "value": 0.76485,
      "se": 0.0009,
      "binding": "2024-05-19",
      "pole": [
       235.704518,
       6.321968
      ],
      "which": "C"
     },
     "C2 V|all|nocut": {
      "value": 1.15227,
      "se": 0.00199,
      "binding": "2024-11-07",
      "pole": [
       40.581227,
       -2.665
      ],
      "which": "C2+"
     },
     "C2 r|all|nocut": {
      "value": 0.90689,
      "se": 0.00157,
      "binding": "2024-11-07",
      "pole": [
       40.581227,
       -2.665
      ],
      "which": "C2+"
     },
     "C2 V|all|cut15": {
      "value": 0.78427,
      "se": 0.00042,
      "binding": "2024-05-19",
      "pole": [
       235.762451,
       5.996913
      ],
      "which": "C2+"
     },
     "C2 filter|no1107|cut15": {
      "value": 0.61726,
      "se": 0.00033,
      "binding": "2024-05-19",
      "pole": [
       235.762451,
       5.996913
      ],
      "which": "C2+"
     }
    }
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": 0.0,
     "adu_clock": 0.0
    },
    "authors_axis": {
     "C": {
      "nominal": 2.1551,
      "nominal_fitted_nights": 2.0382,
      "conservative": 1.5544
     },
     "C2+": {
      "nominal": 2.1534,
      "nominal_fitted_nights": 2.0359,
      "conservative": 1.5529
     },
     "C2-": {
      "nominal": 2.0694,
      "nominal_fitted_nights": 1.9531,
      "conservative": 1.4892
     }
    },
    "best_axes": {
     "C V|all|nocut": {
      "value": 1.3302,
      "se": 0.00113,
      "binding": "2024-11-07",
      "pole": [
       42.974885,
       -1.775
      ],
      "which": "C"
     },
     "C r|all|nocut": {
      "value": 1.04693,
      "se": 0.00089,
      "binding": "2024-11-07",
      "pole": [
       42.974885,
       -1.775
      ],
      "which": "C"
     },
     "C V|all|cut15": {
      "value": 0.89656,
      "se": 0.00098,
      "binding": "2024-05-19",
      "pole": [
       235.704518,
       6.321968
      ],
      "which": "C"
     },
     "C filter|no1107|cut15": {
      "value": 0.70564,
      "se": 0.00077,
      "binding": "2024-05-19",
      "pole": [
       235.704518,
       6.321968
      ],
      "which": "C"
     },
     "C2 V|all|nocut": {
      "value": 1.07836,
      "se": 0.00116,
      "binding": "2024-11-07",
      "pole": [
       40.581227,
       -2.665
      ],
      "which": "C2+"
     },
     "C2 r|all|nocut": {
      "value": 0.84872,
      "se": 0.00091,
      "binding": "2024-11-07",
      "pole": [
       40.581227,
       -2.665
      ],
      "which": "C2+"
     },
     "C2 V|all|cut15": {
      "value": 0.73728,
      "se": 0.00074,
      "binding": "2024-05-19",
      "pole": [
       235.762451,
       5.996913
      ],
      "which": "C2+"
     },
     "C2 filter|no1107|cut15": {
      "value": 0.58027,
      "se": 0.00058,
      "binding": "2024-05-19",
      "pole": [
       235.762451,
       5.996913
      ],
      "which": "C2+"
     }
    }
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": -0.5,
     "adu_clock": 0.0
    },
    "authors_axis": {
     "C": {
      "nominal": 2.1511,
      "nominal_fitted_nights": 2.0336,
      "conservative": 1.5512
     },
     "C2+": {
      "nominal": 2.1488,
      "nominal_fitted_nights": 2.0315,
      "conservative": 1.5496
     },
     "C2-": {
      "nominal": 2.0623,
      "nominal_fitted_nights": 1.9459,
      "conservative": 1.4839
     }
    },
    "best_axes": {
     "C V|all|nocut": {
      "value": 1.30088,
      "se": 0.00153,
      "binding": "2024-11-07",
      "pole": [
       42.974885,
       -1.775
      ],
      "which": "C"
     },
     "C r|all|nocut": {
      "value": 1.02385,
      "se": 0.00121,
      "binding": "2024-11-07",
      "pole": [
       42.974885,
       -1.775
      ],
      "which": "C"
     },
     "C V|all|cut15": {
      "value": 0.88318,
      "se": 0.00207,
      "binding": "2024-05-19",
      "pole": [
       235.704518,
       6.321968
      ],
      "which": "C"
     },
     "C filter|no1107|cut15": {
      "value": 0.69511,
      "se": 0.00163,
      "binding": "2024-05-19",
      "pole": [
       235.704518,
       6.321968
      ],
      "which": "C"
     },
     "C2 V|all|nocut": {
      "value": 1.0616,
      "se": 0.00059,
      "binding": "2024-11-07",
      "pole": [
       40.581227,
       -2.665
      ],
      "which": "C2+"
     },
     "C2 r|all|nocut": {
      "value": 0.83553,
      "se": 0.00046,
      "binding": "2024-11-07",
      "pole": [
       40.581227,
       -2.665
      ],
      "which": "C2+"
     },
     "C2 V|all|cut15": {
      "value": 0.7257,
      "se": 0.0017,
      "binding": "2024-05-19",
      "pole": [
       235.762451,
       5.996913
      ],
      "which": "C2+"
     },
     "C2 filter|no1107|cut15": {
      "value": 0.57116,
      "se": 0.00134,
      "binding": "2024-05-19",
      "pole": [
       235.762451,
       5.996913
      ],
      "which": "C2+"
     }
    }
   }
  ],
  "summary": {
   "authors_axis | C | nominal": {
    "adopted": 2.3382,
    "min": 2.1511,
    "max": 2.3382,
    "min_over_adopted": 0.92
   },
   "authors_axis | C | nominal_fitted_nights": {
    "adopted": 2.2172,
    "min": 2.0336,
    "max": 2.2172,
    "min_over_adopted": 0.9172
   },
   "authors_axis | C | conservative": {
    "adopted": 1.6891,
    "min": 1.5512,
    "max": 1.6891,
    "min_over_adopted": 0.9184
   },
   "authors_axis | C2+ | nominal": {
    "adopted": 2.3344,
    "min": 2.1488,
    "max": 2.3344,
    "min_over_adopted": 0.9205
   },
   "authors_axis | C2+ | nominal_fitted_nights": {
    "adopted": 2.2135,
    "min": 2.0315,
    "max": 2.2135,
    "min_over_adopted": 0.9178
   },
   "authors_axis | C2+ | conservative": {
    "adopted": 1.6863,
    "min": 1.5496,
    "max": 1.6863,
    "min_over_adopted": 0.9189
   },
   "authors_axis | C2- | nominal": {
    "adopted": 2.2328,
    "min": 2.0623,
    "max": 2.2328,
    "min_over_adopted": 0.9236
   },
   "authors_axis | C2- | nominal_fitted_nights": {
    "adopted": 2.1121,
    "min": 1.9459,
    "max": 2.1121,
    "min_over_adopted": 0.9213
   },
   "authors_axis | C2- | conservative": {
    "adopted": 1.6089,
    "min": 1.4839,
    "max": 1.6089,
    "min_over_adopted": 0.9223
   },
   "best_axes | C V|all|nocut | value": {
    "adopted": 1.69201,
    "min": 1.30088,
    "max": 1.69201,
    "min_over_adopted": 0.7688
   },
   "best_axes | C r|all|nocut | value": {
    "adopted": 1.33169,
    "min": 1.02385,
    "max": 1.33169,
    "min_over_adopted": 0.7688
   },
   "best_axes | C V|all|cut15 | value": {
    "adopted": 1.14064,
    "min": 0.88318,
    "max": 1.14064,
    "min_over_adopted": 0.7743
   },
   "best_axes | C filter|no1107|cut15 | value": {
    "adopted": 0.89773,
    "min": 0.69511,
    "max": 0.89773,
    "min_over_adopted": 0.7743
   },
   "best_axes | C2 V|all|nocut | value": {
    "adopted": 1.3095,
    "min": 1.0616,
    "max": 1.3095,
    "min_over_adopted": 0.8107
   },
   "best_axes | C2 r|all|nocut | value": {
    "adopted": 1.03064,
    "min": 0.83553,
    "max": 1.03064,
    "min_over_adopted": 0.8107
   },
   "best_axes | C2 V|all|cut15 | value": {
    "adopted": 0.89123,
    "min": 0.7257,
    "max": 0.89123,
    "min_over_adopted": 0.8143
   },
   "best_axes | C2 filter|no1107|cut15 | value": {
    "adopted": 0.70144,
    "min": 0.57116,
    "max": 0.70144,
    "min_over_adopted": 0.8143
   }
  }
 },
 "reach": {
  "C2- filter|no1107|cut0|barrel0": {
   "grid_closest_angle": 62.27,
   "walk_first_reached_angle": 61.52,
   "walk_crossing_angle": 61.5,
   "at_glint_cone_edge": false,
   "reached_at_first_point": false,
   "points": [
    {
     "angle": 60.27,
     "pole": [
      212.254402,
      8.895893
     ],
     "value": 1.00683,
     "se": 0.00024,
     "binding": "2024-05-19"
    },
    {
     "angle": 60.52,
     "pole": [
      212.505174,
      8.862555
     ],
     "value": 1.00602,
     "se": 0.00037,
     "binding": "2024-05-19"
    },
    {
     "angle": 60.77,
     "pole": [
      212.755901,
      8.829049
     ],
     "value": 1.00349,
     "se": 0.0009,
     "binding": "2024-05-19"
    },
    {
     "angle": 61.02,
     "pole": [
      213.006582,
      8.795377
     ],
     "value": 1.00202,
     "se": 0.00051,
     "binding": "2024-11-01"
    },
    {
     "angle": 61.27,
     "pole": [
      213.257217,
      8.761539
     ],
     "value": 1.00132,
     "se": 0.00046,
     "binding": "2024-11-01"
    },
    {
     "angle": 61.52,
     "pole": [
      213.507807,
      8.727536
     ],
     "value": 0.99987,
     "se": 0.00019,
     "binding": "2024-11-01"
    },
    {
     "angle": 61.77,
     "pole": [
      213.758351,
      8.693369
     ],
     "value": 1.00135,
     "se": 0.00041,
     "binding": "2024-11-01"
    },
    {
     "angle": 62.02,
     "pole": [
      214.008849,
      8.659038
     ],
     "value": 0.99974,
     "se": 0.00058,
     "binding": "2024-11-01"
    },
    {
     "angle": 62.27,
     "pole": [
      214.259301,
      8.624544
     ],
     "value": 0.99939,
     "se": 0.00053,
     "binding": "2024-11-01"
    },
    {
     "angle": 62.52,
     "pole": [
      214.509708,
      8.589888
     ],
     "value": 0.99913,
     "se": 0.00036,
     "binding": "2024-11-01"
    },
    {
     "angle": 62.77,
     "pole": [
      214.760068,
      8.55507
     ],
     "value": 0.99872,
     "se": 0.001,
     "binding": "2024-11-01"
    }
   ]
  },
  "C2+ filter|no1107|cut15|barrel0": {
   "grid_closest_angle": 55.0,
   "walk_first_reached_angle": 55.0,
   "walk_crossing_angle": 54.997,
   "at_glint_cone_edge": true,
   "reached_at_first_point": false,
   "points": [
    {
     "angle": 53.0,
     "pole": [
      204.420698,
      6.039642
     ],
     "value": 1.30723,
     "se": 0.0003,
     "binding": "2024-11-01"
    },
    {
     "angle": 53.25,
     "pole": [
      204.668815,
      5.999455
     ],
     "value": 1.30739,
     "se": 0.00099,
     "binding": "2024-11-01"
    },
    {
     "angle": 53.5,
     "pole": [
      204.916895,
      5.959157
     ],
     "value": 1.30442,
     "se": 0.00045,
     "binding": "2024-11-01"
    },
    {
     "angle": 53.75,
     "pole": [
      205.164939,
      5.918747
     ],
     "value": 1.30433,
     "se": 0.00052,
     "binding": "2024-11-01"
    },
    {
     "angle": 54.0,
     "pole": [
      205.412946,
      5.878228
     ],
     "value": 1.30554,
     "se": 0.00086,
     "binding": "2024-11-01"
    },
    {
     "angle": 54.25,
     "pole": [
      205.660918,
      5.837599
     ],
     "value": 1.3035,
     "se": 0.00066,
     "binding": "2024-11-01"
    },
    {
     "angle": 54.5,
     "pole": [
      205.908853,
      5.796861
     ],
     "value": 1.30283,
     "se": 0.00051,
     "binding": "2024-11-01"
    },
    {
     "angle": 54.75,
     "pole": [
      206.156753,
      5.756016
     ],
     "value": 1.30202,
     "se": 0.00063,
     "binding": "2024-11-01"
    },
    {
     "angle": 55.0,
     "pole": [
      206.404617,
      5.715063
     ],
     "value": 0.89166,
     "se": 0.00056,
     "binding": "2024-05-19"
    },
    {
     "angle": 55.25,
     "pole": [
      206.652445,
      5.674005
     ],
     "value": 0.88918,
     "se": 0.00043,
     "binding": "2024-05-19"
    },
    {
     "angle": 55.5,
     "pole": [
      206.900238,
      5.632841
     ],
     "value": 0.88732,
     "se": 0.00047,
     "binding": "2024-05-19"
    }
   ]
  },
  "C2- filter|no1107|cut15|barrel0": {
   "grid_closest_angle": 55.0,
   "walk_first_reached_angle": 55.0,
   "walk_crossing_angle": 54.997,
   "at_glint_cone_edge": true,
   "reached_at_first_point": false,
   "points": [
    {
     "angle": 53.0,
     "pole": [
      24.420698,
      -6.039642
     ],
     "value": 1.2585,
     "se": 0.00048,
     "binding": "2024-11-01"
    },
    {
     "angle": 53.25,
     "pole": [
      24.668815,
      -5.999455
     ],
     "value": 1.25684,
     "se": 0.00072,
     "binding": "2024-11-01"
    },
    {
     "angle": 53.5,
     "pole": [
      24.916895,
      -5.959157
     ],
     "value": 1.25657,
     "se": 0.0002,
     "binding": "2024-11-01"
    },
    {
     "angle": 53.75,
     "pole": [
      25.164939,
      -5.918747
     ],
     "value": 1.25617,
     "se": 0.00176,
     "binding": "2024-11-01"
    },
    {
     "angle": 54.0,
     "pole": [
      25.412946,
      -5.878228
     ],
     "value": 1.25443,
     "se": 0.0011,
     "binding": "2024-11-01"
    },
    {
     "angle": 54.25,
     "pole": [
      25.660918,
      -5.837599
     ],
     "value": 1.25326,
     "se": 0.00104,
     "binding": "2024-11-01"
    },
    {
     "angle": 54.5,
     "pole": [
      25.908853,
      -5.796861
     ],
     "value": 1.25335,
     "se": 0.00044,
     "binding": "2024-11-01"
    },
    {
     "angle": 54.75,
     "pole": [
      26.156753,
      -5.756016
     ],
     "value": 1.25262,
     "se": 0.00059,
     "binding": "2024-11-01"
    },
    {
     "angle": 55.0,
     "pole": [
      26.404617,
      -5.715063
     ],
     "value": 0.9143,
     "se": 0.00012,
     "binding": "2024-05-19"
    },
    {
     "angle": 55.25,
     "pole": [
      26.652445,
      -5.674005
     ],
     "value": 0.91206,
     "se": 0.00067,
     "binding": "2024-05-19"
    },
    {
     "angle": 55.5,
     "pole": [
      26.900238,
      -5.632841
     ],
     "value": 0.90924,
     "se": 0.00015,
     "binding": "2024-05-19"
    }
   ]
  },
  "C2+ r|all|cut15|barrel0": {
   "grid_closest_angle": 55.55,
   "walk_first_reached_angle": 55.55,
   "walk_crossing_angle": 55.545,
   "at_glint_cone_edge": true,
   "reached_at_first_point": false,
   "points": [
    {
     "angle": 53.55,
     "pole": [
      204.922869,
      5.688575
     ],
     "value": 1.42166,
     "se": 0.00106,
     "binding": "2024-11-07"
    },
    {
     "angle": 53.8,
     "pole": [
      205.170653,
      5.647319
     ],
     "value": 1.42,
     "se": 0.00087,
     "binding": "2024-11-07"
    },
    {
     "angle": 54.05,
     "pole": [
      205.418402,
      5.605958
     ],
     "value": 1.41983,
     "se": 0.00099,
     "binding": "2024-11-07"
    },
    {
     "angle": 54.3,
     "pole": [
      205.666115,
      5.564493
     ],
     "value": 1.41772,
     "se": 0.00112,
     "binding": "2024-11-07"
    },
    {
     "angle": 54.55,
     "pole": [
      205.913793,
      5.522925
     ],
     "value": 1.41776,
     "se": 0.00093,
     "binding": "2024-11-07"
    },
    {
     "angle": 54.8,
     "pole": [
      206.161437,
      5.481254
     ],
     "value": 1.41718,
     "se": 0.00085,
     "binding": "2024-11-07"
    },
    {
     "angle": 55.05,
     "pole": [
      206.409046,
      5.439481
     ],
     "value": 1.41684,
     "se": 0.00122,
     "binding": "2024-11-07"
    },
    {
     "angle": 55.3,
     "pole": [
      206.65662,
      5.397607
     ],
     "value": 1.41472,
     "se": 0.00046,
     "binding": "2024-11-07"
    },
    {
     "angle": 55.55,
     "pole": [
      206.904161,
      5.355633
     ],
     "value": 0.8868,
     "se": 0.0002,
     "binding": "2024-05-19"
    },
    {
     "angle": 55.8,
     "pole": [
      207.151667,
      5.31356
     ],
     "value": 0.88487,
     "se": 0.00062,
     "binding": "2024-05-19"
    },
    {
     "angle": 56.05,
     "pole": [
      207.399139,
      5.271388
     ],
     "value": 0.88273,
     "se": 0.00036,
     "binding": "2024-05-19"
    }
   ]
  },
  "C2- r|all|cut15|barrel0": {
   "grid_closest_angle": 55.55,
   "walk_first_reached_angle": 55.55,
   "walk_crossing_angle": 55.545,
   "at_glint_cone_edge": true,
   "reached_at_first_point": false,
   "points": [
    {
     "angle": 53.55,
     "pole": [
      24.922869,
      -5.688575
     ],
     "value": 1.36601,
     "se": 0.00088,
     "binding": "2024-11-07"
    },
    {
     "angle": 53.8,
     "pole": [
      25.170653,
      -5.647319
     ],
     "value": 1.36698,
     "se": 0.001,
     "binding": "2024-11-07"
    },
    {
     "angle": 54.05,
     "pole": [
      25.418402,
      -5.605958
     ],
     "value": 1.36593,
     "se": 0.00068,
     "binding": "2024-11-07"
    },
    {
     "angle": 54.3,
     "pole": [
      25.666115,
      -5.564493
     ],
     "value": 1.36512,
     "se": 0.00126,
     "binding": "2024-11-07"
    },
    {
     "angle": 54.55,
     "pole": [
      25.913793,
      -5.522925
     ],
     "value": 1.36294,
     "se": 0.0014,
     "binding": "2024-11-07"
    },
    {
     "angle": 54.8,
     "pole": [
      26.161437,
      -5.481254
     ],
     "value": 1.36194,
     "se": 0.00071,
     "binding": "2024-11-07"
    },
    {
     "angle": 55.05,
     "pole": [
      26.409046,
      -5.439481
     ],
     "value": 1.36107,
     "se": 0.00074,
     "binding": "2024-11-07"
    },
    {
     "angle": 55.3,
     "pole": [
      26.65662,
      -5.397607
     ],
     "value": 1.36199,
     "se": 0.0012,
     "binding": "2024-11-07"
    },
    {
     "angle": 55.55,
     "pole": [
      26.904161,
      -5.355633
     ],
     "value": 0.90972,
     "se": 0.00047,
     "binding": "2024-05-19"
    },
    {
     "angle": 55.8,
     "pole": [
      27.151667,
      -5.31356
     ],
     "value": 0.90686,
     "se": 0.00049,
     "binding": "2024-05-19"
    },
    {
     "angle": 56.05,
     "pole": [
      27.399139,
      -5.271388
     ],
     "value": 0.90518,
     "se": 0.00054,
     "binding": "2024-05-19"
    }
   ]
  }
 }
}

==> anc/out/walk_refl_12m.json <==
{
 "span": 12,
 "nw": 128,
 "nch": 4,
 "h": 0.1,
 "npsi": 12,
 "authors": {
  "C": {
   "direct": [
    14.7778,
    14.4487,
    10.6524,
    7.895,
    6.3597,
    17.0185,
    17.2364,
    17.1823
   ],
   "refl": [
    3.1307,
    3.1435,
    3.5645,
    3.6728,
    3.8161,
    3.3861,
    3.3812,
    3.3683
   ],
   "refl_se": [
    0.0047,
    0.0046,
    0.0106,
    0.0114,
    0.0084,
    0.0053,
    0.005,
    0.0049
   ],
   "V": [
    1.62664,
    1.52912,
    0.9889,
    0.59159,
    0.31351,
    2.19997,
    2.12944,
    2.32098
   ],
   "nominal": 2.32098,
   "nominal_fitted_nights": 2.19997,
   "conservative": 1.67596
  },
  "C2+": {
   "direct": [
    14.7778,
    14.4487,
    10.6524,
    7.895,
    6.3597,
    17.0185,
    17.2364,
    17.1823
   ],
   "refl": [
    3.1729,
    3.1782,
    3.5987,
    3.7025,
    3.8442,
    3.4225,
    3.4182,
    3.4056
   ],
   "refl_se": [
    0.0088,
    0.0091,
    0.0113,
    0.011,
    0.0088,
    0.0093,
    0.0097,
    0.01
   ],
   "V": [
    1.62282,
    1.52611,
    0.98653,
    0.59008,
    0.31264,
    2.19606,
    2.12562,
    2.31677
   ],
   "nominal": 2.31677,
   "nominal_fitted_nights": 2.19606,
   "conservative": 1.67296
  },
  "C2-": {
   "direct": [
    14.7778,
    14.4724,
    12.4602,
    10.76,
    9.9357,
    18.3467,
    18.584,
    18.4481
   ],
   "refl": [
    3.1792,
    3.2004,
    3.6955,
    3.8145,
    3.9562,
    3.4792,
    3.4738,
    3.459
   ],
   "refl_se": [
    0.0095,
    0.0085,
    0.0034,
    0.0044,
    0.0037,
    0.0104,
    0.0096,
    0.0088
   ],
   "V": [
    1.62225,
    1.52215,
    0.87022,
    0.46955,
    0.22964,
    2.05671,
    1.99039,
    2.17726
   ],
   "nominal": 2.17726,
   "nominal_fitted_nights": 2.05671,
   "conservative": 1.56653
  },
  "A": {
   "direct": [
    5.6957,
    5.5708,
    4.4435,
    3.5948,
    3.1438,
    6.8061,
    6.8942,
    6.858
   ],
   "refl": [
    0.1946,
    0.1993,
    0.2615,
    0.2822,
    0.3002,
    0.2156,
    0.214,
    0.2127
   ],
   "refl_se": [
    0.0004,
    0.0005,
    0.0008,
    0.0009,
    0.0007,
    0.0005,
    0.0005,
    0.0005
   ],
   "V": [
    4.94553,
    4.66202,
    2.98808,
    1.76514,
    0.9263,
    6.39304,
    6.17647,
    6.74584
   ],
   "nominal": 6.74584,
   "nominal_fitted_nights": 6.39304,
   "conservative": 4.86116
  },
  "B": {
   "direct": [
    10.8026,
    10.5571,
    7.7675,
    5.7717,
    4.6566,
    12.4235,
    12.5836,
    12.5447
   ],
   "refl": [
    0.986,
    1.0002,
    1.1504,
    1.1995,
    1.2634,
    1.0572,
    1.0538,
    1.0501
   ],
   "refl_se": [
    0.0011,
    0.0012,
    0.0023,
    0.0019,
    0.0012,
    0.001,
    0.0011,
    0.0012
   ],
   "V": [
    2.47109,
    2.32757,
    1.5765,
    0.98168,
    0.53889,
    3.32992,
    3.21939,
    3.50852
   ],
   "nominal": 3.50852,
   "nominal_fitted_nights": 3.32992,
   "conservative": 2.53381
  }
 },
 "table2": {
  "C V|all|nocut": {
   "min": 1.61784,
   "se": 0.00045,
   "pole": [
    42.724923,
    -1.525
   ],
   "binding": "2024-11-07",
   "candidates": [
    {
     "pole": [
      41.682893,
      -2.715
     ],
     "exact": 1.634062,
     "value": 1.61925,
     "se": 0.00034,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      41.645006,
      -1.775
     ],
     "exact": 1.634244,
     "value": 1.61931,
     "se": 0.00212,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      42.784475,
      -2.835
     ],
     "exact": 1.63431,
     "value": 1.61854,
     "se": 0.00086,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      40.581227,
      -2.625
     ],
     "exact": 1.634342,
     "value": 1.61958,
     "se": 0.00141,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      41.781064,
      -3.975
     ],
     "exact": 1.63441,
     "value": 1.62213,
     "se": 0.00086,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      40.637808,
      -3.725
     ],
     "exact": 1.634614,
     "value": 1.61963,
     "se": 0.00063,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      40.525077,
      -1.525
     ],
     "exact": 1.634557,
     "value": 1.61982,
     "se": 0.00133,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      43.094653,
      -3.975
     ],
     "exact": 1.634701,
     "value": 1.6203,
     "se": 0.00118,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      42.724923,
      -1.525
     ],
     "exact": 1.634673,
     "value": 1.61784,
     "se": 0.00045,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      41.475,
      -0.275
     ],
     "exact": 1.635168,
     "value": 1.61917,
     "se": 0.0009,
     "binding": "2024-11-07"
    }
   ]
  },
  "C r|all|nocut": {
   "min": 1.27332,
   "se": 0.00036,
   "pole": [
    42.724923,
    -1.525
   ],
   "binding": "2024-11-07",
   "candidates": [
    {
     "pole": [
      41.682893,
      -2.715
     ],
     "exact": 1.286082,
     "value": 1.27442,
     "se": 0.00027,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      41.645006,
      -1.775
     ],
     "exact": 1.286225,
     "value": 1.27447,
     "se": 0.00167,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      42.784475,
      -2.835
     ],
     "exact": 1.286277,
     "value": 1.27386,
     "se": 0.00067,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      40.581227,
      -2.625
     ],
     "exact": 1.286302,
     "value": 1.27469,
     "se": 0.00111,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      41.781064,
      -3.975
     ],
     "exact": 1.286356,
     "value": 1.27669,
     "se": 0.00068,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      40.637808,
      -3.725
     ],
     "exact": 1.286516,
     "value": 1.27472,
     "se": 0.00049,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      40.525077,
      -1.525
     ],
     "exact": 1.286471,
     "value": 1.27487,
     "se": 0.00105,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      43.094653,
      -3.975
     ],
     "exact": 1.286585,
     "value": 1.27525,
     "se": 0.00093,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      42.724923,
      -1.525
     ],
     "exact": 1.286562,
     "value": 1.27332,
     "se": 0.00036,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      41.475,
      -0.275
     ],
     "exact": 1.286952,
     "value": 1.27436,
     "se": 0.00071,
     "binding": "2024-11-07"
    }
   ]
  },
  "C V|all|cut15": {
   "min": 1.09428,
   "se": 0.00063,
   "pole": [
    235.500777,
    7.234431
   ],
   "binding": "2024-05-19",
   "candidates": [
    {
     "pole": [
      235.721885,
      6.223516
     ],
     "exact": 1.10574,
     "value": 1.09452,
     "se": 0.00065,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.887579,
      4.965973
     ],
     "exact": 1.106151,
     "value": 1.09616,
     "se": 0.00039,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.500777,
      7.234431
     ],
     "exact": 1.106055,
     "value": 1.09428,
     "se": 0.00063,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.956538,
      3.417618
     ],
     "exact": 1.107648,
     "value": 1.09914,
     "se": 0.00071,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.069591,
      8.643927
     ],
     "exact": 1.107432,
     "value": 1.09702,
     "se": 0.00098,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.869093,
      1.874243
     ],
     "exact": 1.110068,
     "value": 1.0994,
     "se": 0.00051,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      234.480816,
      10.048998
     ],
     "exact": 1.109975,
     "value": 1.09989,
     "se": 0.00042,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      234.654437,
      7.025
     ],
     "exact": 1.109583,
     "value": 1.09901,
     "se": 0.00103,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      234.840477,
      5.275
     ],
     "exact": 1.110007,
     "value": 1.09986,
     "se": 0.00054,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      234.851321,
      3.775
     ],
     "exact": 1.111468,
     "value": 1.1011,
     "se": 0.00031,
     "binding": "2024-05-19"
    }
   ]
  },
  "C filter|no1107|cut15": {
   "min": 0.86125,
   "se": 0.0005,
   "pole": [
    235.500777,
    7.234431
   ],
   "binding": "2024-05-19",
   "candidates": [
    {
     "pole": [
      235.721885,
      6.223516
     ],
     "exact": 0.870268,
     "value": 0.86143,
     "se": 0.00051,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.887579,
      4.965973
     ],
     "exact": 0.870591,
     "value": 0.86273,
     "se": 0.00031,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.500777,
      7.234431
     ],
     "exact": 0.870516,
     "value": 0.86125,
     "se": 0.0005,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.956538,
      3.417618
     ],
     "exact": 0.87177,
     "value": 0.86507,
     "se": 0.00056,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.069591,
      8.643927
     ],
     "exact": 0.8716,
     "value": 0.8634,
     "se": 0.00077,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.869093,
      1.874243
     ],
     "exact": 0.873674,
     "value": 0.86527,
     "se": 0.0004,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      234.480816,
      10.048998
     ],
     "exact": 0.873601,
     "value": 0.86566,
     "se": 0.00033,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      234.654437,
      7.025
     ],
     "exact": 0.873292,
     "value": 0.86497,
     "se": 0.00081,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      234.840477,
      5.275
     ],
     "exact": 0.873626,
     "value": 0.86564,
     "se": 0.00043,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      234.851321,
      3.775
     ],
     "exact": 0.874776,
     "value": 0.86662,
     "se": 0.00024,
     "binding": "2024-05-19"
    }
   ]
  },
  "C2+ V|all|nocut": {
   "min": 1.16378,
   "se": 0.00129,
   "pole": [
    50.364978,
    -3.725
   ],
   "binding": "2024-11-07",
   "candidates": [
    {
     "pole": [
      49.336312,
      -4.555
     ],
     "exact": 1.168486,
     "value": 1.16503,
     "se": 0.00118,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      49.573868,
      -3.275
     ],
     "exact": 1.168647,
     "value": 1.16714,
     "se": 0.00099,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      49.011315,
      -5.975
     ],
     "exact": 1.168898,
     "value": 1.16488,
     "se": 0.00096,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      49.794977,
      -1.775
     ],
     "exact": 1.169438,
     "value": 1.16652,
     "se": 0.00044,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      48.617666,
      -7.475
     ],
     "exact": 1.170069,
     "value": 1.1687,
     "se": 0.00074,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      49.965,
      -0.275
     ],
     "exact": 1.170919,
     "value": 1.16842,
     "se": 0.00026,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      50.364978,
      -3.725
     ],
     "exact": 1.171187,
     "value": 1.16378,
     "se": 0.00129,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      48.15034,
      -8.975
     ],
     "exact": 1.171996,
     "value": 1.16889,
     "se": 0.00031,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      50.219139,
      -5.225
     ],
     "exact": 1.171658,
     "value": 1.16444,
     "se": 0.00034,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      50.760184,
      -2.775
     ],
     "exact": 1.172318,
     "value": 1.16589,
     "se": 0.00028,
     "binding": "2024-11-07"
    }
   ]
  },
  "C2+ r|all|nocut": {
   "min": 0.91595,
   "se": 0.00101,
   "pole": [
    50.364978,
    -3.725
   ],
   "binding": "2024-11-07",
   "candidates": [
    {
     "pole": [
      49.336312,
      -4.555
     ],
     "exact": 0.919652,
     "value": 0.91693,
     "se": 0.00093,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      49.573868,
      -3.275
     ],
     "exact": 0.919778,
     "value": 0.91859,
     "se": 0.00078,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      49.011315,
      -5.975
     ],
     "exact": 0.919976,
     "value": 0.91681,
     "se": 0.00075,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      49.794977,
      -1.775
     ],
     "exact": 0.920401,
     "value": 0.9181,
     "se": 0.00034,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      48.617666,
      -7.475
     ],
     "exact": 0.920898,
     "value": 0.91982,
     "se": 0.00058,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      49.965,
      -0.275
     ],
     "exact": 0.921567,
     "value": 0.9196,
     "se": 0.00021,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      50.364978,
      -3.725
     ],
     "exact": 0.921778,
     "value": 0.91595,
     "se": 0.00101,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      48.15034,
      -8.975
     ],
     "exact": 0.922414,
     "value": 0.91997,
     "se": 0.00024,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      50.219139,
      -5.225
     ],
     "exact": 0.922148,
     "value": 0.91647,
     "se": 0.00027,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      50.760184,
      -2.775
     ],
     "exact": 0.922668,
     "value": 0.91761,
     "se": 0.00022,
     "binding": "2024-11-07"
    }
   ]
  },
  "C2+ V|all|cut15": {
   "min": 0.78424,
   "se": 0.00028,
   "pole": [
    235.797638,
    5.778092
   ],
   "binding": "2024-05-19",
   "candidates": [
    {
     "pole": [
      235.797638,
      5.778092
     ],
     "exact": 0.790183,
     "value": 0.78424,
     "se": 0.00028,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.927871,
      4.596724
     ],
     "exact": 0.790565,
     "value": 0.78457,
     "se": 0.0005,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.571394,
      6.956401
     ],
     "exact": 0.790583,
     "value": 0.78553,
     "se": 0.00053,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.941377,
      3.068117
     ],
     "exact": 0.792206,
     "value": 0.787,
     "se": 0.00041,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.170243,
      8.355864
     ],
     "exact": 0.792133,
     "value": 0.7866,
     "se": 0.00051,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.838825,
      1.528041
     ],
     "exact": 0.794832,
     "value": 0.7899,
     "se": 0.00039,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      234.596645,
      9.780808
     ],
     "exact": 0.795013,
     "value": 0.78988,
     "se": 0.00035,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      234.840477,
      5.275
     ],
     "exact": 0.794742,
     "value": 0.78981,
     "se": 0.00054,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      234.490539,
      6.775
     ],
     "exact": 0.795478,
     "value": 0.79023,
     "se": 0.00046,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      234.851321,
      3.775
     ],
     "exact": 0.796087,
     "value": 0.79106,
     "se": 0.00013,
     "binding": "2024-05-19"
    }
   ]
  },
  "C2+ filter|no1107|cut15": {
   "min": 0.61764,
   "se": 0.00018,
   "pole": [
    235.583719,
    6.887945
   ],
   "binding": "2024-05-19",
   "candidates": [
    {
     "pole": [
      235.804935,
      5.728645
     ],
     "exact": 0.621911,
     "value": 0.61797,
     "se": 0.00019,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.583719,
      6.887945
     ],
     "exact": 0.622202,
     "value": 0.61764,
     "se": 0.00018,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.930107,
      4.566797
     ],
     "exact": 0.622225,
     "value": 0.61827,
     "se": 0.00026,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.187534,
      8.308906
     ],
     "exact": 0.623383,
     "value": 0.61901,
     "se": 0.00018,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.958582,
      3.018219
     ],
     "exact": 0.623496,
     "value": 0.61936,
     "se": 0.0004,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      235.831001,
      1.478681
     ],
     "exact": 0.625656,
     "value": 0.62136,
     "se": 0.00017,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      234.618799,
      9.735852
     ],
     "exact": 0.625619,
     "value": 0.62135,
     "se": 0.00049,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      234.840477,
      5.275
     ],
     "exact": 0.625498,
     "value": 0.62162,
     "se": 0.00042,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      234.490539,
      6.775
     ],
     "exact": 0.626078,
     "value": 0.62195,
     "se": 0.00037,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      234.851321,
      3.775
     ],
     "exact": 0.626557,
     "value": 0.6226,
     "se": 0.0001,
     "binding": "2024-05-19"
    }
   ]
  },
  "C2- V|all|nocut": {
   "min": 1.1959,
   "se": 7e-05,
   "pole": [
    222.784284,
    2.975
   ],
   "binding": "2024-11-07",
   "candidates": [
    {
     "pole": [
      221.702923,
      2.725
     ],
     "exact": 1.199822,
     "value": 1.1965,
     "se": 0.00051,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      222.784284,
      2.975
     ],
     "exact": 1.199983,
     "value": 1.1959,
     "se": 7e-05,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      220.581311,
      2.655
     ],
     "exact": 1.20006,
     "value": 1.19719,
     "se": 0.00047,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      221.775078,
      4.225
     ],
     "exact": 1.200191,
     "value": 1.19746,
     "se": 0.00021,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      221.62888,
      2.025
     ],
     "exact": 1.199875,
     "value": 1.19691,
     "se": 0.00047,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      222.629668,
      2.275
     ],
     "exact": 1.200023,
     "value": 1.19702,
     "se": 0.00087,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      220.637938,
      3.975
     ],
     "exact": 1.200502,
     "value": 1.198,
     "se": 0.0003,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      222.999245,
      4.475
     ],
     "exact": 1.200363,
     "value": 1.19673,
     "se": 0.0005,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      220.275115,
      1.775
     ],
     "exact": 1.200176,
     "value": 1.19679,
     "se": 0.00053,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      224.13058,
      2.775
     ],
     "exact": 1.20069,
     "value": 1.19861,
     "se": 0.00029,
     "binding": "2024-11-07"
    }
   ]
  },
  "C2- r|all|nocut": {
   "min": 0.94123,
   "se": 6e-05,
   "pole": [
    222.784284,
    2.975
   ],
   "binding": "2024-11-07",
   "candidates": [
    {
     "pole": [
      221.702923,
      2.725
     ],
     "exact": 0.944315,
     "value": 0.9417,
     "se": 0.0004,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      222.784284,
      2.975
     ],
     "exact": 0.944442,
     "value": 0.94123,
     "se": 6e-05,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      220.581311,
      2.655
     ],
     "exact": 0.944502,
     "value": 0.94224,
     "se": 0.00037,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      221.775078,
      4.225
     ],
     "exact": 0.944606,
     "value": 0.94245,
     "se": 0.00016,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      221.62888,
      2.025
     ],
     "exact": 0.944357,
     "value": 0.94202,
     "se": 0.00037,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      222.629668,
      2.275
     ],
     "exact": 0.944473,
     "value": 0.94211,
     "se": 0.00069,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      220.637938,
      3.975
     ],
     "exact": 0.94485,
     "value": 0.94288,
     "se": 0.00024,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      222.999245,
      4.475
     ],
     "exact": 0.944741,
     "value": 0.94188,
     "se": 0.00039,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      220.275115,
      1.775
     ],
     "exact": 0.944593,
     "value": 0.94193,
     "se": 0.00042,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      224.13058,
      2.775
     ],
     "exact": 0.944998,
     "value": 0.94336,
     "se": 0.00023,
     "binding": "2024-11-07"
    }
   ]
  },
  "C2- V|all|cut15": {
   "min": 0.81331,
   "se": 0.00011,
   "pole": [
    55.754664,
    -6.046286
   ],
   "binding": "2024-05-19",
   "candidates": [
    {
     "pole": [
      55.754664,
      -6.046286
     ],
     "exact": 0.815135,
     "value": 0.81331,
     "se": 0.00011,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.920182,
      -4.706458
     ],
     "exact": 0.815575,
     "value": 0.81414,
     "se": 0.00034,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.553619,
      -7.021525
     ],
     "exact": 0.815428,
     "value": 0.81453,
     "se": 0.00029,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.94885,
      -3.21786
     ],
     "exact": 0.817185,
     "value": 0.81582,
     "se": 0.00043,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.117418,
      -8.516393
     ],
     "exact": 0.816927,
     "value": 0.81521,
     "se": 0.00038,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.841331,
      -1.676273
     ],
     "exact": 0.819845,
     "value": 0.8186,
     "se": 0.00036,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.529256,
      -9.915238
     ],
     "exact": 0.819681,
     "value": 0.81765,
     "se": 0.00011,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.616325,
      -6.775
     ],
     "exact": 0.81954,
     "value": 0.81796,
     "se": 0.00042,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.715041,
      -5.275
     ],
     "exact": 0.820097,
     "value": 0.81895,
     "se": 0.00041,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.851321,
      -3.775
     ],
     "exact": 0.821002,
     "value": 0.81934,
     "se": 0.00019,
     "binding": "2024-05-19"
    }
   ]
  },
  "C2- filter|no1107|cut15": {
   "min": 0.64011,
   "se": 9e-05,
   "pole": [
    55.754664,
    -6.046286
   ],
   "binding": "2024-05-19",
   "candidates": [
    {
     "pole": [
      55.754664,
      -6.046286
     ],
     "exact": 0.641548,
     "value": 0.64011,
     "se": 9e-05,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.920182,
      -4.706458
     ],
     "exact": 0.641895,
     "value": 0.64077,
     "se": 0.00027,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.553619,
      -7.021525
     ],
     "exact": 0.641779,
     "value": 0.64107,
     "se": 0.00023,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.94885,
      -3.21786
     ],
     "exact": 0.643162,
     "value": 0.64209,
     "se": 0.00034,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.117418,
      -8.516393
     ],
     "exact": 0.642959,
     "value": 0.64161,
     "se": 0.0003,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.841331,
      -1.676273
     ],
     "exact": 0.645256,
     "value": 0.64428,
     "se": 0.00029,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.529256,
      -9.915238
     ],
     "exact": 0.645127,
     "value": 0.64353,
     "se": 9e-05,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.616325,
      -6.775
     ],
     "exact": 0.645016,
     "value": 0.64377,
     "se": 0.00033,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.715041,
      -5.275
     ],
     "exact": 0.645454,
     "value": 0.64455,
     "se": 0.00032,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.851321,
      -3.775
     ],
     "exact": 0.646167,
     "value": 0.64486,
     "se": 0.00015,
     "binding": "2024-05-19"
    }
   ]
  },
  "A V|all|nocut": {
   "min": 4.08619,
   "se": 0.00038,
   "pole": [
    221.756053,
    1.845848
   ],
   "binding": "2024-11-07",
   "candidates": [
    {
     "pole": [
      221.702918,
      2.695
     ],
     "exact": 4.086456,
     "value": 4.0864,
     "se": 0.00024,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      222.438332,
      3.475
     ],
     "exact": 4.087028,
     "value": 4.08652,
     "se": 0.00033,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      220.928359,
      2.275
     ],
     "exact": 4.086893,
     "value": 4.0866,
     "se": 0.00023,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      221.756053,
      1.845848
     ],
     "exact": 4.086872,
     "value": 4.08619,
     "se": 0.00038,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      221.640723,
      3.975
     ],
     "exact": 4.08749,
     "value": 4.08711,
     "se": 0.00012,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      220.331154,
      2.975
     ],
     "exact": 4.087839,
     "value": 4.08722,
     "se": 0.00031,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      223.129885,
      2.775
     ],
     "exact": 4.087639,
     "value": 4.08753,
     "se": 0.00032,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      222.150535,
      4.975
     ],
     "exact": 4.089314,
     "value": 4.08893,
     "se": 0.00016,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      221.275009,
      0.775
     ],
     "exact": 4.088466,
     "value": 4.0879,
     "se": 0.0004,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      219.427377,
      2.525
     ],
     "exact": 4.089503,
     "value": 4.08891,
     "se": 0.00027,
     "binding": "2024-11-07"
    }
   ]
  },
  "A r|all|nocut": {
   "min": 3.21602,
   "se": 0.0003,
   "pole": [
    221.756053,
    1.845848
   ],
   "binding": "2024-11-07",
   "candidates": [
    {
     "pole": [
      221.702918,
      2.695
     ],
     "exact": 3.216228,
     "value": 3.21618,
     "se": 0.00019,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      222.438332,
      3.475
     ],
     "exact": 3.216678,
     "value": 3.21628,
     "se": 0.00026,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      220.928359,
      2.275
     ],
     "exact": 3.216572,
     "value": 3.21634,
     "se": 0.00018,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      221.756053,
      1.845848
     ],
     "exact": 3.216555,
     "value": 3.21602,
     "se": 0.0003,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      221.640723,
      3.975
     ],
     "exact": 3.217042,
     "value": 3.21675,
     "se": 9e-05,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      220.331154,
      2.975
     ],
     "exact": 3.217317,
     "value": 3.21683,
     "se": 0.00025,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      223.129885,
      2.775
     ],
     "exact": 3.217159,
     "value": 3.21707,
     "se": 0.00025,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      222.150535,
      4.975
     ],
     "exact": 3.218477,
     "value": 3.21818,
     "se": 0.00013,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      221.275009,
      0.775
     ],
     "exact": 3.21781,
     "value": 3.21736,
     "se": 0.00032,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      219.427377,
      2.525
     ],
     "exact": 3.218626,
     "value": 3.21816,
     "se": 0.00021,
     "binding": "2024-11-07"
    }
   ]
  },
  "A V|all|cut15": {
   "min": 2.79615,
   "se": 0.00053,
   "pole": [
    55.778821,
    -5.884954
   ],
   "binding": "2024-05-19",
   "candidates": [
    {
     "pole": [
      55.778821,
      -5.884954
     ],
     "exact": 2.795249,
     "value": 2.79615,
     "se": 0.00053,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.894178,
      -4.866236
     ],
     "exact": 2.796482,
     "value": 2.79736,
     "se": 0.00044,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.527521,
      -7.138064
     ],
     "exact": 2.79628,
     "value": 2.7972,
     "se": 0.00054,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.95302,
      -3.317727
     ],
     "exact": 2.801298,
     "value": 2.80207,
     "se": 0.00018,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.081408,
      -8.609789
     ],
     "exact": 2.801212,
     "value": 2.80155,
     "se": 0.00024,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.855534,
      -1.775213
     ],
     "exact": 2.809437,
     "value": 2.81051,
     "se": 0.00018,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.483558,
      -10.004486
     ],
     "exact": 2.810054,
     "value": 2.81096,
     "se": 0.00018,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.603479,
      -0.254373
     ],
     "exact": 2.820492,
     "value": 2.82162,
     "se": 0.00017,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.616325,
      -6.775
     ],
     "exact": 2.809117,
     "value": 2.81004,
     "se": 0.00016,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      53.758655,
      -11.346762
     ],
     "exact": 2.822409,
     "value": 2.82356,
     "se": 0.00012,
     "binding": "2024-05-19"
    }
   ]
  },
  "A filter|no1107|cut15": {
   "min": 2.2007,
   "se": 0.00042,
   "pole": [
    55.778821,
    -5.884954
   ],
   "binding": "2024-05-19",
   "candidates": [
    {
     "pole": [
      55.778821,
      -5.884954
     ],
     "exact": 2.199989,
     "value": 2.2007,
     "se": 0.00042,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.894178,
      -4.866236
     ],
     "exact": 2.20096,
     "value": 2.20165,
     "se": 0.00034,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.527521,
      -7.138064
     ],
     "exact": 2.2008,
     "value": 2.20152,
     "se": 0.00043,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.95302,
      -3.317727
     ],
     "exact": 2.204749,
     "value": 2.20535,
     "se": 0.00014,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.081408,
      -8.609789
     ],
     "exact": 2.204682,
     "value": 2.20495,
     "se": 0.00019,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.855534,
      -1.775213
     ],
     "exact": 2.211156,
     "value": 2.212,
     "se": 0.00014,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.483558,
      -10.004486
     ],
     "exact": 2.211641,
     "value": 2.21235,
     "se": 0.00014,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.603479,
      -0.254373
     ],
     "exact": 2.219856,
     "value": 2.22074,
     "se": 0.00013,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.616325,
      -6.775
     ],
     "exact": 2.210903,
     "value": 2.21163,
     "se": 0.00013,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      53.758655,
      -11.346762
     ],
     "exact": 2.221365,
     "value": 2.22227,
     "se": 9e-05,
     "binding": "2024-05-19"
    }
   ]
  },
  "B V|all|nocut": {
   "min": 2.55453,
   "se": 0.00063,
   "pole": [
    222.12932,
    2.275
   ],
   "binding": "2024-11-07",
   "candidates": [
    {
     "pole": [
      221.682893,
      2.725
     ],
     "exact": 2.558332,
     "value": 2.55629,
     "se": 0.00051,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      222.784284,
      2.975
     ],
     "exact": 2.558555,
     "value": 2.55551,
     "se": 0.00087,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      221.85534,
      4.225
     ],
     "exact": 2.558881,
     "value": 2.55639,
     "se": 0.00036,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      220.92842,
      2.525
     ],
     "exact": 2.55851,
     "value": 2.55599,
     "se": 0.00044,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      222.12932,
      2.275
     ],
     "exact": 2.55842,
     "value": 2.55453,
     "se": 0.00063,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      220.734946,
      3.475
     ],
     "exact": 2.559025,
     "value": 2.55662,
     "se": 0.00046,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      222.999245,
      4.475
     ],
     "exact": 2.559019,
     "value": 2.55553,
     "se": 0.00042,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      221.455009,
      1.275
     ],
     "exact": 2.558691,
     "value": 2.55597,
     "se": 0.0005,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      219.57992,
      2.475
     ],
     "exact": 2.559438,
     "value": 2.55653,
     "se": 0.00045,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      223.630302,
      2.525
     ],
     "exact": 2.559245,
     "value": 2.55578,
     "se": 0.00061,
     "binding": "2024-11-07"
    }
   ]
  },
  "B r|all|nocut": {
   "min": 2.01053,
   "se": 0.0005,
   "pole": [
    222.12932,
    2.275
   ],
   "binding": "2024-11-07",
   "candidates": [
    {
     "pole": [
      221.682893,
      2.725
     ],
     "exact": 2.013524,
     "value": 2.01192,
     "se": 0.0004,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      222.784284,
      2.975
     ],
     "exact": 2.0137,
     "value": 2.0113,
     "se": 0.00069,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      221.85534,
      4.225
     ],
     "exact": 2.013957,
     "value": 2.01199,
     "se": 0.00028,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      220.92842,
      2.525
     ],
     "exact": 2.013665,
     "value": 2.01168,
     "se": 0.00034,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      222.12932,
      2.275
     ],
     "exact": 2.013594,
     "value": 2.01053,
     "se": 0.0005,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      220.734946,
      3.475
     ],
     "exact": 2.01407,
     "value": 2.01218,
     "se": 0.00036,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      222.999245,
      4.475
     ],
     "exact": 2.014065,
     "value": 2.01132,
     "se": 0.00033,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      221.455009,
      1.275
     ],
     "exact": 2.013807,
     "value": 2.01167,
     "se": 0.00039,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      219.57992,
      2.475
     ],
     "exact": 2.014395,
     "value": 2.0121,
     "se": 0.00035,
     "binding": "2024-11-07"
    },
    {
     "pole": [
      223.630302,
      2.525
     ],
     "exact": 2.014243,
     "value": 2.01152,
     "se": 0.00048,
     "binding": "2024-11-07"
    }
   ]
  },
  "B V|all|cut15": {
   "min": 1.73177,
   "se": 0.00037,
   "pole": [
    55.698508,
    -6.347583
   ],
   "binding": "2024-05-19",
   "candidates": [
    {
     "pole": [
      55.698508,
      -6.347583
     ],
     "exact": 1.73227,
     "value": 1.73177,
     "se": 0.00037,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.859338,
      -5.31467
     ],
     "exact": 1.732816,
     "value": 1.73275,
     "se": 0.00033,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.402102,
      -7.610299
     ],
     "exact": 1.732709,
     "value": 1.73225,
     "se": 0.00073,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.963726,
      -3.767374
     ],
     "exact": 1.735008,
     "value": 1.73523,
     "se": 0.00029,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.931811,
      -9.00707
     ],
     "exact": 1.73475,
     "value": 1.73416,
     "se": 0.00027,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.911475,
      -2.221499
     ],
     "exact": 1.738566,
     "value": 1.73858,
     "se": 0.00046,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.290677,
      -10.402313
     ],
     "exact": 1.738615,
     "value": 1.73828,
     "se": 0.00049,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.791328,
      -6.025
     ],
     "exact": 1.73784,
     "value": 1.737,
     "se": 0.00034,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.927501,
      -4.525
     ],
     "exact": 1.739273,
     "value": 1.73853,
     "se": 0.00053,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.226866,
      -7.775
     ],
     "exact": 1.739499,
     "value": 1.73849,
     "se": 0.00039,
     "binding": "2024-05-19"
    }
   ]
  },
  "B filter|no1107|cut15": {
   "min": 1.36299,
   "se": 0.00029,
   "pole": [
    55.698508,
    -6.347583
   ],
   "binding": "2024-05-19",
   "candidates": [
    {
     "pole": [
      55.698508,
      -6.347583
     ],
     "exact": 1.363376,
     "value": 1.36299,
     "se": 0.00029,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.859338,
      -5.31467
     ],
     "exact": 1.363806,
     "value": 1.36376,
     "se": 0.00026,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.402102,
      -7.610299
     ],
     "exact": 1.363721,
     "value": 1.36336,
     "se": 0.00058,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.963726,
      -3.767374
     ],
     "exact": 1.365531,
     "value": 1.3657,
     "se": 0.00023,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.931811,
      -9.00707
     ],
     "exact": 1.365327,
     "value": 1.36486,
     "se": 0.00021,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      55.911475,
      -2.221499
     ],
     "exact": 1.368331,
     "value": 1.36834,
     "se": 0.00036,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.290677,
      -10.402313
     ],
     "exact": 1.36837,
     "value": 1.36811,
     "se": 0.00038,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.791328,
      -6.025
     ],
     "exact": 1.367759,
     "value": 1.3671,
     "se": 0.00027,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.927501,
      -4.525
     ],
     "exact": 1.368887,
     "value": 1.3683,
     "se": 0.00042,
     "binding": "2024-05-19"
    },
    {
     "pole": [
      54.226866,
      -7.775
     ],
     "exact": 1.369065,
     "value": 1.36827,
     "se": 0.00031,
     "binding": "2024-05-19"
    }
   ]
  }
 },
 "fractions": {
  "C": {
   "grid_range": [
    0.1665,
    0.224
   ],
   "walk_range_at_extremes": [
    0.1748,
    0.2361
   ],
   "axes": [
    {
     "pole": [
      140.0,
      -72.0
     ],
     "grid": [
      0.1761,
      0.1715,
      0.1684
     ],
     "walk": [
      0.1838,
      0.1792,
      0.1761
     ]
    },
    {
     "pole": [
      135.0,
      -48.0
     ],
     "grid": [
      0.1787,
      0.1717,
      0.1665
     ],
     "walk": [
      0.1872,
      0.1803,
      0.1752
     ]
    },
    {
     "pole": [
      307.5,
      -36.0
     ],
     "grid": [
      0.1735,
      0.1686,
      0.1716
     ],
     "walk": [
      0.1813,
      0.1763,
      0.1792
     ]
    },
    {
     "pole": [
      31.034,
      -12.0
     ],
     "grid": [
      0.2228,
      0.2209,
      0.2207
     ],
     "walk": [
      0.2344,
      0.2325,
      0.2323
     ]
    },
    {
     "pole": [
      43.448,
      -12.0
     ],
     "grid": [
      0.2235,
      0.2218,
      0.2217
     ],
     "walk": [
      0.2333,
      0.2315,
      0.2315
     ]
    },
    {
     "pole": [
      30.0,
      0.0
     ],
     "grid": [
      0.2232,
      0.2214,
      0.2213
     ],
     "walk": [
      0.2361,
      0.2343,
      0.2343
     ]
    },
    {
     "pole": [
      42.0,
      0.0
     ],
     "grid": [
      0.224,
      0.2222,
      0.2222
     ],
     "walk": [
      0.2347,
      0.2328,
      0.2328
     ]
    },
    {
     "pole": [
      54.0,
      0.0
     ],
     "grid": [
      0.2225,
      0.2209,
      0.2211
     ],
     "walk": [
      0.2334,
      0.2317,
      0.2318
     ]
    },
    {
     "pole": [
      43.448,
      12.0
     ],
     "grid": [
      0.2221,
      0.2204,
      0.2206
     ],
     "walk": [
      0.2338,
      0.2321,
      0.2322
     ]
    },
    {
     "pole": [
      130.345,
      12.0
     ],
     "grid": [
      0.1771,
      0.1687,
      0.171
     ],
     "walk": [
      0.1851,
      0.1767,
      0.1792
     ]
    },
    {
     "pole": [
      127.5,
      36.0
     ],
     "grid": [
      0.1736,
      0.1687,
      0.1719
     ],
     "walk": [
      0.1819,
      0.177,
      0.1804
     ]
    },
    {
     "pole": [
      315.0,
      48.0
     ],
     "grid": [
      0.1782,
      0.1717,
      0.167
     ],
     "walk": [
      0.1869,
      0.18,
      0.1748
     ]
    }
   ]
  },
  "C2+": {
   "grid_range": [
    0.163,
    0.198
   ],
   "walk_range_at_extremes": [
    0.1703,
    0.2031
   ],
   "axes": [
    {
     "pole": [
      189.0,
      -48.0
     ],
     "grid": [
      0.1977,
      0.1953,
      0.1949
     ],
     "walk": [
      0.2017,
      0.1995,
      0.1994
     ]
    },
    {
     "pole": [
      172.5,
      -36.0
     ],
     "grid": [
      0.1979,
      0.1952,
      0.1948
     ],
     "walk": [
      0.2031,
      0.2005,
      0.2003
     ]
    },
    {
     "pole": [
      187.5,
      -36.0
     ],
     "grid": [
      0.1977,
      0.1954,
      0.195
     ],
     "walk": [
      0.2012,
      0.199,
      0.1989
     ]
    },
    {
     "pole": [
      166.667,
      -24.0
     ],
     "grid": [
      0.198,
      0.1952,
      0.1948
     ],
     "walk": [
      0.2022,
      0.1997,
      0.1996
     ]
    },
    {
     "pole": [
      31.034,
      -12.0
     ],
     "grid": [
      0.1651,
      0.1641,
      0.1641
     ],
     "walk": [
      0.1735,
      0.1725,
      0.1726
     ]
    },
    {
     "pole": [
      43.448,
      -12.0
     ],
     "grid": [
      0.1646,
      0.1636,
      0.1636
     ],
     "walk": [
      0.1724,
      0.1713,
      0.1714
     ]
    },
    {
     "pole": [
      167.586,
      -12.0
     ],
     "grid": [
      0.1979,
      0.1952,
      0.1948
     ],
     "walk": [
      0.2017,
      0.1992,
      0.1991
     ]
    },
    {
     "pole": [
      30.0,
      0.0
     ],
     "grid": [
      0.1649,
      0.1639,
      0.1639
     ],
     "walk": [
      0.173,
      0.172,
      0.1721
     ]
    },
    {
     "pole": [
      42.0,
      0.0
     ],
     "grid": [
      0.1642,
      0.1631,
      0.163
     ],
     "walk": [
      0.1716,
      0.1704,
      0.1703
     ]
    },
    {
     "pole": [
      54.0,
      0.0
     ],
     "grid": [
      0.165,
      0.164,
      0.1639
     ],
     "walk": [
      0.1737,
      0.1726,
      0.1725
     ]
    },
    {
     "pole": [
      162.0,
      0.0
     ],
     "grid": [
      0.1978,
      0.1948,
      0.1945
     ],
     "walk": [
      0.2018,
      0.1993,
      0.1993
     ]
    },
    {
     "pole": [
      43.448,
      12.0
     ],
     "grid": [
      0.1654,
      0.1643,
      0.1642
     ],
     "walk": [
      0.173,
      0.1718,
      0.1718
     ]
    }
   ]
  },
  "C2-": {
   "grid_range": [
    0.122,
    0.224
   ],
   "walk_range_at_extremes": [
    0.1253,
    0.2357
   ],
   "axes": [
    {
     "pole": [
      31.034,
      -12.0
     ],
     "grid": [
      0.2228,
      0.221,
      0.2207
     ],
     "walk": [
      0.2336,
      0.2317,
      0.2316
     ]
    },
    {
     "pole": [
      43.448,
      -12.0
     ],
     "grid": [
      0.2235,
      0.2218,
      0.2217
     ],
     "walk": [
      0.2357,
      0.2339,
      0.2339
     ]
    },
    {
     "pole": [
      217.241,
      -12.0
     ],
     "grid": [
      0.1305,
      0.1292,
      0.1291
     ],
     "walk": [
      0.1337,
      0.1325,
      0.1324
     ]
    },
    {
     "pole": [
      30.0,
      0.0
     ],
     "grid": [
      0.2232,
      0.2214,
      0.2213
     ],
     "walk": [
      0.235,
      0.2333,
      0.2333
     ]
    },
    {
     "pole": [
      42.0,
      0.0
     ],
     "grid": [
      0.224,
      0.2222,
      0.2222
     ],
     "walk": [
      0.2355,
      0.2336,
      0.2335
     ]
    },
    {
     "pole": [
      54.0,
      0.0
     ],
     "grid": [
      0.2225,
      0.2209,
      0.2211
     ],
     "walk": [
      0.2341,
      0.2323,
      0.2324
     ]
    },
    {
     "pole": [
      210.0,
      0.0
     ],
     "grid": [
      0.1275,
      0.1268,
      0.127
     ],
     "walk": [
      0.1301,
      0.1295,
      0.1298
     ]
    },
    {
     "pole": [
      222.0,
      0.0
     ],
     "grid": [
      0.1243,
      0.1223,
      0.122
     ],
     "walk": [
      0.1275,
      0.1255,
      0.1253
     ]
    },
    {
     "pole": [
      234.0,
      0.0
     ],
     "grid": [
      0.1287,
      0.1277,
      0.1274
     ],
     "walk": [
      0.1309,
      0.1298,
      0.1294
     ]
    },
    {
     "pole": [
      43.448,
      12.0
     ],
     "grid": [
      0.2221,
      0.2205,
      0.2206
     ],
     "walk": [
      0.2332,
      0.2314,
      0.2316
     ]
    },
    {
     "pole": [
      217.241,
      12.0
     ],
     "grid": [
      0.1269,
      0.1258,
      0.1259
     ],
     "walk": [
      0.1297,
      0.1286,
      0.1288
     ]
    },
    {
     "pole": [
      229.655,
      12.0
     ],
     "grid": [
      0.1278,
      0.127,
      0.1272
     ],
     "walk": [
      0.1299,
      0.129,
      0.1292
     ]
    }
   ]
  }
 },
 "placements": {
  "rows": [
   {
    "placement": {
     "bus_z0": 0.0,
     "ant_dz": 0.65,
     "rad_z": 0.0,
     "adu_clock": 0.0
    },
    "authors_axis": {
     "C": {
      "nominal": 2.3212,
      "nominal_fitted_nights": 2.2002,
      "conservative": 1.6761
     },
     "C2+": {
      "nominal": 2.3204,
      "nominal_fitted_nights": 2.1992,
      "conservative": 1.6755
     },
     "C2-": {
      "nominal": 2.1774,
      "nominal_fitted_nights": 2.0567,
      "conservative": 1.5666
     }
    },
    "best_axes": {
     "C V|all|nocut": {
      "value": 1.62136,
      "se": 0.00105,
      "binding": "2024-11-07",
      "pole": [
       42.724923,
       -1.525
      ],
      "which": "C"
     },
     "C r|all|nocut": {
      "value": 1.27608,
      "se": 0.00083,
      "binding": "2024-11-07",
      "pole": [
       42.724923,
       -1.525
      ],
      "which": "C"
     },
     "C V|all|cut15": {
      "value": 1.09466,
      "se": 0.00113,
      "binding": "2024-05-19",
      "pole": [
       235.500777,
       7.234431
      ],
      "which": "C"
     },
     "C filter|no1107|cut15": {
      "value": 0.86154,
      "se": 0.00089,
      "binding": "2024-05-19",
      "pole": [
       235.500777,
       7.234431
      ],
      "which": "C"
     },
     "C2 V|all|nocut": {
      "value": 1.16347,
      "se": 0.00037,
      "binding": "2024-11-07",
      "pole": [
       50.364978,
       -3.725
      ],
      "which": "C2+"
     },
     "C2 r|all|nocut": {
      "value": 0.91571,
      "se": 0.00029,
      "binding": "2024-11-07",
      "pole": [
       50.364978,
       -3.725
      ],
      "which": "C2+"
     },
     "C2 V|all|cut15": {
      "value": 0.78476,
      "se": 0.0002,
      "binding": "2024-05-19",
      "pole": [
       235.797638,
       5.778092
      ],
      "which": "C2+"
     },
     "C2 filter|no1107|cut15": {
      "value": 0.61795,
      "se": 0.0006,
      "binding": "2024-05-19",
      "pole": [
       235.583719,
       6.887945
      ],
      "which": "C2+"
     }
    }
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 1.5,
     "rad_z": -0.5,
     "adu_clock": 0.0
    },
    "authors_axis": {
     "C": {
      "nominal": 2.2079,
      "nominal_fitted_nights": 2.0898,
      "conservative": 1.5931
     },
     "C2+": {
      "nominal": 2.2021,
      "nominal_fitted_nights": 2.0843,
      "conservative": 1.5889
     },
     "C2-": {
      "nominal": 2.0768,
      "nominal_fitted_nights": 1.9594,
      "conservative": 1.4934
     }
    },
    "best_axes": {
     "C V|all|nocut": {
      "value": 1.43502,
      "se": 0.00152,
      "binding": "2024-11-07",
      "pole": [
       42.724923,
       -1.525
      ],
      "which": "C"
     },
     "C r|all|nocut": {
      "value": 1.12943,
      "se": 0.0012,
      "binding": "2024-11-07",
      "pole": [
       42.724923,
       -1.525
      ],
      "which": "C"
     },
     "C V|all|cut15": {
      "value": 0.96746,
      "se": 0.00099,
      "binding": "2024-05-19",
      "pole": [
       235.500777,
       7.234431
      ],
      "which": "C"
     },
     "C filter|no1107|cut15": {
      "value": 0.76144,
      "se": 0.00078,
      "binding": "2024-05-19",
      "pole": [
       235.500777,
       7.234431
      ],
      "which": "C"
     },
     "C2 V|all|nocut": {
      "value": 1.06283,
      "se": 0.00109,
      "binding": "2024-11-07",
      "pole": [
       50.364978,
       -3.725
      ],
      "which": "C2+"
     },
     "C2 r|all|nocut": {
      "value": 0.83649,
      "se": 0.00086,
      "binding": "2024-11-07",
      "pole": [
       50.364978,
       -3.725
      ],
      "which": "C2+"
     },
     "C2 V|all|cut15": {
      "value": 0.71686,
      "se": 0.00064,
      "binding": "2024-05-19",
      "pole": [
       235.797638,
       5.778092
      ],
      "which": "C2+"
     },
     "C2 filter|no1107|cut15": {
      "value": 0.56285,
      "se": 0.00065,
      "binding": "2024-05-19",
      "pole": [
       235.583719,
       6.887945
      ],
      "which": "C2+"
     }
    }
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 1.5,
     "rad_z": -0.5,
     "adu_clock": 45.0
    },
    "authors_axis": {
     "C": {
      "nominal": 2.2109,
      "nominal_fitted_nights": 2.0932,
      "conservative": 1.5955
     },
     "C2+": {
      "nominal": 2.212,
      "nominal_fitted_nights": 2.0943,
      "conservative": 1.5963
     },
     "C2-": {
      "nominal": 2.0813,
      "nominal_fitted_nights": 1.9644,
      "conservative": 1.4969
     }
    },
    "best_axes": {
     "C V|all|nocut": {
      "value": 1.44752,
      "se": 0.00251,
      "binding": "2024-11-07",
      "pole": [
       42.724923,
       -1.525
      ],
      "which": "C"
     },
     "C r|all|nocut": {
      "value": 1.13927,
      "se": 0.00198,
      "binding": "2024-11-07",
      "pole": [
       42.724923,
       -1.525
      ],
      "which": "C"
     },
     "C V|all|cut15": {
      "value": 0.97498,
      "se": 0.00151,
      "binding": "2024-05-19",
      "pole": [
       235.500777,
       7.234431
      ],
      "which": "C"
     },
     "C filter|no1107|cut15": {
      "value": 0.76736,
      "se": 0.00119,
      "binding": "2024-05-19",
      "pole": [
       235.500777,
       7.234431
      ],
      "which": "C"
     },
     "C2 V|all|nocut": {
      "value": 1.06891,
      "se": 0.00081,
      "binding": "2024-11-07",
      "pole": [
       50.364978,
       -3.725
      ],
      "which": "C2+"
     },
     "C2 r|all|nocut": {
      "value": 0.84128,
      "se": 0.00064,
      "binding": "2024-11-07",
      "pole": [
       50.364978,
       -3.725
      ],
      "which": "C2+"
     },
     "C2 V|all|cut15": {
      "value": 0.71876,
      "se": 0.00043,
      "binding": "2024-05-19",
      "pole": [
       235.797638,
       5.778092
      ],
      "which": "C2+"
     },
     "C2 filter|no1107|cut15": {
      "value": 0.56602,
      "se": 0.00028,
      "binding": "2024-05-19",
      "pole": [
       235.583719,
       6.887945
      ],
      "which": "C2+"
     }
    }
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 0.0
    },
    "authors_axis": {
     "C": {
      "nominal": 2.2501,
      "nominal_fitted_nights": 2.1312,
      "conservative": 1.6239
     },
     "C2+": {
      "nominal": 2.2492,
      "nominal_fitted_nights": 2.13,
      "conservative": 1.6231
     },
     "C2-": {
      "nominal": 2.1176,
      "nominal_fitted_nights": 1.9992,
      "conservative": 1.523
     }
    },
    "best_axes": {
     "C V|all|nocut": {
      "value": 1.50769,
      "se": 0.00131,
      "binding": "2024-11-07",
      "pole": [
       42.724923,
       -1.525
      ],
      "which": "C"
     },
     "C r|all|nocut": {
      "value": 1.18662,
      "se": 0.00103,
      "binding": "2024-11-07",
      "pole": [
       42.724923,
       -1.525
      ],
      "which": "C"
     },
     "C V|all|cut15": {
      "value": 1.01687,
      "se": 0.00061,
      "binding": "2024-05-19",
      "pole": [
       235.500777,
       7.234431
      ],
      "which": "C"
     },
     "C filter|no1107|cut15": {
      "value": 0.80032,
      "se": 0.00048,
      "binding": "2024-05-19",
      "pole": [
       235.500777,
       7.234431
      ],
      "which": "C"
     },
     "C2 V|all|nocut": {
      "value": 1.10426,
      "se": 0.00084,
      "binding": "2024-11-07",
      "pole": [
       50.364978,
       -3.725
      ],
      "which": "C2+"
     },
     "C2 r|all|nocut": {
      "value": 0.8691,
      "se": 0.00066,
      "binding": "2024-11-07",
      "pole": [
       50.364978,
       -3.725
      ],
      "which": "C2+"
     },
     "C2 V|all|cut15": {
      "value": 0.7436,
      "se": 0.0002,
      "binding": "2024-05-19",
      "pole": [
       235.797638,
       5.778092
      ],
      "which": "C2+"
     },
     "C2 filter|no1107|cut15": {
      "value": 0.58401,
      "se": 0.00043,
      "binding": "2024-05-19",
      "pole": [
       235.583719,
       6.887945
      ],
      "which": "C2+"
     }
    }
   },
   {
    "placement": {
     "bus_z0": -0.75,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "authors_axis": {
     "C": {
      "nominal": 2.2544,
      "nominal_fitted_nights": 2.1353,
      "conservative": 1.627
     },
     "C2+": {
      "nominal": 2.2492,
      "nominal_fitted_nights": 2.1302,
      "conservative": 1.6232
     },
     "C2-": {
      "nominal": 2.1196,
      "nominal_fitted_nights": 2.0009,
      "conservative": 1.5244
     }
    },
    "best_axes": {
     "C V|all|nocut": {
      "value": 1.50575,
      "se": 0.001,
      "binding": "2024-11-07",
      "pole": [
       42.724923,
       -1.525
      ],
      "which": "C"
     },
     "C r|all|nocut": {
      "value": 1.18509,
      "se": 0.00078,
      "binding": "2024-11-07",
      "pole": [
       42.724923,
       -1.525
      ],
      "which": "C"
     },
     "C V|all|cut15": {
      "value": 1.01467,
      "se": 0.00062,
      "binding": "2024-05-19",
      "pole": [
       235.500777,
       7.234431
      ],
      "which": "C"
     },
     "C filter|no1107|cut15": {
      "value": 0.79859,
      "se": 0.00049,
      "binding": "2024-05-19",
      "pole": [
       235.500777,
       7.234431
      ],
      "which": "C"
     },
     "C2 V|all|nocut": {
      "value": 1.10252,
      "se": 0.00066,
      "binding": "2024-11-07",
      "pole": [
       50.364978,
       -3.725
      ],
      "which": "C2+"
     },
     "C2 r|all|nocut": {
      "value": 0.86773,
      "se": 0.00052,
      "binding": "2024-11-07",
      "pole": [
       50.364978,
       -3.725
      ],
      "which": "C2+"
     },
     "C2 V|all|cut15": {
      "value": 0.74172,
      "se": 0.00112,
      "binding": "2024-05-19",
      "pole": [
       235.797638,
       5.778092
      ],
      "which": "C2+"
     },
     "C2 filter|no1107|cut15": {
      "value": 0.58347,
      "se": 0.00026,
      "binding": "2024-05-19",
      "pole": [
       235.583719,
       6.887945
      ],
      "which": "C2+"
     }
    }
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 1.5,
     "rad_z": -0.5,
     "adu_clock": 0.0
    },
    "authors_axis": {
     "C": {
      "nominal": 2.1879,
      "nominal_fitted_nights": 2.0696,
      "conservative": 1.5784
     },
     "C2+": {
      "nominal": 2.1875,
      "nominal_fitted_nights": 2.0693,
      "conservative": 1.5781
     },
     "C2-": {
      "nominal": 2.0588,
      "nominal_fitted_nights": 1.9413,
      "conservative": 1.4802
     }
    },
    "best_axes": {
     "C V|all|nocut": {
      "value": 1.36009,
      "se": 0.00047,
      "binding": "2024-11-07",
      "pole": [
       42.724923,
       -1.525
      ],
      "which": "C"
     },
     "C r|all|nocut": {
      "value": 1.07045,
      "se": 0.00037,
      "binding": "2024-11-07",
      "pole": [
       42.724923,
       -1.525
      ],
      "which": "C"
     },
     "C V|all|cut15": {
      "value": 0.92094,
      "se": 0.00123,
      "binding": "2024-05-19",
      "pole": [
       235.500777,
       7.234431
      ],
      "which": "C"
     },
     "C filter|no1107|cut15": {
      "value": 0.72482,
      "se": 0.00096,
      "binding": "2024-05-19",
      "pole": [
       235.500777,
       7.234431
      ],
      "which": "C"
     },
     "C2 V|all|nocut": {
      "value": 1.0235,
      "se": 0.00031,
      "binding": "2024-11-07",
      "pole": [
       50.364978,
       -3.725
      ],
      "which": "C2+"
     },
     "C2 r|all|nocut": {
      "value": 0.80554,
      "se": 0.00024,
      "binding": "2024-11-07",
      "pole": [
       50.364978,
       -3.725
      ],
      "which": "C2+"
     },
     "C2 V|all|cut15": {
      "value": 0.69069,
      "se": 0.00077,
      "binding": "2024-05-19",
      "pole": [
       235.797638,
       5.778092
      ],
      "which": "C2+"
     },
     "C2 filter|no1107|cut15": {
      "value": 0.54395,
      "se": 0.00021,
      "binding": "2024-05-19",
      "pole": [
       235.583719,
       6.887945
      ],
      "which": "C2+"
     }
    }
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 1.5,
     "rad_z": -0.5,
     "adu_clock": 45.0
    },
    "authors_axis": {
     "C": {
      "nominal": 2.1956,
      "nominal_fitted_nights": 2.0772,
      "conservative": 1.584
     },
     "C2+": {
      "nominal": 2.1943,
      "nominal_fitted_nights": 2.0762,
      "conservative": 1.5832
     },
     "C2-": {
      "nominal": 2.0667,
      "nominal_fitted_nights": 1.9496,
      "conservative": 1.4862
     }
    },
    "best_axes": {
     "C V|all|nocut": {
      "value": 1.3804,
      "se": 0.00153,
      "binding": "2024-11-07",
      "pole": [
       42.724923,
       -1.525
      ],
      "which": "C"
     },
     "C r|all|nocut": {
      "value": 1.08644,
      "se": 0.0012,
      "binding": "2024-11-07",
      "pole": [
       42.724923,
       -1.525
      ],
      "which": "C"
     },
     "C V|all|cut15": {
      "value": 0.93599,
      "se": 0.00061,
      "binding": "2024-05-19",
      "pole": [
       235.500777,
       7.234431
      ],
      "which": "C"
     },
     "C filter|no1107|cut15": {
      "value": 0.73667,
      "se": 0.00048,
      "binding": "2024-05-19",
      "pole": [
       235.500777,
       7.234431
      ],
      "which": "C"
     },
     "C2 V|all|nocut": {
      "value": 1.0367,
      "se": 0.00082,
      "binding": "2024-11-07",
      "pole": [
       50.364978,
       -3.725
      ],
      "which": "C2+"
     },
     "C2 r|all|nocut": {
      "value": 0.81593,
      "se": 0.00064,
      "binding": "2024-11-07",
      "pole": [
       50.364978,
       -3.725
      ],
      "which": "C2+"
     },
     "C2 V|all|cut15": {
      "value": 0.69912,
      "se": 0.00096,
      "binding": "2024-05-19",
      "pole": [
       235.797638,
       5.778092
      ],
      "which": "C2+"
     },
     "C2 filter|no1107|cut15": {
      "value": 0.55092,
      "se": 0.00047,
      "binding": "2024-05-19",
      "pole": [
       235.583719,
       6.887945
      ],
      "which": "C2+"
     }
    }
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 0.0
    },
    "authors_axis": {
     "C": {
      "nominal": 2.2244,
      "nominal_fitted_nights": 2.1056,
      "conservative": 1.605
     },
     "C2+": {
      "nominal": 2.2231,
      "nominal_fitted_nights": 2.1047,
      "conservative": 1.6042
     },
     "C2-": {
      "nominal": 2.0903,
      "nominal_fitted_nights": 1.9722,
      "conservative": 1.5031
     }
    },
    "best_axes": {
     "C V|all|nocut": {
      "value": 1.43123,
      "se": 0.00199,
      "binding": "2024-11-07",
      "pole": [
       42.724923,
       -1.525
      ],
      "which": "C"
     },
     "C r|all|nocut": {
      "value": 1.12644,
      "se": 0.00157,
      "binding": "2024-11-07",
      "pole": [
       42.724923,
       -1.525
      ],
      "which": "C"
     },
     "C V|all|cut15": {
      "value": 0.96522,
      "se": 0.0008,
      "binding": "2024-05-19",
      "pole": [
       235.500777,
       7.234431
      ],
      "which": "C"
     },
     "C filter|no1107|cut15": {
      "value": 0.75967,
      "se": 0.00063,
      "binding": "2024-05-19",
      "pole": [
       235.500777,
       7.234431
      ],
      "which": "C"
     },
     "C2 V|all|nocut": {
      "value": 1.06343,
      "se": 0.00136,
      "binding": "2024-11-07",
      "pole": [
       50.364978,
       -3.725
      ],
      "which": "C2+"
     },
     "C2 r|all|nocut": {
      "value": 0.83697,
      "se": 0.00107,
      "binding": "2024-11-07",
      "pole": [
       50.364978,
       -3.725
      ],
      "which": "C2+"
     },
     "C2 V|all|cut15": {
      "value": 0.71693,
      "se": 0.00057,
      "binding": "2024-05-19",
      "pole": [
       235.797638,
       5.778092
      ],
      "which": "C2+"
     },
     "C2 filter|no1107|cut15": {
      "value": 0.56468,
      "se": 0.00049,
      "binding": "2024-05-19",
      "pole": [
       235.583719,
       6.887945
      ],
      "which": "C2+"
     }
    }
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 1.5,
     "rad_z": 2.0,
     "adu_clock": 45.0
    },
    "authors_axis": {
     "C": {
      "nominal": 2.2273,
      "nominal_fitted_nights": 2.1085,
      "conservative": 1.6072
     },
     "C2+": {
      "nominal": 2.2242,
      "nominal_fitted_nights": 2.1054,
      "conservative": 1.6049
     },
     "C2-": {
      "nominal": 2.0895,
      "nominal_fitted_nights": 1.9715,
      "conservative": 1.5026
     }
    },
    "best_axes": {
     "C V|all|nocut": {
      "value": 1.43209,
      "se": 0.00187,
      "binding": "2024-11-07",
      "pole": [
       42.724923,
       -1.525
      ],
      "which": "C"
     },
     "C r|all|nocut": {
      "value": 1.12712,
      "se": 0.00147,
      "binding": "2024-11-07",
      "pole": [
       42.724923,
       -1.525
      ],
      "which": "C"
     },
     "C V|all|cut15": {
      "value": 0.96665,
      "se": 0.00112,
      "binding": "2024-05-19",
      "pole": [
       235.500777,
       7.234431
      ],
      "which": "C"
     },
     "C filter|no1107|cut15": {
      "value": 0.7608,
      "se": 0.00088,
      "binding": "2024-05-19",
      "pole": [
       235.500777,
       7.234431
      ],
      "which": "C"
     },
     "C2 V|all|nocut": {
      "value": 1.06403,
      "se": 0.0005,
      "binding": "2024-11-07",
      "pole": [
       50.364978,
       -3.725
      ],
      "which": "C2+"
     },
     "C2 r|all|nocut": {
      "value": 0.83744,
      "se": 0.00039,
      "binding": "2024-11-07",
      "pole": [
       50.364978,
       -3.725
      ],
      "which": "C2+"
     },
     "C2 V|all|cut15": {
      "value": 0.71667,
      "se": 0.00102,
      "binding": "2024-05-19",
      "pole": [
       235.797638,
       5.778092
      ],
      "which": "C2+"
     },
     "C2 filter|no1107|cut15": {
      "value": 0.56447,
      "se": 0.00056,
      "binding": "2024-05-19",
      "pole": [
       235.583719,
       6.887945
      ],
      "which": "C2+"
     }
    }
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 0.65,
     "rad_z": 0.0,
     "adu_clock": 0.0
    },
    "authors_axis": {
     "C": {
      "nominal": 2.1933,
      "nominal_fitted_nights": 2.0754,
      "conservative": 1.5825
     },
     "C2+": {
      "nominal": 2.1908,
      "nominal_fitted_nights": 2.0727,
      "conservative": 1.5805
     },
     "C2-": {
      "nominal": 2.0628,
      "nominal_fitted_nights": 1.9454,
      "conservative": 1.4831
     }
    },
    "best_axes": {
     "C V|all|nocut": {
      "value": 1.38553,
      "se": 0.00071,
      "binding": "2024-11-07",
      "pole": [
       42.724923,
       -1.525
      ],
      "which": "C"
     },
     "C r|all|nocut": {
      "value": 1.09048,
      "se": 0.00056,
      "binding": "2024-11-07",
      "pole": [
       42.724923,
       -1.525
      ],
      "which": "C"
     },
     "C V|all|cut15": {
      "value": 0.9392,
      "se": 0.00067,
      "binding": "2024-05-19",
      "pole": [
       235.500777,
       7.234431
      ],
      "which": "C"
     },
     "C filter|no1107|cut15": {
      "value": 0.73919,
      "se": 0.00053,
      "binding": "2024-05-19",
      "pole": [
       235.500777,
       7.234431
      ],
      "which": "C"
     },
     "C2 V|all|nocut": {
      "value": 1.04058,
      "se": 0.00054,
      "binding": "2024-11-07",
      "pole": [
       50.364978,
       -3.725
      ],
      "which": "C2+"
     },
     "C2 r|all|nocut": {
      "value": 0.81898,
      "se": 0.00042,
      "binding": "2024-11-07",
      "pole": [
       50.364978,
       -3.725
      ],
      "which": "C2+"
     },
     "C2 V|all|cut15": {
      "value": 0.70002,
      "se": 0.00051,
      "binding": "2024-05-19",
      "pole": [
       235.797638,
       5.778092
      ],
      "which": "C2+"
     },
     "C2 filter|no1107|cut15": {
      "value": 0.55201,
      "se": 0.00073,
      "binding": "2024-05-19",
      "pole": [
       235.583719,
       6.887945
      ],
      "which": "C2+"
     }
    }
   },
   {
    "placement": {
     "bus_z0": 0.3,
     "ant_dz": 0.65,
     "rad_z": 0.0,
     "adu_clock": 45.0
    },
    "authors_axis": {
     "C": {
      "nominal": 2.1949,
      "nominal_fitted_nights": 2.0768,
      "conservative": 1.5836
     },
     "C2+": {
      "nominal": 2.1933,
      "nominal_fitted_nights": 2.0753,
      "conservative": 1.5824
     },
     "C2-": {
      "nominal": 2.0643,
      "nominal_fitted_nights": 1.9469,
      "conservative": 1.4843
     }
    },
    "best_axes": {
     "C V|all|nocut": {
      "value": 1.38833,
      "se": 0.00139,
      "binding": "2024-11-07",
      "pole": [
       42.724923,
       -1.525
      ],
      "which": "C"
     },
     "C r|all|nocut": {
      "value": 1.09268,
      "se": 0.00109,
      "binding": "2024-11-07",
      "pole": [
       42.724923,
       -1.525
      ],
      "which": "C"
     },
     "C V|all|cut15": {
      "value": 0.93901,
      "se": 0.00126,
      "binding": "2024-05-19",
      "pole": [
       235.500777,
       7.234431
      ],
      "which": "C"
     },
     "C filter|no1107|cut15": {
      "value": 0.73905,
      "se": 0.00099,
      "binding": "2024-05-19",
      "pole": [
       235.500777,
       7.234431
      ],
      "which": "C"
     },
     "C2 V|all|nocut": {
      "value": 1.03901,
      "se": 0.00126,
      "binding": "2024-11-07",
      "pole": [
       50.364978,
       -3.725
      ],
      "which": "C2+"
     },
     "C2 r|all|nocut": {
      "value": 0.81775,
      "se": 0.00099,
      "binding": "2024-11-07",
      "pole": [
       50.364978,
       -3.725
      ],
      "which": "C2+"
     },
     "C2 V|all|cut15": {
      "value": 0.70014,
      "se": 0.00046,
      "binding": "2024-05-19",
      "pole": [
       235.797638,
       5.778092
      ],
      "which": "C2+"
     },
     "C2 filter|no1107|cut15": {
      "value": 0.55136,
      "se": 0.00031,
      "binding": "2024-05-19",
      "pole": [
       235.583719,
       6.887945
      ],
      "which": "C2+"
     }
    }
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 0.65,
     "rad_z": 0.0,
     "adu_clock": 0.0
    },
    "authors_axis": {
     "C": {
      "nominal": 2.1415,
      "nominal_fitted_nights": 2.0247,
      "conservative": 1.544
     },
     "C2+": {
      "nominal": 2.1407,
      "nominal_fitted_nights": 2.0239,
      "conservative": 1.5434
     },
     "C2-": {
      "nominal": 2.0183,
      "nominal_fitted_nights": 1.902,
      "conservative": 1.4503
     }
    },
    "best_axes": {
     "C V|all|nocut": {
      "value": 1.2869,
      "se": 0.00327,
      "binding": "2024-11-07",
      "pole": [
       42.724923,
       -1.525
      ],
      "which": "C"
     },
     "C r|all|nocut": {
      "value": 1.01285,
      "se": 0.00258,
      "binding": "2024-11-07",
      "pole": [
       42.724923,
       -1.525
      ],
      "which": "C"
     },
     "C V|all|cut15": {
      "value": 0.87214,
      "se": 0.00067,
      "binding": "2024-05-19",
      "pole": [
       235.500777,
       7.234431
      ],
      "which": "C"
     },
     "C filter|no1107|cut15": {
      "value": 0.68642,
      "se": 0.00053,
      "binding": "2024-05-19",
      "pole": [
       235.500777,
       7.234431
      ],
      "which": "C"
     },
     "C2 V|all|nocut": {
      "value": 0.98231,
      "se": 0.00083,
      "binding": "2024-11-07",
      "pole": [
       50.364978,
       -3.725
      ],
      "which": "C2+"
     },
     "C2 r|all|nocut": {
      "value": 0.77313,
      "se": 0.00066,
      "binding": "2024-11-07",
      "pole": [
       50.364978,
       -3.725
      ],
      "which": "C2+"
     },
     "C2 V|all|cut15": {
      "value": 0.6616,
      "se": 0.00026,
      "binding": "2024-05-19",
      "pole": [
       235.797638,
       5.778092
      ],
      "which": "C2+"
     },
     "C2 filter|no1107|cut15": {
      "value": 0.52101,
      "se": 0.00013,
      "binding": "2024-05-19",
      "pole": [
       235.583719,
       6.887945
      ],
      "which": "C2+"
     }
    }
   },
   {
    "placement": {
     "bus_z0": 0.27,
     "ant_dz": 1.5,
     "rad_z": -0.5,
     "adu_clock": 0.0
    },
    "authors_axis": {
     "C": {
      "nominal": 2.1367,
      "nominal_fitted_nights": 2.0197,
      "conservative": 1.5404
     },
     "C2+": {
      "nominal": 2.1344,
      "nominal_fitted_nights": 2.017,
      "conservative": 1.5385
     },
     "C2-": {
      "nominal": 2.0153,
      "nominal_fitted_nights": 1.8991,
      "conservative": 1.4481
     }
    },
    "best_axes": {
     "C V|all|nocut": {
      "value": 1.25957,
      "se": 0.00168,
      "binding": "2024-11-07",
      "pole": [
       42.724923,
       -1.525
      ],
      "which": "C"
     },
     "C r|all|nocut": {
      "value": 0.99134,
      "se": 0.00132,
      "binding": "2024-11-07",
      "pole": [
       42.724923,
       -1.525
      ],
      "which": "C"
     },
     "C V|all|cut15": {
      "value": 0.85557,
      "se": 0.00184,
      "binding": "2024-05-19",
      "pole": [
       235.500777,
       7.234431
      ],
      "which": "C"
     },
     "C filter|no1107|cut15": {
      "value": 0.67337,
      "se": 0.00145,
      "binding": "2024-05-19",
      "pole": [
       235.500777,
       7.234431
      ],
      "which": "C"
     },
     "C2 V|all|nocut": {
      "value": 0.96725,
      "se": 0.00086,
      "binding": "2024-11-07",
      "pole": [
       50.364978,
       -3.725
      ],
      "which": "C2+"
     },
     "C2 r|all|nocut": {
      "value": 0.76127,
      "se": 0.00068,
      "binding": "2024-11-07",
      "pole": [
       50.364978,
       -3.725
      ],
      "which": "C2+"
     },
     "C2 V|all|cut15": {
      "value": 0.6533,
      "se": 0.00045,
      "binding": "2024-05-19",
      "pole": [
       235.797638,
       5.778092
      ],
      "which": "C2+"
     },
     "C2 filter|no1107|cut15": {
      "value": 0.51525,
      "se": 0.00062,
      "binding": "2024-05-19",
      "pole": [
       235.583719,
       6.887945
      ],
      "which": "C2+"
     }
    }
   }
  ],
  "summary": {
   "authors_axis | C | nominal": {
    "adopted": 2.3212,
    "min": 2.1367,
    "max": 2.3212,
    "min_over_adopted": 0.9205
   },
   "authors_axis | C | nominal_fitted_nights": {
    "adopted": 2.2002,
    "min": 2.0197,
    "max": 2.2002,
    "min_over_adopted": 0.918
   },
   "authors_axis | C | conservative": {
    "adopted": 1.6761,
    "min": 1.5404,
    "max": 1.6761,
    "min_over_adopted": 0.919
   },
   "authors_axis | C2+ | nominal": {
    "adopted": 2.3204,
    "min": 2.1344,
    "max": 2.3204,
    "min_over_adopted": 0.9198
   },
   "authors_axis | C2+ | nominal_fitted_nights": {
    "adopted": 2.1992,
    "min": 2.017,
    "max": 2.1992,
    "min_over_adopted": 0.9172
   },
   "authors_axis | C2+ | conservative": {
    "adopted": 1.6755,
    "min": 1.5385,
    "max": 1.6755,
    "min_over_adopted": 0.9182
   },
   "authors_axis | C2- | nominal": {
    "adopted": 2.1774,
    "min": 2.0153,
    "max": 2.1774,
    "min_over_adopted": 0.9256
   },
   "authors_axis | C2- | nominal_fitted_nights": {
    "adopted": 2.0567,
    "min": 1.8991,
    "max": 2.0567,
    "min_over_adopted": 0.9234
   },
   "authors_axis | C2- | conservative": {
    "adopted": 1.5666,
    "min": 1.4481,
    "max": 1.5666,
    "min_over_adopted": 0.9244
   },
   "best_axes | C V|all|nocut | value": {
    "adopted": 1.62136,
    "min": 1.25957,
    "max": 1.62136,
    "min_over_adopted": 0.7769
   },
   "best_axes | C r|all|nocut | value": {
    "adopted": 1.27608,
    "min": 0.99134,
    "max": 1.27608,
    "min_over_adopted": 0.7769
   },
   "best_axes | C V|all|cut15 | value": {
    "adopted": 1.09466,
    "min": 0.85557,
    "max": 1.09466,
    "min_over_adopted": 0.7816
   },
   "best_axes | C filter|no1107|cut15 | value": {
    "adopted": 0.86154,
    "min": 0.67337,
    "max": 0.86154,
    "min_over_adopted": 0.7816
   },
   "best_axes | C2 V|all|nocut | value": {
    "adopted": 1.16347,
    "min": 0.96725,
    "max": 1.16347,
    "min_over_adopted": 0.8313
   },
   "best_axes | C2 r|all|nocut | value": {
    "adopted": 0.91571,
    "min": 0.76127,
    "max": 0.91571,
    "min_over_adopted": 0.8313
   },
   "best_axes | C2 V|all|cut15 | value": {
    "adopted": 0.78476,
    "min": 0.6533,
    "max": 0.78476,
    "min_over_adopted": 0.8325
   },
   "best_axes | C2 filter|no1107|cut15 | value": {
    "adopted": 0.61795,
    "min": 0.51525,
    "max": 0.61795,
    "min_over_adopted": 0.8338
   }
  }
 },
 "reach": {
  "C2- filter|no1107|cut0|barrel0": {
   "grid_closest_angle": 57.72,
   "walk_first_reached_angle": 56.47,
   "walk_crossing_angle": 56.45,
   "at_glint_cone_edge": false,
   "reached_at_first_point": false,
   "points": [
    {
     "angle": 55.72,
     "pole": [
      208.128986,
      14.128548
     ],
     "value": 1.0049,
     "se": 0.00026,
     "binding": "2024-05-19"
    },
    {
     "angle": 55.97,
     "pole": [
      208.386194,
      14.111774
     ],
     "value": 1.00294,
     "se": 0.00024,
     "binding": "2024-05-19"
    },
    {
     "angle": 56.22,
     "pole": [
      208.643364,
      14.094728
     ],
     "value": 1.00176,
     "se": 0.00049,
     "binding": "2024-05-19"
    },
    {
     "angle": 56.47,
     "pole": [
      208.900495,
      14.077409
     ],
     "value": 0.99988,
     "se": 0.0005,
     "binding": "2024-05-19"
    },
    {
     "angle": 56.72,
     "pole": [
      209.157587,
      14.059818
     ],
     "value": 0.99763,
     "se": 0.00052,
     "binding": "2024-05-19"
    },
    {
     "angle": 56.97,
     "pole": [
      209.414639,
      14.041955
     ],
     "value": 0.99513,
     "se": 0.00043,
     "binding": "2024-05-19"
    },
    {
     "angle": 57.22,
     "pole": [
      209.67165,
      14.023821
     ],
     "value": 0.99533,
     "se": 0.00072,
     "binding": "2024-05-19"
    },
    {
     "angle": 57.47,
     "pole": [
      209.928621,
      14.005416
     ],
     "value": 0.99242,
     "se": 0.0003,
     "binding": "2024-05-19"
    },
    {
     "angle": 57.72,
     "pole": [
      210.18555,
      13.98674
     ],
     "value": 0.99138,
     "se": 0.00106,
     "binding": "2024-05-19"
    },
    {
     "angle": 57.97,
     "pole": [
      210.442437,
      13.967794
     ],
     "value": 0.98919,
     "se": 0.00071,
     "binding": "2024-05-19"
    },
    {
     "angle": 58.22,
     "pole": [
      210.699282,
      13.948578
     ],
     "value": 0.98646,
     "se": 0.00067,
     "binding": "2024-05-19"
    }
   ]
  },
  "C2- r|all|cut0|barrel0": {
   "grid_closest_angle": 57.72,
   "walk_first_reached_angle": 56.47,
   "walk_crossing_angle": 56.45,
   "at_glint_cone_edge": false,
   "reached_at_first_point": false,
   "points": [
    {
     "angle": 55.72,
     "pole": [
      208.128986,
      14.128548
     ],
     "value": 1.0049,
     "se": 0.00026,
     "binding": "2024-05-19"
    },
    {
     "angle": 55.97,
     "pole": [
      208.386194,
      14.111774
     ],
     "value": 1.00294,
     "se": 0.00024,
     "binding": "2024-05-19"
    },
    {
     "angle": 56.22,
     "pole": [
      208.643364,
      14.094728
     ],
     "value": 1.00176,
     "se": 0.00049,
     "binding": "2024-05-19"
    },
    {
     "angle": 56.47,
     "pole": [
      208.900495,
      14.077409
     ],
     "value": 0.99988,
     "se": 0.0005,
     "binding": "2024-05-19"
    },
    {
     "angle": 56.72,
     "pole": [
      209.157587,
      14.059818
     ],
     "value": 0.99763,
     "se": 0.00052,
     "binding": "2024-05-19"
    },
    {
     "angle": 56.97,
     "pole": [
      209.414639,
      14.041955
     ],
     "value": 0.99513,
     "se": 0.00043,
     "binding": "2024-05-19"
    },
    {
     "angle": 57.22,
     "pole": [
      209.67165,
      14.023821
     ],
     "value": 0.99533,
     "se": 0.00072,
     "binding": "2024-05-19"
    },
    {
     "angle": 57.47,
     "pole": [
      209.928621,
      14.005416
     ],
     "value": 0.99242,
     "se": 0.0003,
     "binding": "2024-05-19"
    },
    {
     "angle": 57.72,
     "pole": [
      210.18555,
      13.98674
     ],
     "value": 0.99138,
     "se": 0.00106,
     "binding": "2024-05-19"
    },
    {
     "angle": 57.97,
     "pole": [
      210.442437,
      13.967794
     ],
     "value": 0.98919,
     "se": 0.00071,
     "binding": "2024-05-19"
    },
    {
     "angle": 58.22,
     "pole": [
      210.699282,
      13.948578
     ],
     "value": 0.98646,
     "se": 0.00067,
     "binding": "2024-05-19"
    }
   ]
  },
  "C2+ filter|no1107|cut15|barrel0": {
   "grid_closest_angle": 55.0,
   "walk_first_reached_angle": 55.0,
   "walk_crossing_angle": 54.997,
   "at_glint_cone_edge": true,
   "reached_at_first_point": false,
   "points": [
    {
     "angle": 53.0,
     "pole": [
      204.420698,
      6.039642
     ],
     "value": 1.25219,
     "se": 0.00055,
     "binding": "2024-11-01"
    },
    {
     "angle": 53.25,
     "pole": [
      204.668815,
      5.999455
     ],
     "value": 1.25293,
     "se": 0.00022,
     "binding": "2024-11-01"
    },
    {
     "angle": 53.5,
     "pole": [
      204.916895,
      5.959157
     ],
     "value": 1.25148,
     "se": 0.00074,
     "binding": "2024-11-01"
    },
    {
     "angle": 53.75,
     "pole": [
      205.164939,
      5.918747
     ],
     "value": 1.25043,
     "se": 0.00017,
     "binding": "2024-11-01"
    },
    {
     "angle": 54.0,
     "pole": [
      205.412946,
      5.878228
     ],
     "value": 1.25094,
     "se": 0.00074,
     "binding": "2024-11-01"
    },
    {
     "angle": 54.25,
     "pole": [
      205.660918,
      5.837599
     ],
     "value": 1.24849,
     "se": 0.00093,
     "binding": "2024-11-01"
    },
    {
     "angle": 54.5,
     "pole": [
      205.908853,
      5.796861
     ],
     "value": 1.24827,
     "se": 0.00068,
     "binding": "2024-11-01"
    },
    {
     "angle": 54.75,
     "pole": [
      206.156753,
      5.756016
     ],
     "value": 1.24684,
     "se": 0.00055,
     "binding": "2024-11-01"
    },
    {
     "angle": 55.0,
     "pole": [
      206.404617,
      5.715063
     ],
     "value": 0.8174,
     "se": 0.00024,
     "binding": "2024-05-19"
    },
    {
     "angle": 55.25,
     "pole": [
      206.652445,
      5.674005
     ],
     "value": 0.81466,
     "se": 0.00018,
     "binding": "2024-05-19"
    },
    {
     "angle": 55.5,
     "pole": [
      206.900238,
      5.632841
     ],
     "value": 0.81288,
     "se": 0.0001,
     "binding": "2024-05-19"
    }
   ]
  },
  "C2- filter|no1107|cut15|barrel0": {
   "grid_closest_angle": 55.0,
   "walk_first_reached_angle": 55.0,
   "walk_crossing_angle": 54.997,
   "at_glint_cone_edge": true,
   "reached_at_first_point": false,
   "points": [
    {
     "angle": 53.0,
     "pole": [
      24.420698,
      -6.039642
     ],
     "value": 1.20672,
     "se": 0.00087,
     "binding": "2024-11-01"
    },
    {
     "angle": 53.25,
     "pole": [
      24.668815,
      -5.999455
     ],
     "value": 1.20713,
     "se": 0.00094,
     "binding": "2024-11-01"
    },
    {
     "angle": 53.5,
     "pole": [
      24.916895,
      -5.959157
     ],
     "value": 1.20591,
     "se": 0.00038,
     "binding": "2024-11-01"
    },
    {
     "angle": 53.75,
     "pole": [
      25.164939,
      -5.918747
     ],
     "value": 1.20426,
     "se": 0.00088,
     "binding": "2024-11-01"
    },
    {
     "angle": 54.0,
     "pole": [
      25.412946,
      -5.878228
     ],
     "value": 1.20309,
     "se": 0.00034,
     "binding": "2024-11-01"
    },
    {
     "angle": 54.25,
     "pole": [
      25.660918,
      -5.837599
     ],
     "value": 1.20216,
     "se": 0.00114,
     "binding": "2024-11-01"
    },
    {
     "angle": 54.5,
     "pole": [
      25.908853,
      -5.796861
     ],
     "value": 1.20143,
     "se": 0.00095,
     "binding": "2024-11-01"
    },
    {
     "angle": 54.75,
     "pole": [
      26.156753,
      -5.756016
     ],
     "value": 1.19969,
     "se": 0.00081,
     "binding": "2024-11-01"
    },
    {
     "angle": 55.0,
     "pole": [
      26.404617,
      -5.715063
     ],
     "value": 0.83793,
     "se": 0.00018,
     "binding": "2024-05-19"
    },
    {
     "angle": 55.25,
     "pole": [
      26.652445,
      -5.674005
     ],
     "value": 0.83516,
     "se": 0.00024,
     "binding": "2024-05-19"
    },
    {
     "angle": 55.5,
     "pole": [
      26.900238,
      -5.632841
     ],
     "value": 0.83275,
     "se": 0.00024,
     "binding": "2024-05-19"
    }
   ]
  },
  "C2+ r|all|cut15|barrel0": {
   "grid_closest_angle": 55.55,
   "walk_first_reached_angle": 55.55,
   "walk_crossing_angle": 55.545,
   "at_glint_cone_edge": true,
   "reached_at_first_point": false,
   "points": [
    {
     "angle": 53.55,
     "pole": [
      204.922869,
      5.688575
     ],
     "value": 1.36093,
     "se": 0.00065,
     "binding": "2024-11-07"
    },
    {
     "angle": 53.8,
     "pole": [
      205.170653,
      5.647319
     ],
     "value": 1.36051,
     "se": 0.00045,
     "binding": "2024-11-07"
    },
    {
     "angle": 54.05,
     "pole": [
      205.418402,
      5.605958
     ],
     "value": 1.36121,
     "se": 6e-05,
     "binding": "2024-11-07"
    },
    {
     "angle": 54.3,
     "pole": [
      205.666115,
      5.564493
     ],
     "value": 1.36092,
     "se": 0.00028,
     "binding": "2024-11-07"
    },
    {
     "angle": 54.55,
     "pole": [
      205.913793,
      5.522925
     ],
     "value": 1.35902,
     "se": 0.00019,
     "binding": "2024-11-07"
    },
    {
     "angle": 54.8,
     "pole": [
      206.161437,
      5.481254
     ],
     "value": 1.35703,
     "se": 0.00156,
     "binding": "2024-11-07"
    },
    {
     "angle": 55.05,
     "pole": [
      206.409046,
      5.439481
     ],
     "value": 1.35614,
     "se": 0.00043,
     "binding": "2024-11-07"
    },
    {
     "angle": 55.3,
     "pole": [
      206.65662,
      5.397607
     ],
     "value": 1.35566,
     "se": 0.00047,
     "binding": "2024-11-07"
    },
    {
     "angle": 55.55,
     "pole": [
      206.904161,
      5.355633
     ],
     "value": 0.81355,
     "se": 0.0003,
     "binding": "2024-05-19"
    },
    {
     "angle": 55.8,
     "pole": [
      207.151667,
      5.31356
     ],
     "value": 0.81086,
     "se": 0.00035,
     "binding": "2024-05-19"
    },
    {
     "angle": 56.05,
     "pole": [
      207.399139,
      5.271388
     ],
     "value": 0.80765,
     "se": 0.00014,
     "binding": "2024-05-19"
    }
   ]
  },
  "C2- r|all|cut15|barrel0": {
   "grid_closest_angle": 55.55,
   "walk_first_reached_angle": 55.55,
   "walk_crossing_angle": 55.545,
   "at_glint_cone_edge": true,
   "reached_at_first_point": false,
   "points": [
    {
     "angle": 53.55,
     "pole": [
      24.922869,
      -5.688575
     ],
     "value": 1.31092,
     "se": 0.00133,
     "binding": "2024-11-07"
    },
    {
     "angle": 53.8,
     "pole": [
      25.170653,
      -5.647319
     ],
     "value": 1.31005,
     "se": 0.00079,
     "binding": "2024-11-07"
    },
    {
     "angle": 54.05,
     "pole": [
      25.418402,
      -5.605958
     ],
     "value": 1.31044,
     "se": 0.00025,
     "binding": "2024-11-07"
    },
    {
     "angle": 54.3,
     "pole": [
      25.666115,
      -5.564493
     ],
     "value": 1.30971,
     "se": 0.0007,
     "binding": "2024-11-07"
    },
    {
     "angle": 54.55,
     "pole": [
      25.913793,
      -5.522925
     ],
     "value": 1.3086,
     "se": 0.00043,
     "binding": "2024-11-07"
    },
    {
     "angle": 54.8,
     "pole": [
      26.161437,
      -5.481254
     ],
     "value": 1.30744,
     "se": 0.00016,
     "binding": "2024-11-07"
    },
    {
     "angle": 55.05,
     "pole": [
      26.409046,
      -5.439481
     ],
     "value": 1.30555,
     "se": 0.00126,
     "binding": "2024-11-07"
    },
    {
     "angle": 55.3,
     "pole": [
      26.65662,
      -5.397607
     ],
     "value": 1.30644,
     "se": 0.00056,
     "binding": "2024-11-07"
    },
    {
     "angle": 55.55,
     "pole": [
      26.904161,
      -5.355633
     ],
     "value": 0.83337,
     "se": 0.00026,
     "binding": "2024-05-19"
    },
    {
     "angle": 55.8,
     "pole": [
      27.151667,
      -5.31356
     ],
     "value": 0.83083,
     "se": 0.00029,
     "binding": "2024-05-19"
    },
    {
     "angle": 56.05,
     "pole": [
      27.399139,
      -5.271388
     ],
     "value": 0.82814,
     "se": 0.00018,
     "binding": "2024-05-19"
    }
   ]
  }
 }
}

==> anc/out/white_spheres_10m.json <==
{
 "span": 10.0,
 "R_spheres_white": 1.0,
 "R_spheres_bus": 0.3900375,
 "dates": [
  "2024-05-19",
  "2024-05-21",
  "2024-05-31",
  "2024-06-05",
  "2024-06-12",
  "2024-10-27",
  "2024-11-01",
  "2024-11-07"
 ],
 "authors_axis": {
  "A": {
   "sphere_share_direct": [
    0.731,
    0.732,
    0.636,
    0.522,
    0.354,
    0.676,
    0.676,
    0.679
   ],
   "robust": {
    "V_fitted_nights": 6.4571,
    "V_all": 6.8106,
    "conservative": 4.9102,
    "refl_fraction": [
     0.034,
     0.035,
     0.06,
     0.083,
     0.103,
     0.032,
     0.032,
     0.031
    ]
   },
   "hires": {
    "V_fitted_nights": 6.4601,
    "V_all": 6.8129,
    "conservative": 4.9123,
    "refl_fraction": [
     0.034,
     0.036,
     0.06,
     0.082,
     0.102,
     0.032,
     0.031,
     0.031
    ]
   },
   "lower": {
    "V_fitted_nights": 6.4571,
    "V_all": 6.8106,
    "conservative": 4.9102
   }
  },
  "Aw": {
   "sphere_share_direct": [
    0.874,
    0.875,
    0.818,
    0.737,
    0.584,
    0.842,
    0.842,
    0.844
   ],
   "robust": {
    "V_fitted_nights": 2.8702,
    "V_all": 3.0241,
    "conservative": 2.1854,
    "refl_fraction": [
     0.141,
     0.145,
     0.223,
     0.328,
     0.471,
     0.129,
     0.127,
     0.127
    ]
   },
   "hires": {
    "V_fitted_nights": 2.8722,
    "V_all": 3.0257,
    "conservative": 2.1868,
    "refl_fraction": [
     0.141,
     0.145,
     0.222,
     0.325,
     0.464,
     0.128,
     0.126,
     0.126
    ]
   },
   "lower": {
    "V_fitted_nights": 2.8702,
    "V_all": 3.0241,
    "conservative": 2.1854
   }
  }
 },
 "any_axis": {
  "A": {
   "filter|no1107|cut15": {
    "direct_min": 2.3819,
    "candidates": [
     {
      "direct_grid": 2.3819,
      "pole": [
       55.766822,
       -5.955633
      ],
      "direct_local": 2.3207,
      "refl_value": 2.3207,
      "rho_max": 0.255,
      "binding": "2024-05-19",
      "hires": 2.322
     },
     {
      "direct_grid": 2.3848,
      "pole": [
       55.502991,
       -7.230299
      ],
      "direct_local": 2.3214,
      "refl_value": 2.3215,
      "rho_max": 0.2547,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 2.3848,
      "pole": [
       55.918783,
       -4.717068
      ],
      "direct_local": 2.3219,
      "refl_value": 2.3219,
      "rho_max": 0.2551,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 2.3928,
      "pole": [
       55.9369,
       -2.671182
      ],
      "direct_local": 2.328,
      "refl_value": 2.328,
      "rho_max": 0.2549,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 2.3934,
      "pole": [
       54.910646,
       -9.064615
      ],
      "direct_local": 2.3266,
      "refl_value": 2.3268,
      "rho_max": 0.2541,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 2.4125,
      "pole": [
       55.683479,
       -0.654373
      ],
      "direct_local": 2.338,
      "refl_value": 2.3381,
      "rho_max": 0.2545,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 2.4149,
      "pole": [
       54.038035,
       -10.862644
      ],
      "direct_local": 2.3372,
      "refl_value": 2.3374,
      "rho_max": 0.2532,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 2.4363,
      "pole": [
       54.865871,
       -5.675
      ],
      "direct_local": 2.3303,
      "refl_value": 2.3305,
      "rho_max": 0.2539,
      "binding": "2024-05-19"
     }
    ],
    "best": {
     "direct_grid": 2.3819,
     "pole": [
      55.766822,
      -5.955633
     ],
     "direct_local": 2.3207,
     "refl_value": 2.3207,
     "rho_max": 0.255,
     "binding": "2024-05-19",
     "hires": 2.322
    }
   },
   "V|all|cut15": {
    "direct_min": 3.0264,
    "candidates": [
     {
      "direct_grid": 3.0264,
      "pole": [
       55.766822,
       -5.955633
      ],
      "direct_local": 2.9486,
      "refl_value": 2.9486,
      "rho_max": 0.255,
      "binding": "2024-05-19",
      "hires": 2.9503
     },
     {
      "direct_grid": 3.03,
      "pole": [
       55.502991,
       -7.230299
      ],
      "direct_local": 2.9495,
      "refl_value": 2.9496,
      "rho_max": 0.2547,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 3.0301,
      "pole": [
       55.918783,
       -4.717068
      ],
      "direct_local": 2.9502,
      "refl_value": 2.9501,
      "rho_max": 0.2551,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 3.0403,
      "pole": [
       55.9369,
       -2.671182
      ],
      "direct_local": 2.9578,
      "refl_value": 2.9579,
      "rho_max": 0.2549,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 3.041,
      "pole": [
       54.910646,
       -9.064615
      ],
      "direct_local": 2.9562,
      "refl_value": 2.9564,
      "rho_max": 0.2541,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 3.0653,
      "pole": [
       55.683479,
       -0.654373
      ],
      "direct_local": 2.9706,
      "refl_value": 2.9708,
      "rho_max": 0.2545,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 3.0683,
      "pole": [
       54.038035,
       -10.862644
      ],
      "direct_local": 2.9696,
      "refl_value": 2.9699,
      "rho_max": 0.2532,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 3.0955,
      "pole": [
       54.865871,
       -5.675
      ],
      "direct_local": 2.9608,
      "refl_value": 2.961,
      "rho_max": 0.2539,
      "binding": "2024-05-19"
     }
    ],
    "best": {
     "direct_grid": 3.0264,
     "pole": [
      55.766822,
      -5.955633
     ],
     "direct_local": 2.9486,
     "refl_value": 2.9486,
     "rho_max": 0.255,
     "binding": "2024-05-19",
     "hires": 2.9503
    }
   },
   "V|all|nocut": {
    "direct_min": 4.4059,
    "candidates": [
     {
      "direct_grid": 4.4059,
      "pole": [
       221.702914,
       2.705
      ],
      "direct_local": 4.3159,
      "refl_value": 4.3159,
      "rho_max": 0.2432,
      "binding": "2024-11-07",
      "hires": 4.3172
     },
     {
      "direct_grid": 4.4084,
      "pole": [
       221.941599,
       3.575
      ],
      "direct_local": 4.3161,
      "refl_value": 4.3163,
      "rho_max": 0.2431,
      "binding": "2024-11-07"
     },
     {
      "direct_grid": 4.4087,
      "pole": [
       220.480939,
       2.645
      ],
      "direct_local": 4.3167,
      "refl_value": 4.3168,
      "rho_max": 0.244,
      "binding": "2024-11-07"
     },
     {
      "direct_grid": 4.4088,
      "pole": [
       221.625004,
       1.425
      ],
      "direct_local": 4.3166,
      "refl_value": 4.3168,
      "rho_max": 0.2431,
      "binding": "2024-11-07"
     },
     {
      "direct_grid": 4.4091,
      "pole": [
       222.97959,
       2.775
      ],
      "direct_local": 4.3167,
      "refl_value": 4.3168,
      "rho_max": 0.2423,
      "binding": "2024-11-07"
     },
     {
      "direct_grid": 4.4094,
      "pole": [
       221.443512,
       3.825
      ],
      "direct_local": 4.3168,
      "refl_value": 4.3168,
      "rho_max": 0.2434,
      "binding": "2024-11-07"
     },
     {
      "direct_grid": 4.412,
      "pole": [
       220.425045,
       1.175
      ],
      "direct_local": 4.3174,
      "refl_value": 4.3178,
      "rho_max": 0.244,
      "binding": "2024-11-07"
     },
     {
      "direct_grid": 4.4124,
      "pole": [
       222.824955,
       1.175
      ],
      "direct_local": 4.3183,
      "refl_value": 4.3184,
      "rho_max": 0.2423,
      "binding": "2024-11-07"
     }
    ],
    "best": {
     "direct_grid": 4.4059,
     "pole": [
      221.702914,
      2.705
     ],
     "direct_local": 4.3159,
     "refl_value": 4.3159,
     "rho_max": 0.2432,
     "binding": "2024-11-07",
     "hires": 4.3172
    }
   }
  },
  "Aw": {
   "filter|no1107|cut15": {
    "direct_min": 1.4211,
    "candidates": [
     {
      "direct_grid": 1.4211,
      "pole": [
       55.766822,
       -5.955633
      ],
      "direct_local": 1.2462,
      "refl_value": 1.2462,
      "rho_max": 0.7423,
      "binding": "2024-05-19",
      "hires": 1.2484
     },
     {
      "direct_grid": 1.4221,
      "pole": [
       55.502991,
       -7.230299
      ],
      "direct_local": 1.2465,
      "refl_value": 1.2465,
      "rho_max": 0.742,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 1.4221,
      "pole": [
       55.918783,
       -4.717068
      ],
      "direct_local": 1.2466,
      "refl_value": 1.2466,
      "rho_max": 0.7423,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 1.4249,
      "pole": [
       55.9369,
       -2.671182
      ],
      "direct_local": 1.2486,
      "refl_value": 1.2486,
      "rho_max": 0.7423,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 1.4251,
      "pole": [
       54.910646,
       -9.064615
      ],
      "direct_local": 1.2483,
      "refl_value": 1.2483,
      "rho_max": 0.7415,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 1.4287,
      "pole": [
       54.865871,
       -5.675
      ],
      "direct_local": 1.2494,
      "refl_value": 1.2494,
      "rho_max": 0.7415,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 1.4293,
      "pole": [
       55.683479,
       -0.654373
      ],
      "direct_local": 1.252,
      "refl_value": 1.252,
      "rho_max": 0.742,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 1.4298,
      "pole": [
       54.302647,
       -7.675
      ],
      "direct_local": 1.2506,
      "refl_value": 1.2506,
      "rho_max": 0.7411,
      "binding": "2024-05-19"
     }
    ],
    "best": {
     "direct_grid": 1.4211,
     "pole": [
      55.766822,
      -5.955633
     ],
     "direct_local": 1.2462,
     "refl_value": 1.2462,
     "rho_max": 0.7423,
     "binding": "2024-05-19",
     "hires": 1.2484
    }
   },
   "V|all|cut15": {
    "direct_min": 1.8056,
    "candidates": [
     {
      "direct_grid": 1.8056,
      "pole": [
       55.766822,
       -5.955633
      ],
      "direct_local": 1.5834,
      "refl_value": 1.5834,
      "rho_max": 0.7423,
      "binding": "2024-05-19",
      "hires": 1.5861
     },
     {
      "direct_grid": 1.8068,
      "pole": [
       55.502991,
       -7.230299
      ],
      "direct_local": 1.5837,
      "refl_value": 1.5838,
      "rho_max": 0.742,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 1.8069,
      "pole": [
       55.918783,
       -4.717068
      ],
      "direct_local": 1.5839,
      "refl_value": 1.5839,
      "rho_max": 0.7423,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 1.8105,
      "pole": [
       55.9369,
       -2.671182
      ],
      "direct_local": 1.5865,
      "refl_value": 1.5864,
      "rho_max": 0.7423,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 1.8107,
      "pole": [
       54.910646,
       -9.064615
      ],
      "direct_local": 1.586,
      "refl_value": 1.586,
      "rho_max": 0.7415,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 1.8153,
      "pole": [
       54.865871,
       -5.675
      ],
      "direct_local": 1.5875,
      "refl_value": 1.5875,
      "rho_max": 0.7415,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 1.8161,
      "pole": [
       55.683479,
       -0.654373
      ],
      "direct_local": 1.5907,
      "refl_value": 1.5907,
      "rho_max": 0.742,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 1.8167,
      "pole": [
       54.302647,
       -7.675
      ],
      "direct_local": 1.5889,
      "refl_value": 1.5889,
      "rho_max": 0.7411,
      "binding": "2024-05-19"
     }
    ],
    "best": {
     "direct_grid": 1.8056,
     "pole": [
      55.766822,
      -5.955633
     ],
     "direct_local": 1.5834,
     "refl_value": 1.5834,
     "rho_max": 0.7423,
     "binding": "2024-05-19",
     "hires": 1.5861
    }
   },
   "V|all|nocut": {
    "direct_min": 2.6452,
    "candidates": [
     {
      "direct_grid": 2.6452,
      "pole": [
       221.702914,
       2.705
      ],
      "direct_local": 2.344,
      "refl_value": 2.344,
      "rho_max": 0.7274,
      "binding": "2024-11-07",
      "hires": 2.3472
     },
     {
      "direct_grid": 2.6461,
      "pole": [
       221.941599,
       3.575
      ],
      "direct_local": 2.344,
      "refl_value": 2.3441,
      "rho_max": 0.7274,
      "binding": "2024-11-07"
     },
     {
      "direct_grid": 2.6462,
      "pole": [
       220.480939,
       2.645
      ],
      "direct_local": 2.3443,
      "refl_value": 2.3443,
      "rho_max": 0.7279,
      "binding": "2024-11-07"
     },
     {
      "direct_grid": 2.6462,
      "pole": [
       221.625004,
       1.425
      ],
      "direct_local": 2.3442,
      "refl_value": 2.3442,
      "rho_max": 0.7274,
      "binding": "2024-11-07"
     },
     {
      "direct_grid": 2.6463,
      "pole": [
       222.97959,
       2.775
      ],
      "direct_local": 2.3442,
      "refl_value": 2.3443,
      "rho_max": 0.727,
      "binding": "2024-11-07"
     },
     {
      "direct_grid": 2.6465,
      "pole": [
       221.443512,
       3.825
      ],
      "direct_local": 2.3443,
      "refl_value": 2.3443,
      "rho_max": 0.7275,
      "binding": "2024-11-07"
     },
     {
      "direct_grid": 2.6474,
      "pole": [
       220.425045,
       1.175
      ],
      "direct_local": 2.3444,
      "refl_value": 2.3445,
      "rho_max": 0.7279,
      "binding": "2024-11-07"
     },
     {
      "direct_grid": 2.6475,
      "pole": [
       222.824955,
       1.175
      ],
      "direct_local": 2.3448,
      "refl_value": 2.3448,
      "rho_max": 0.727,
      "binding": "2024-11-07"
     }
    ],
    "best": {
     "direct_grid": 2.6452,
     "pole": [
      221.702914,
      2.705
     ],
     "direct_local": 2.344,
     "refl_value": 2.344,
     "rho_max": 0.7274,
     "binding": "2024-11-07",
     "hires": 2.3472
    }
   }
  }
 },
 "seconds": 1226
}

==> anc/out/white_spheres_12m.json <==
{
 "span": 12.0,
 "R_spheres_white": 1.0,
 "R_spheres_bus": 0.3900375,
 "dates": [
  "2024-05-19",
  "2024-05-21",
  "2024-05-31",
  "2024-06-05",
  "2024-06-12",
  "2024-10-27",
  "2024-11-01",
  "2024-11-07"
 ],
 "authors_axis": {
  "A": {
   "sphere_share_direct": [
    0.731,
    0.732,
    0.622,
    0.5,
    0.332,
    0.669,
    0.668,
    0.672
   ],
   "robust": {
    "V_fitted_nights": 6.3919,
    "V_all": 6.7459,
    "conservative": 4.8606,
    "refl_fraction": [
     0.034,
     0.035,
     0.058,
     0.078,
     0.096,
     0.032,
     0.031,
     0.031
    ]
   },
   "hires": {
    "V_fitted_nights": 6.3942,
    "V_all": 6.7471,
    "conservative": 4.8621,
    "refl_fraction": [
     0.034,
     0.036,
     0.059,
     0.079,
     0.096,
     0.031,
     0.031,
     0.031
    ]
   },
   "lower": {
    "V_fitted_nights": 6.3919,
    "V_all": 6.7459,
    "conservative": 4.8606
   }
  },
  "Aw": {
   "sphere_share_direct": [
    0.874,
    0.875,
    0.809,
    0.719,
    0.561,
    0.838,
    0.838,
    0.84
   ],
   "robust": {
    "V_fitted_nights": 2.8634,
    "V_all": 3.0177,
    "conservative": 2.1802,
    "refl_fraction": [
     0.138,
     0.142,
     0.215,
     0.311,
     0.44,
     0.126,
     0.124,
     0.124
    ]
   },
   "hires": {
    "V_fitted_nights": 2.8568,
    "V_all": 3.0102,
    "conservative": 2.1751,
    "refl_fraction": [
     0.142,
     0.146,
     0.221,
     0.319,
     0.449,
     0.129,
     0.127,
     0.127
    ]
   },
   "lower": {
    "V_fitted_nights": 2.8568,
    "V_all": 3.0102,
    "conservative": 2.1751
   }
  }
 },
 "any_axis": {
  "A": {
   "filter|no1107|cut15": {
    "direct_min": 2.2878,
    "candidates": [
     {
      "direct_grid": 2.2878,
      "pole": [
       55.762451,
       -5.996913
      ],
      "direct_local": 2.2,
      "refl_value": 2.2,
      "rho_max": 0.2575,
      "binding": "2024-05-19",
      "hires": 2.2004
     },
     {
      "direct_grid": 2.294,
      "pole": [
       55.921136,
       -4.617142
      ],
      "direct_local": 2.2013,
      "refl_value": 2.2013,
      "rho_max": 0.2576,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 2.2942,
      "pole": [
       55.531961,
       -7.114568
      ],
      "direct_local": 2.2007,
      "refl_value": 2.2008,
      "rho_max": 0.2573,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 2.313,
      "pole": [
       55.925919,
       -2.571833
      ],
      "direct_local": 2.2075,
      "refl_value": 2.2075,
      "rho_max": 0.2574,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 2.3132,
      "pole": [
       54.932318,
       -8.993643
      ],
      "direct_local": 2.2062,
      "refl_value": 2.2063,
      "rho_max": 0.2567,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 2.3448,
      "pole": [
       54.092437,
       -10.778165
      ],
      "direct_local": 2.2166,
      "refl_value": 2.2168,
      "rho_max": 0.2558,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 2.3448,
      "pole": [
       55.679389,
       -0.557366
      ],
      "direct_local": 2.2177,
      "refl_value": 2.2178,
      "rho_max": 0.257,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 2.3706,
      "pole": [
       54.865568,
       -5.425
      ],
      "direct_local": 2.2102,
      "refl_value": 2.2104,
      "rho_max": 0.2564,
      "binding": "2024-05-19"
     }
    ],
    "best": {
     "direct_grid": 2.2878,
     "pole": [
      55.762451,
      -5.996913
     ],
     "direct_local": 2.2,
     "refl_value": 2.2,
     "rho_max": 0.2575,
     "binding": "2024-05-19",
     "hires": 2.2004
    }
   },
   "V|all|cut15": {
    "direct_min": 2.9068,
    "candidates": [
     {
      "direct_grid": 2.9068,
      "pole": [
       55.762451,
       -5.996913
      ],
      "direct_local": 2.7952,
      "refl_value": 2.7952,
      "rho_max": 0.2575,
      "binding": "2024-05-19",
      "hires": 2.7958
     },
     {
      "direct_grid": 2.9147,
      "pole": [
       55.921136,
       -4.617142
      ],
      "direct_local": 2.797,
      "refl_value": 2.7969,
      "rho_max": 0.2576,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 2.915,
      "pole": [
       55.531961,
       -7.114568
      ],
      "direct_local": 2.7961,
      "refl_value": 2.7963,
      "rho_max": 0.2573,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 2.9388,
      "pole": [
       55.925919,
       -2.571833
      ],
      "direct_local": 2.8048,
      "refl_value": 2.8048,
      "rho_max": 0.2574,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 2.9391,
      "pole": [
       54.932318,
       -8.993643
      ],
      "direct_local": 2.8031,
      "refl_value": 2.8033,
      "rho_max": 0.2567,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 2.9792,
      "pole": [
       54.092437,
       -10.778165
      ],
      "direct_local": 2.8164,
      "refl_value": 2.8166,
      "rho_max": 0.2558,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 2.9793,
      "pole": [
       55.679389,
       -0.557366
      ],
      "direct_local": 2.8177,
      "refl_value": 2.8179,
      "rho_max": 0.257,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 3.012,
      "pole": [
       54.865568,
       -5.425
      ],
      "direct_local": 2.8083,
      "refl_value": 2.8085,
      "rho_max": 0.2564,
      "binding": "2024-05-19"
     }
    ],
    "best": {
     "direct_grid": 2.9068,
     "pole": [
      55.762451,
      -5.996913
     ],
     "direct_local": 2.7952,
     "refl_value": 2.7952,
     "rho_max": 0.2575,
     "binding": "2024-05-19",
     "hires": 2.7958
    }
   },
   "V|all|nocut": {
    "direct_min": 4.1659,
    "candidates": [
     {
      "direct_grid": 4.1659,
      "pole": [
       221.702914,
       2.705
      ],
      "direct_local": 4.0865,
      "refl_value": 4.0865,
      "rho_max": 0.2407,
      "binding": "2024-11-07",
      "hires": 4.086
     },
     {
      "direct_grid": 4.1684,
      "pole": [
       221.755035,
       3.825
      ],
      "direct_local": 4.0871,
      "refl_value": 4.0872,
      "rho_max": 0.2407,
      "binding": "2024-11-07"
     },
     {
      "direct_grid": 4.1686,
      "pole": [
       222.884694,
       2.755
      ],
      "direct_local": 4.0871,
      "refl_value": 4.0873,
      "rho_max": 0.2399,
      "binding": "2024-11-07"
     },
     {
      "direct_grid": 4.1687,
      "pole": [
       220.480945,
       2.645
      ],
      "direct_local": 4.0873,
      "refl_value": 4.0874,
      "rho_max": 0.2415,
      "binding": "2024-11-07"
     },
     {
      "direct_grid": 4.1688,
      "pole": [
       221.645005,
       1.425
      ],
      "direct_local": 4.0872,
      "refl_value": 4.0874,
      "rho_max": 0.2406,
      "binding": "2024-11-07"
     },
     {
      "direct_grid": 4.171,
      "pole": [
       220.690898,
       3.825
      ],
      "direct_local": 4.0883,
      "refl_value": 4.0882,
      "rho_max": 0.2414,
      "binding": "2024-11-07"
     },
     {
      "direct_grid": 4.1711,
      "pole": [
       222.824854,
       1.675
      ],
      "direct_local": 4.088,
      "refl_value": 4.0881,
      "rho_max": 0.2399,
      "binding": "2024-11-07"
     },
     {
      "direct_grid": 4.1719,
      "pole": [
       223.099764,
       4.075
      ],
      "direct_local": 4.088,
      "refl_value": 4.0883,
      "rho_max": 0.2399,
      "binding": "2024-11-07"
     }
    ],
    "best": {
     "direct_grid": 4.1659,
     "pole": [
      221.702914,
      2.705
     ],
     "direct_local": 4.0865,
     "refl_value": 4.0865,
     "rho_max": 0.2407,
     "binding": "2024-11-07",
     "hires": 4.086
    }
   }
  },
  "Aw": {
   "filter|no1107|cut15": {
    "direct_min": 1.3748,
    "candidates": [
     {
      "direct_grid": 1.3748,
      "pole": [
       55.754664,
       -6.046286
      ],
      "direct_local": 1.2138,
      "refl_value": 1.2138,
      "rho_max": 0.7399,
      "binding": "2024-05-19",
      "hires": 1.2114
     },
     {
      "direct_grid": 1.3758,
      "pole": [
       55.920041,
       -4.667107
      ],
      "direct_local": 1.2142,
      "refl_value": 1.2142,
      "rho_max": 0.74,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 1.3758,
      "pole": [
       55.517558,
       -7.182457
      ],
      "direct_local": 1.2141,
      "refl_value": 1.2141,
      "rho_max": 0.7397,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 1.3788,
      "pole": [
       55.93149,
       -2.621499
      ],
      "direct_local": 1.2163,
      "refl_value": 1.2163,
      "rho_max": 0.74,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 1.3791,
      "pole": [
       54.911417,
       -9.019164
      ],
      "direct_local": 1.216,
      "refl_value": 1.216,
      "rho_max": 0.7391,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 1.383,
      "pole": [
       54.865568,
       -5.425
      ],
      "direct_local": 1.2173,
      "refl_value": 1.2173,
      "rho_max": 0.7391,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 1.383,
      "pole": [
       54.553966,
       -7.425
      ],
      "direct_local": 1.2175,
      "refl_value": 1.2175,
      "rho_max": 0.7389,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 1.3835,
      "pole": [
       55.671513,
       -0.60585
      ],
      "direct_local": 1.2198,
      "refl_value": 1.2198,
      "rho_max": 0.7397,
      "binding": "2024-05-19"
     }
    ],
    "best": {
     "direct_grid": 1.3748,
     "pole": [
      55.754664,
      -6.046286
     ],
     "direct_local": 1.2138,
     "refl_value": 1.2138,
     "rho_max": 0.7399,
     "binding": "2024-05-19",
     "hires": 1.2114
    }
   },
   "V|all|cut15": {
    "direct_min": 1.7467,
    "candidates": [
     {
      "direct_grid": 1.7467,
      "pole": [
       55.754664,
       -6.046286
      ],
      "direct_local": 1.5422,
      "refl_value": 1.5422,
      "rho_max": 0.7399,
      "binding": "2024-05-19",
      "hires": 1.5391
     },
     {
      "direct_grid": 1.7481,
      "pole": [
       55.920041,
       -4.667107
      ],
      "direct_local": 1.5427,
      "refl_value": 1.5427,
      "rho_max": 0.74,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 1.7481,
      "pole": [
       55.517558,
       -7.182457
      ],
      "direct_local": 1.5426,
      "refl_value": 1.5426,
      "rho_max": 0.7397,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 1.7519,
      "pole": [
       55.93149,
       -2.621499
      ],
      "direct_local": 1.5454,
      "refl_value": 1.5454,
      "rho_max": 0.74,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 1.7522,
      "pole": [
       54.911417,
       -9.019164
      ],
      "direct_local": 1.545,
      "refl_value": 1.5451,
      "rho_max": 0.7391,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 1.7572,
      "pole": [
       54.865568,
       -5.425
      ],
      "direct_local": 1.5466,
      "refl_value": 1.5467,
      "rho_max": 0.7391,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 1.7573,
      "pole": [
       54.553966,
       -7.425
      ],
      "direct_local": 1.5469,
      "refl_value": 1.5469,
      "rho_max": 0.7389,
      "binding": "2024-05-19"
     },
     {
      "direct_grid": 1.7579,
      "pole": [
       55.671513,
       -0.60585
      ],
      "direct_local": 1.5499,
      "refl_value": 1.5499,
      "rho_max": 0.7397,
      "binding": "2024-05-19"
     }
    ],
    "best": {
     "direct_grid": 1.7467,
     "pole": [
      55.754664,
      -6.046286
     ],
     "direct_local": 1.5422,
     "refl_value": 1.5422,
     "rho_max": 0.7399,
     "binding": "2024-05-19",
     "hires": 1.5391
    }
   },
   "V|all|nocut": {
    "direct_min": 2.5568,
    "candidates": [
     {
      "direct_grid": 2.5568,
      "pole": [
       221.702914,
       2.705
      ],
      "direct_local": 2.281,
      "refl_value": 2.281,
      "rho_max": 0.722,
      "binding": "2024-11-07",
      "hires": 2.2755
     },
     {
      "direct_grid": 2.5577,
      "pole": [
       221.755035,
       3.825
      ],
      "direct_local": 2.2812,
      "refl_value": 2.2813,
      "rho_max": 0.722,
      "binding": "2024-11-07"
     },
     {
      "direct_grid": 2.5578,
      "pole": [
       222.884694,
       2.755
      ],
      "direct_local": 2.2812,
      "refl_value": 2.2813,
      "rho_max": 0.7219,
      "binding": "2024-11-07"
     },
     {
      "direct_grid": 2.5578,
      "pole": [
       220.480945,
       2.645
      ],
      "direct_local": 2.2813,
      "refl_value": 2.2814,
      "rho_max": 0.7222,
      "binding": "2024-11-07"
     },
     {
      "direct_grid": 2.5579,
      "pole": [
       221.645005,
       1.425
      ],
      "direct_local": 2.2812,
      "refl_value": 2.2813,
      "rho_max": 0.7221,
      "binding": "2024-11-07"
     },
     {
      "direct_grid": 2.5587,
      "pole": [
       220.690898,
       3.825
      ],
      "direct_local": 2.2817,
      "refl_value": 2.2817,
      "rho_max": 0.7221,
      "binding": "2024-11-07"
     },
     {
      "direct_grid": 2.5587,
      "pole": [
       222.824854,
       1.675
      ],
      "direct_local": 2.2816,
      "refl_value": 2.2816,
      "rho_max": 0.7219,
      "binding": "2024-11-07"
     },
     {
      "direct_grid": 2.559,
      "pole": [
       223.099764,
       4.075
      ],
      "direct_local": 2.2814,
      "refl_value": 2.2816,
      "rho_max": 0.7218,
      "binding": "2024-11-07"
     }
    ],
    "best": {
     "direct_grid": 2.5568,
     "pole": [
      221.702914,
      2.705
     ],
     "direct_local": 2.281,
     "refl_value": 2.281,
     "rho_max": 0.722,
     "binding": "2024-11-07",
     "hires": 2.2755
    }
   }
  }
 },
 "seconds": 1207
}

==> anc/out/worstnight_mc_10m.json <==
{
 "span": 10.0,
 "true": {
  "any_cons": 2.413,
  "authors_V_fitted": 6.666,
  "authors_cons": 5.065
 },
 "sigma_0.05": {
  "any_cons": {
   "mean_over_true": 1.028,
   "p95_over_true": 1.085
  },
  "authors_V_fitted": {
   "mean_over_true": 1.012,
   "p95_over_true": 1.078
  },
  "authors_cons": {
   "mean_over_true": 1.004,
   "p95_over_true": 1.081
  }
 },
 "sigma_0.10": {
  "any_cons": {
   "mean_over_true": 1.068,
   "p95_over_true": 1.181
  },
  "authors_V_fitted": {
   "mean_over_true": 1.05,
   "p95_over_true": 1.2
  },
  "authors_cons": {
   "mean_over_true": 1.016,
   "p95_over_true": 1.165
  }
 },
 "sigma_0.16": {
  "any_cons": {
   "mean_over_true": 1.129,
   "p95_over_true": 1.327
  },
  "authors_V_fitted": {
   "mean_over_true": 1.094,
   "p95_over_true": 1.333
  },
  "authors_cons": {
   "mean_over_true": 1.064,
   "p95_over_true": 1.307
  }
 },
 "seconds": 8
}

==> anc/out/worstnight_mc_12m.json <==
{
 "span": 12.0,
 "true": {
  "any_cons": 2.344,
  "authors_V_fitted": 6.596,
  "authors_cons": 5.012
 },
 "sigma_0.05": {
  "any_cons": {
   "mean_over_true": 1.02,
   "p95_over_true": 1.078
  },
  "authors_V_fitted": {
   "mean_over_true": 1.012,
   "p95_over_true": 1.078
  },
  "authors_cons": {
   "mean_over_true": 1.004,
   "p95_over_true": 1.081
  }
 },
 "sigma_0.10": {
  "any_cons": {
   "mean_over_true": 1.059,
   "p95_over_true": 1.169
  },
  "authors_V_fitted": {
   "mean_over_true": 1.05,
   "p95_over_true": 1.2
  },
  "authors_cons": {
   "mean_over_true": 1.017,
   "p95_over_true": 1.165
  }
 },
 "sigma_0.16": {
  "any_cons": {
   "mean_over_true": 1.119,
   "p95_over_true": 1.326
  },
  "authors_V_fitted": {
   "mean_over_true": 1.095,
   "p95_over_true": 1.333
  },
  "authors_cons": {
   "mean_over_true": 1.065,
   "p95_over_true": 1.307
  }
 },
 "seconds": 9
}

==> anc/table2.py <==
#!/usr/bin/env python3
"""
Table 2 and the related numbers in the text, rounded down, from results_robust_{10,12}m.json (authors' axis) and
results_hybrid_{10,12}m.json (minima over spin axes: the lower of the exact value and the high-resolution recheck,
taken from hires_edge.py where present), and the mirror-like rows from results_specular_their_pole.json and
results_spheres_spec_{10,12}m.json. The authors'-axis rows take the lower of the standard and high-resolution
values (checks/authors_hires.py). The path-traced values of checks/walk_refl.py (walk_refl_{10,12}m.json: the
authors' axis and every candidate axis of the search, every case) are included where present, and the lowest value is
taken; 'method' records which calculation gave it. Run hires_edge.py, ky26_specular.py,
ky26_spheres_spec.py, checks/authors_hires.py and checks/walk_refl.py (sections authors and table2) first.
Usage: python3 table2.py MOESM3.txt OUTDIR   ->  OUTDIR/table2_values.json
"""
import sys, json, math, numpy as np
import ky26_note as K, ky26_robust as RB

def floor2(x): return math.floor(x * 100 + 1e-9) / 100
def floor1(x): return math.floor(x * 10 + 1e-9) / 10

def main(data, outdir):
    NI = K.nights(K.summarise(K.read_lc(data))); dates = [n['date'] for n in NI]
    H = np.array([K.unit(n['s'] + n['e']) for n in NI]); p = RB.u(151, 11)
    ang = np.degrees(np.arccos(np.abs(H @ p)))
    assert ang.min() > 15, 'a night is within the glint cut at the authors pole'
    fr, frc = 10 ** (-0.4 * RB.VR), 10 ** (-0.4 * RB.VRC)
    filt = np.array([frc if d in ('2024-10-27', '2024-11-07') else fr for d in dates]); keep = np.array([d != '2024-11-07' for d in dates])
    out = {'angles_to_authors_pole': [round(float(a), 1) for a in ang]}
    for span in (10, 12):
        rob = json.load(open('%s/results_robust_%dm.json' % (outdir, span)))
        hyb = json.load(open('%s/results_hybrid_%dm.json' % (outdir, span)))['results']
        T = {}
        try: wk = json.load(open('%s/walk_refl_%dm.json' % (outdir, span)))         # checks/walk_refl.py (path-traced)
        except FileNotFoundError: wk = {}
        try:
            hr = json.load(open('%s/authors_hires_%dm.json' % (outdir, span)))       # checks/authors_hires.py
        except FileNotFoundError:
            sys.exit('table2.py: %s/authors_hires_%dm.json is missing; run checks/authors_hires.py for both spans first' % (outdir, span))
        for case in ('A', 'B', 'C', 'C2'):                # authors' axis: worst night, more favorable cell face for C2
            nom, con = [], []
            for f, v in rob[case]['their_pole'].items():
                V = np.array(v['V']); nom.append(V.max()); con.append((V * filt)[keep].max())
            for k, v in hr.items():                           # high-resolution values, where present
                if k.rstrip('+-') == case: nom.append(v['nominal']); con.append(v['conservative'])
            walks = [v for k, v in wk.get('authors', {}).items() if k.rstrip('+-') == case]        # path-traced
            for v in walks: nom.append(v['nominal']); con.append(v['conservative'])
            T['%s authors' % case] = dict(nominal=floor2(min(nom)), conservative=floor2(min(con)), raw=[round(min(nom), 4), round(min(con), 4)])
            # nominal without 2024-11-07, the night the authors did not fit
            Vs = [np.array(v['V']) for v in rob[case]['their_pole'].values()] + [np.array(v['V']) for k, v in hr.items() if k.rstrip('+-') == case] \
                 + [np.array(v['V']) for v in walks]
            fit = min(Vs, key=lambda V: V[keep].max())
            T['%s authors' % case].update(nominal_fitted_nights=floor2(fit[keep].max()), fitted_nights_raw=round(float(fit[keep].max()), 4),
                                          fitted_nights_binding=dates[int(np.argmax(np.where(keep, fit, 0)))])
            if case == 'A': VA = fit
        def best(case, key):
            names = ['C2+', 'C2-'] if case == 'C2' else [case]; vals = []
            for nm in names:
                r = hyb['%s %s' % (nm, key)]; h = r.get('hires_edge', r.get('hires', 9))
                vals.append((r['best']['exact'], r['best']['pole'], r['best']['binding'], nm, 'standard'))
                vals.append((h, r.get('hires_edge_pole', r['best']['pole']), r['best']['binding'], nm, 'high resolution'))
                w = wk.get('table2', {}).get('%s %s' % (nm, key))                              # path-traced, all candidates
                if w is not None: vals.append((w['min'], w['pole'], w['binding'], nm, 'path-traced'))
            return min(vals)
        for case in ('A', 'B', 'C', 'C2'):
            row = {}
            for key in ('V|all|nocut', 'filter|no1107|cut15', 'V|all|cut15', 'r|all|nocut'):
                v, pole, bind, nm, how = best(case, key)
                row[key] = dict(value=floor2(v), raw=round(v, 4), pole=pole, binding=bind, which=nm, method=how)
            T['%s any' % case] = row
        T['A cut sensitivity'] = {}
        for d in (10, 15, 20, 25, 30):
            for b in ('filter|no1107', 'V|all'):
                v, pole, bind, _, _ = best('A', '%s|cut%d' % (b, d))
                T['A cut sensitivity']['%s|cut%d' % (b, d)] = dict(value=floor2(v), raw=round(v, 4), pole=pole, binding=bind)
        T['energy_max_m2'] = rob['energy_first_hit_fixed_Rcell_0.25']['max_m2']
        sp = json.load(open('%s/results_specular_their_pole.json' % outdir))['%dm' % span]
        T['A mirror spheres authors'] = dict(nominal=floor2(sp['spheres_only_V']), conservative=floor2(sp['spheres_only_cons']))
        XO = np.array([n['X'] for n in NI]); ks = XO / (XO / VA + sp['sph'])
        T['A mirror spheres authors'].update(nominal_fitted_nights=floor2(ks[keep].max()), fitted_nights_raw=round(float(ks[keep].max()), 4))
        T['A all mirror-like authors'] = dict(nominal=floor1(sp['V']), conservative=floor1(sp['cons']))   # approximate; one decimal
        ss = json.load(open('%s/results_spheres_spec_%dm.json' % (outdir, span)))['results']
        lo = lambda k: min(ss[k]['min'], ss[k]['hybrid_min'])
        T['A mirror spheres any'] = dict(nominal=floor2(lo('V|all|nocut')), conservative=floor2(lo('filter|no1107|cut15')))
        out['%dm' % span] = T
    json.dump(out, open('%s/table2_values.json' % outdir, 'w'), indent=1)
    for span in ('10m', '12m'):
        T = out[span]; print('==', span)
        for k in ('A authors', 'B authors', 'C authors', 'C2 authors', 'A mirror spheres authors', 'A all mirror-like authors', 'A mirror spheres any'):
            print('  %-26s %.2f %.2f' % (k, T[k]['nominal'], T[k]['conservative']))
        for c in ('A', 'B', 'C', 'C2'):
            r = T['%s any' % c]; print('  %-12s nominal %.2f  conservative %.2f  Vcut15 %.2f  r %.2f   (cons. at %s, %s)' % (
                c + ' any', r['V|all|nocut']['value'], r['filter|no1107|cut15']['value'], r['V|all|cut15']['value'], r['r|all|nocut']['value'],
                r['filter|no1107|cut15']['pole'], r['filter|no1107|cut15']['binding']))
        print('  A cuts', {k: v['value'] for k, v in T['A cut sensitivity'].items()})

if __name__ == '__main__':
    main(sys.argv[1], sys.argv[2])


==> anc/test_note.py <==
"""
Checks of ky26_note.py: phase function against sbpy, sampled surface areas, ray caster, rotation average, and the
least-squares scale at the authors' axis. Usage: python3 test_note.py MOESM3.txt (needs sbpy)
"""
import math, numpy as np, warnings; warnings.filterwarnings('ignore')
import sys
import ky26_note as K
DATA = sys.argv[1] if len(sys.argv) > 1 else 'MOESM3.txt'
from sbpy.photometry import HG1G2
# 1 phase function vs sbpy
for a in (0.5, 5, 7.4, 7.6, 10.7, 27.4, 30, 61, 82.3, 101.4, 130):
    mine = float(K.phi_hg1g2(math.radians(a), -0.15, 1.0)[0]); sb = 10 ** (-0.4 * (float(HG1G2.evaluate(math.radians(a), 0, -0.15, 1.0))))
    assert abs(mine - sb) < 1e-6 * max(1, sb), (a, mine, sb)
print('1 phase function matches sbpy at 11 angles')
# 2 areas
for span in (10.0, 12.0):
    g = K.geometry(span)
    exp = dict(panel=2 * (g['A_panel'] - g['A_stripe']), stripe=2 * g['A_stripe'], bus=2 * math.pi * 1.14 * 2.189801 + math.pi * 1.14 ** 2,
               bottom=math.pi * 1.14 ** 2, board=4 * 0.88, ant_f=math.pi * 0.36, ant_r=math.pi * 0.36,
               spheres=sum(4 * math.pi * r * r for r in g['sph'][:, 3]))
    for h in (0.08, 0.10, 0.11, 0.12, 0.15, 0.18, 0.20):          # every sample step used by the scripts
        P, N, A, L = K.surface_samples(g, h); tot = {l: A[L == l].sum() for l in set(L)}
        for k in exp: assert abs(tot[k] / exp[k] - 1) < 1e-9, (span, h, k, tot[k], exp[k])
    print('2 sample areas equal the part areas at every sample step, %g m span:' % span, {k: round(exp[k], 3) for k in exp})
# 3 ray caster
g = K.geometry(10.0)
P = np.array([[3.5, 0, 2.0], [3.5, 0, -2.0], [0, 0, 5.0], [5, 0, 1.0], [0, 0, -5]]); U = np.array([[0, 0, -1], [0, 0, 1], [0, 0, -1], [-1, 0, 0], [0, 0, 1.0]])
T, LAB, HP, HN = K.nearest_hit(P, U, g)
EXP3 = [('panel', 2.0), ('panel', 2.0), ('ant_f', 2.16), ('bus', 3.86), ('spheres', 2.37)]   # panel plane, antenna center, bus side (r 1.14 m), sphere on the axis below the bus
for (lab, t), l, tt in zip(EXP3, LAB, T): assert l >= 0 and K.PARTS[l] == lab and abs(tt - t) < 0.005, (lab, t, l, tt)
print('3 ray hits:', [(K.PARTS[l] if l >= 0 else None, round(t, 3)) for l, t in zip(LAB, T)])
# 4 rotation average
for nz in (0.9, 0.3, -0.2, 0.0):
    for oz in (0.8, 0.1, -0.5):
        n = np.array([math.sqrt(1 - nz * nz), 0, nz]); ps = np.linspace(0, 2 * math.pi, 20000, endpoint=False)
        num = np.mean(np.clip(n[0] * math.sqrt(1 - oz * oz) * np.cos(ps) + nz * oz, 0, None))
        assert abs(num - float(K.rotavg_mu(np.array([nz]), oz)[0])) < 1e-4
print('4 rotation average matches numeric integration')
# 5 least-squares scale k at the authors' axis, 9-group weights (cases A and D)
rows = K.summarise(K.read_lc(DATA))
SL = np.array([r['s'] for r in rows]); OL = np.array([r['e'] for r in rows]); XL = np.array([K.C1329 * r['I'] for r in rows])
GROUP = np.array([0, 0, 0, 1, 2, 2, 2, 2, 2, 3, 4, 4, 4, 4, 4, 4, 5, 5, 5, 5, 6, 7, 8, 8]); w = 1 / np.bincount(GROUP)[GROUP]
f = K.parts(g, (151, 11), SL, OL) @ K.CASES['A']['R']; r_ = np.log10(XL / f); k = 10 ** (np.sum(w * r_) / np.sum(w))
assert abs(k - 0.4936) < 5e-5, k
print('5 case A their pole k = %.4f (expected 0.4936)' % k)
f = K.parts(g, (151, 11), SL, OL) @ K.CASES['D']['R']; r_ = np.log10(XL / f); k = 10 ** (np.sum(w * r_) / np.sum(w))
assert abs(k - 1.4814) < 5e-5, k
print('  case D their pole k = %.4f (expected 1.4814)' % k)


==> anc/text_numbers.py <==
#!/usr/bin/env python3
"""
Numbers quoted in the text that are not in Table 2: the Sun-Earth bisectors of Table 1, rotation means and coverage,
statistical errors of the nightly means, frame extremes and the flash argument, the one-scale fit at the authors' axis,
phase ratios (2024 November 1 / June 12 and, away from opposition, May 21 / June 12), the glint offsets of the double
bounce between panels and bus, barrel offsets at the authors' axis, the closest idealized reach with a mirror-like bus
(with reflections), and the comparison with the Keck photometry of Bolin et al. (2025) (Sects. 5.4 and 6). Direct
light unless stated.
Needs out/results_robust_{10,12}m.json, out/bounds_free.json (checks/bounds_free.py) and
checks/fidelity/out/shadowed_shortfall.json (their model as fitted, with shadowing); the closest-reach axis
(145.746, +21.831) is that of results_reach_{10,12}m.json.
Usage: python3 text_numbers.py MOESM3.txt OUTDIR   ->  OUTDIR/text_numbers.json
"""
import sys, json, math, numpy as np
import ky26_note as K, ky26_fine as F, ky26_ms as M, ky26_c2 as C2

P_ROT = 5.3516 / 1440.0                                                # rotation period (days)
EXPOSURE = {'2024-10-27': 40.0, '2024-11-01': 40.0, '2024-11-07': 50.0}  # s, Santana-Ros et al. (2025), Suppl. Table 1

def fourier_mean(t, I, order):
    ph = 2 * np.pi * (t - t[0]) / P_ROT
    cols = [np.ones_like(ph)] + [f(k * ph) for k in range(1, order + 1) for f in (np.cos, np.sin)]
    c, *_ = np.linalg.lstsq(np.stack(cols, 1), I, rcond=None)
    return float(c[0])

def fourier_fit(t, I, order):
    ph = 2 * np.pi * (t - t[0]) / P_ROT
    A = np.stack([np.ones_like(ph)] + [f(k * ph) for k in range(1, order + 1) for f in (np.cos, np.sin)], 1)
    c, *_ = np.linalg.lstsq(A, I, rcond=None)
    return A @ c

def coverage(t, texp):
    # fraction of rotation phase inside at least one exposure (time stamps taken as exposure starts)
    w = texp / 86400 / P_ROT; g = np.linspace(0, 1, 3600, endpoint=False); hit = np.zeros_like(g, bool)
    for p0 in ((t - t[0]) / P_ROT) % 1.0: hit |= ((g - p0) % 1.0) < w
    return float(hit.mean())

def main(fn, outdir):
    rows = K.summarise(K.read_lc(fn)); NI = K.nights(rows)
    dates = [n['date'] for n in NI]; S = np.array([n['s'] for n in NI]); O = np.array([n['e'] for n in NI])
    XO = np.array([n['X'] for n in NI]); i_nov1, i_jun12 = dates.index('2024-11-01'), dates.index('2024-06-12')
    out = {}

    nights = {}
    for n in NI:
        pts = np.vstack([r['pts'] for r in rows if r['date'] == n['date']]); t, I = pts[:, 0], pts[:, 1]
        d = dict(points=len(I), fourier_over_pointmean_pct=[round(100 * (fourier_mean(t, I, m) / I.mean() - 1), 2) for m in (1, 2, 3, 4)],
                 frame_max_over_mean=round(float(I.max() / I.mean()), 3), frame_min_over_mean=round(float(I.min() / I.mean()), 3),
                 peak_to_trough_over_mean=round(float((I.max() - I.min()) / I.mean()), 3))
        r2 = I - fourier_fit(t, I, 2)                                     # residuals about the order-2 fit
        d['point_scatter_pct'] = round(float(100 * r2.std(ddof=5) / I.mean()), 1)
        d['mean_stat_error_pct'] = round(float(100 * r2.std(ddof=5) / math.sqrt(len(I)) / I.mean()), 1)
        h = K.unit(n['s'] + n['e']); d['bisector_lam_beta'] = [round(math.degrees(math.atan2(h[1], h[0])) % 360, 2), round(math.degrees(math.asin(h[2])), 2)]
        if n['date'] in EXPOSURE:
            d['rotation_coverage'] = round(coverage(t, EXPOSURE[n['date']]), 3)
            d['rotation_coverage_per_curve'] = [round(coverage(r['pts'][:, 0], EXPOSURE[n['date']]), 3) for r in rows if r['date'] == n['date']]
            d['rotations_spanned'] = round(float((t.max() - t.min()) / P_ROT), 1)
        nights[n['date']] = d
    out['nights'] = nights

    # flash at the authors' axis on Nov 1: share needed, and the frame that would catch it
    flash = {}
    for span in (10, 12):
        V = np.array(json.load(open('%s/results_robust_%dm.json' % (outdir, span)))['A']['their_pole']['None']['V'])
        for label, band in (('V', 1.0), ('conservative', 10 ** (-0.4 * 0.26))):
            f = 1 - 1 / (V[i_nov1] * band); r = P_ROT * 86400 / EXPOSURE['2024-11-01']
            flash['%dm %s' % (span, label)] = dict(share=round(float(f), 3), frame_with_flash=round(float((1 - f) + f * r), 2), other_frames=round(float(1 - f), 2))
    out['flash_nov1'] = flash

    # one-scale fit at the authors' axis (equal weight per 2024 night) and phase ratios Nov 1 / Jun 12
    G = F.global_grid(1.0); out['observed_phase_ratio'] = round(float(XO[i_nov1] / XO[i_jun12]), 2)
    i_may21 = dates.index('2024-05-21'); out['observed_phase_ratio_may21_jun12'] = round(float(XO[i_may21] / XO[i_jun12]), 2)
    for span in (10, 12):
        geo = K.geometry(span)
        X = F.direct_all(geo, np.array([[151.0, 11.0]]), S, O)['A'][0]
        r = 2.5 * np.log10(XO / X); r -= r.mean()                         # positive: 1998 KY26 brighter than the scaled model
        XG = F.direct_all(geo, G, S, O)['A']; pr = XG[:, i_nov1] / XG[:, i_jun12]
        out['%dm' % span] = dict(one_scale_rms_mag=round(float(np.sqrt(np.mean(r ** 2))), 3), one_scale_residuals_mag=dict(zip(dates, np.round(r, 2).tolist())),
                                 phase_ratio_authors_axis=round(float(X[i_nov1] / X[i_jun12]), 2),
                                 phase_ratio_max_over_axes=round(float(pr.max()), 2), at=G[int(np.argmax(pr))].round(1).tolist())
        best = {}                                                       # every case, refined on 0.05 deg around the 1-deg maximum
        for case, XC in F.direct_all(geo, G, S, O).items():
            l0, b0 = G[int(np.argmax(XC[:, i_nov1] / XC[:, i_jun12]))]
            ll, bb = np.meshgrid(np.arange(l0 - 3, l0 + 3.001, 0.05), np.arange(b0 - 3, b0 + 3.001, 0.05))
            GL = np.stack([ll.ravel() % 360, np.clip(bb.ravel(), -90, 90)], 1); XL = F.direct_all(geo, GL, S, O)[case]
            r = XL[:, i_nov1] / XL[:, i_jun12]; k = int(np.argmax(r)); best[case] = dict(ratio=round(float(r[k]), 3), at=GL[k].round(2).tolist())
        out['%dm' % span]['phase_ratio_max_refined'] = best
        cA = K.CASES['A']; Rn = cA['R'] * cA['cap']; Rn[K.PARTS.index('spheres')] = 0.0
        Xn = K.parts(geo, (151.0, 11.0), S, O) @ Rn                      # their model at their axis, unshadowed, no added spheres
        out['%dm' % span]['phase_ratio_published_unshadowed_authors_axis'] = round(float(Xn[i_nov1] / Xn[i_jun12]), 3)
        # their model as fitted (no added spheres), unshadowed, at every axis of the 1-deg grid
        XF = np.array([K.parts(geo, (p[0], p[1]), S, O) @ Rn for p in G]); rf = XF[:, i_nov1] / np.maximum(XF[:, i_jun12], 1e-12)
        zA = K.frame(151.0, 11.0)[2]; sep = np.degrees(np.arccos(np.clip(np.abs(np.array([K.frame(p[0], p[1])[2] for p in G]) @ zA), 0, 1)))
        above = rf > XO[i_nov1] / XO[i_jun12]; k = int(np.argmax(rf))
        out['%dm' % span]['phase_ratio_published_unshadowed_all_axes'] = dict(
            max=round(float(rf[k]), 1), at=G[k].round(1).tolist(), fraction_above_observed=round(float(above.mean()), 3),
            nearest_to_authors_axis_deg=round(float(sep[above].min()), 1))
        try:                                                            # the bound with reflections (ky26_robust.py), at their axis
            VA = np.array(list(json.load(open('%s/results_robust_%dm.json' % (outdir, span)))['A']['their_pole'].values())[0]['V'])
            out['%dm' % span]['phase_ratio_bound_with_reflections_authors_axis'] = round(float((XO[i_nov1] / VA[i_nov1]) / (XO[i_jun12] / VA[i_jun12])), 2)
        except FileNotFoundError:
            sys.exit('text_numbers.py: %s/results_robust_%dm.json is missing; run ky26_robust.py first' % (outdir, span))
        # the same away from opposition: 2024 May 21 / June 12, also both GTC/OSIRIS in r' (Sect. 4)
        out['%dm' % span]['phase_ratio_may21_jun12'] = dict(
            bound_direct=round(float(X[i_may21] / X[i_jun12]), 3),
            bound_with_reflections=round(float((XO[i_may21] / VA[i_may21]) / (XO[i_jun12] / VA[i_jun12])), 3))
    try:                                                                # their model as fitted, with shadowing (checks/fidelity)
        sh = json.load(open('%s/../checks/fidelity/out/shadowed_shortfall.json' % outdir))['nights']
        Xs = {d: sh[d]['X_published_shadowed'] for d in ('2024-11-01', '2024-05-21', '2024-06-12')}
        out['10m']['phase_ratio_published_shadowed_authors_axis'] = dict(nov1_jun12=round(Xs['2024-11-01'] / Xs['2024-06-12'], 3),
                                                                         may21_jun12=round(Xs['2024-05-21'] / Xs['2024-06-12'], 3))
    except FileNotFoundError:
        sys.exit('text_numbers.py: checks/fidelity/out/shadowed_shortfall.json is missing; run checks/fidelity/shadowed_shortfall.py first')

    # double bounce arrays <-> bus: outgoing polar angle equals the incoming one, so the offset is |theta_o - theta_s|
    z = K.frame(151.0, 11.0)[2]
    out['double_bounce_offset_deg'] = {d: round(abs(math.degrees(math.acos(n['s'] @ z)) - math.degrees(math.acos(n['e'] @ z))), 1) for d, n in zip(dates, NI)}

    # bus barrel: offset of each night's bisector from the plane normal to the spin axis (glint condition)
    H = np.array([K.unit(n['s'] + n['e']) for n in NI])
    def barrel_offset(pole):
        z = K.frame(*pole)[2]; return np.degrees(np.arcsin(np.clip(np.abs(H @ z), 0, 1)))
    out['barrel_offset_deg_authors_axis'] = dict(zip(dates, np.round(barrel_offset((151.0, 11.0)), 1).tolist()))

    # closest idealized reach with a 15-deg barrel cut (results_reach_*): nights dropped there, and the V shortfall
    # on those nights with reflections, with the barrel white (as in the reach search) and with its diffuse light
    # removed (reflection fraction held fixed)
    pole = (145.746, 21.831); off = barrel_offset(pole); drop = off < 15.0
    reach = dict(pole=list(pole), barrel_offset_deg=dict(zip(dates, np.round(off, 1).tolist())), dropped=[d for d, x in zip(dates, drop) if x])
    for span in (10, 12):
        geo = K.geometry(float(span)); pre = M.precompute(geo, 0.12, 96)
        Mf = K.frame(*pole); s0 = S @ Mf.T; o0 = O @ Mf.T
        barrel = 2 * math.pi * K.R_BUS * (K.Z1 - K.Z0) * (np.clip(s0 @ K.NB.T, 0, None) * np.clip(o0 @ K.NB.T, 0, None)).mean(1)
        for case in ('C', 'C2+', 'C2-'):
            if case == 'C':
                x1 = K.parts(geo, pole, S, O) @ K.CASES['C']['R']
                xm = np.array([M.x_multi(pre, dict(zip(K.PARTS, K.CASES['C']['R'])), *M.body_dirs(pole, S[j], O[j], 12))[0] for j in range(len(NI))])
            else:
                cf = 1 if case == 'C2+' else -1
                x1 = C2.model_direct(geo, pole, S, O, cf)
                xm = np.array([C2.x_multi_c2(pre, cf, *M.body_dirs(pole, S[j], O[j], 12))[0] for j in range(len(NI))])
            white = XO / (x1 + xm); nob = XO / ((x1 - barrel) * (1 + xm / x1))
            reach['%dm %s' % (span, case)] = dict(V_white_barrel=dict(zip(dates, np.round(white, 3).tolist())),
                                                  V_no_barrel_diffuse=dict(zip(dates, np.round(nob, 3).tolist())),
                                                  glint_share_dropped_white=[round(float(1 - 1 / v), 2) for v in white[drop]],
                                                  glint_share_dropped_no_barrel=[round(float(1 - 1 / v), 2) for v in nob[drop]])
    out['mirror_bus_reach'] = reach

    # energy bound (Sect. 5.3): p A q from a log-linear interpolation through the nightly values, flat below the lowest
    # phase angle (the estimator tested in checks/energy_selftest.py), and the shortfalls for the largest powers in
    # bounds_free.json (checks/bounds_free.py)
    al = np.radians([n['alpha'] for n in NI]); g = np.radians(np.linspace(0, 101, 2001))
    def paq(use):
        o = np.argsort(al[use]); return float(2 * np.trapezoid(np.exp(np.interp(g, al[use][o], np.log(XO[use][o]))) * np.sin(g), g))
    fitted = np.array([d != '2024-11-07' for d in dates])
    pv = math.floor(min(paq(np.ones(len(NI), bool)), paq(fitted)) * 10) / 10; pr = math.floor(pv * 10 ** (-0.4 * 0.26) * 10) / 10
    en = dict(paq_nightly_all=round(paq(np.ones(len(NI), bool)), 2), paq_nightly_fitted_nights=round(paq(fitted), 2), paq_V_used=pv, paq_r_used=pr)
    try:
        bf = json.load(open('%s/bounds_free.json' % outdir))
        for span in (10, 12):
            pl = bf['%dm' % span]['placements']
            for name, q in (('published_ratios', 'energy_published_ratios_max_m2'), ('idealized', 'energy_idealized_max_m2'), ('white_panel_backs', 'silhouette_max_m2')):
                m = pl[q]; en['%dm %s' % (span, name)] = dict(max_m2=m, V=round(pv / m, 3), r=round(pr / m, 3), V_with_9pct=round(pv / m / 1.09, 3), r_with_9pct=round(pr / m / 1.09, 3))
    except FileNotFoundError:
        sys.exit('text_numbers.py: %s/bounds_free.json is missing; run checks/bounds_free.py first' % outdir)
    out['energy'] = en

    # Keck comparison (Sects. 5.4 and 6). Published values of Bolin et al. (2025): Keck/LRIS on 2024 June 8, R_C = 20.72
    # at r = 1.012 au, Delta = 0.037 au and phase angle 93.3 deg. The Source Data are interpolated linearly in magnitude
    # with phase angle between the June 5 and June 12 nightly means. Colors as in Sect. 2: V-r = 0.26 and V-R_C = 0.45
    # (Lupton 2005), 0.25 and 0.38 (Jester et al. 2005). A positive offset means the Source Data are fainter than Keck.
    RC, R_AU, D_AU, A_KECK = 20.72, 1.012, 0.037, 93.3
    rc_red = RC - 5 * math.log10(R_AU * D_AU)                            # R_C reduced to unit distances
    i5, i12 = dates.index('2024-06-05'), dates.index('2024-06-12')
    m5, m12 = (-2.5 * math.log10(NI[i]['I']) for i in (i5, i12))
    a5, a12 = NI[i5]['alpha'], NI[i12]['alpha']
    m_file = m5 + (m12 - m5) * (A_KECK - a5) / (a12 - a5)
    offs = {}
    for name, v_r, v_rc in (('Lupton', 0.26, 0.45), ('Jester', 0.25, 0.38)):
        offs['V %s' % name] = m_file - (rc_red + v_rc)                     # the file on the V scale
        offs['r %s' % name] = m_file - (rc_red + v_rc - v_r)               # the file in r'
    ratio = float(XO[i_nov1] / XO[i_jun12])
    fade = {k: ratio / 10 ** (0.4 * v) for k, v in offs.items()}           # Nov 1 / Jun 12 fading if June is too faint by the offset
    fade21 = {k: float(XO[i_may21] / XO[i_jun12]) / 10 ** (0.4 * v) for k, v in offs.items()}   # the same for May 21 / Jun 12
    bound = [out['%dm' % s][k] for s in (10, 12) for k in ('phase_ratio_authors_axis', 'phase_ratio_bound_with_reflections_authors_axis')
             if k in out['%dm' % s]]                                       # fading of the bound at the authors' axis
    out['keck_bolin2025'] = dict(R_C_reduced=round(rc_red, 3), file_mag_interpolated=round(m_file, 3),
                                 alpha_june5_june12=[round(a5, 2), round(a12, 2)],
                                 offset_mag={k: round(v, 3) for k, v in offs.items()},
                                 fading_if_june_too_faint={k: round(v, 2) for k, v in fade.items()},
                                 fading_may21_jun12_if_june_too_faint={k: round(v, 2) for k, v in fade21.items()},
                                 bound_fading_authors_axis=[min(bound), max(bound)],
                                 fading_over_bound=[round(min(fade.values()) / max(bound), 2), round(max(fade.values()) / min(bound), 2)],
                                 mag_to_reconcile_bound=[round(2.5 * math.log10(ratio / max(bound)), 2), round(2.5 * math.log10(ratio / min(bound)), 2)])

    json.dump(out, open('%s/text_numbers.json' % outdir, 'w'), indent=1)
    print(json.dumps(out, indent=1))

if __name__ == '__main__':
    main(sys.argv[1], sys.argv[2])

